The Swan: Data-Driven Inference of Stellar Surface Gravities for Cool Stars from Photometric Light Curves

Stellar light curves are well known to encode physical stellar properties. Precise, automated and computationally inexpensive methods to derive physical parameters from light curves are needed to cope with the large influx of these data from space-based missions such as Kepler and TESS. Here we present a new methodology which we call The Swan, a fast, generalizable and effective approach for deriving stellar surface gravity ($\log g$) for main sequence, subgiant and red giant stars from Kepler light curves using local linear regression on the full frequency content of Kepler long cadence power spectra. With this inexpensive data-driven approach, we recover $\log g$ to a precision of $\sim$0.02 dex for 13,822 stars with seismic $\log g$ values between 0.2-4.4 dex, and $\sim$0.11 dex for 4,646 stars with Gaia derived $\log g$ values between 2.3-4.6 dex. We further develop a signal-to-noise metric and find that granulation is difficult to detect in many cool main sequence stars ($T_{\text{eff}}$ $\lesssim$ 5500 K), in particular K dwarfs. By combining our $\log g$ measurements with Gaia radii, we derive empirical masses for 4,646 subgiant and main sequence stars with a median precision of $\sim$7%. Finally, we demonstrate that our method can be used to recover $\log g$ to a similar mean absolute deviation precision for TESS-baseline of 27 days. Our methodology can be readily applied to photometric time-series observations to infer stellar surface gravities to high precision across evolutionary states.

==> anc/Table1_WhiteNoisevsKp.txt <==
Title: The Swan: Data-driven inference of stellar surface gravities for cool 
       stars from photometric light curves 
Authors: Sayeed M., Huber D., Wheeler A., Ness M. 
Table: White noise level as a function of Kepler magnitude calculated 
       using 3,270 Kepler stars observed in short cadence
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1-  5 F5.2   mag   Kmag   Kepler magnitude
   7- 14 F8.3   ---   WNL    White Noise Level in ppm^2^/uHz
--------------------------------------------------------------------------------
 8.01    0.162
 8.02    0.164
 8.03    0.166
 8.04    0.168
 8.05    0.170
 8.06    0.172
 8.07    0.174
 8.08    0.176
 8.09    0.179
 8.10    0.181
 8.11    0.183
 8.12    0.185
 8.13    0.187
 8.14    0.189
 8.15    0.191
 8.16    0.193
 8.17    0.195
 8.18    0.197
 8.19    0.199
 8.20    0.201
 8.21    0.203
 8.22    0.205
 8.23    0.208
 8.24    0.210
 8.25    0.212
 8.26    0.214
 8.27    0.216
 8.28    0.218
 8.29    0.220
 8.30    0.222
 8.31    0.224
 8.32    0.226
 8.33    0.228
 8.34    0.230
 8.35    0.232
 8.36    0.234
 8.37    0.237
 8.38    0.239
 8.39    0.241
 8.40    0.243
 8.41    0.245
 8.42    0.248
 8.43    0.251
 8.44    0.253
 8.45    0.256
 8.46    0.259
 8.47    0.261
 8.48    0.264
 8.49    0.267
 8.50    0.269
 8.51    0.272
 8.52    0.275
 8.53    0.277
 8.54    0.280
 8.55    0.283
 8.56    0.285
 8.57    0.288
 8.58    0.291
 8.59    0.293
 8.60    0.296
 8.61    0.299
 8.62    0.301
 8.63    0.304
 8.64    0.307
 8.65    0.309
 8.66    0.312
 8.67    0.315
 8.68    0.317
 8.69    0.320
 8.70    0.323
 8.71    0.325
 8.72    0.328
 8.73    0.331
 8.74    0.333
 8.75    0.336
 8.76    0.339
 8.77    0.341
 8.78    0.344
 8.79    0.347
 8.80    0.349
 8.81    0.354
 8.82    0.359
 8.83    0.364
 8.84    0.369
 8.85    0.373
 8.86    0.378
 8.87    0.383
 8.88    0.388
 8.89    0.393
 8.90    0.397
 8.91    0.402
 8.92    0.407
 8.93    0.412
 8.94    0.417
 8.95    0.421
 8.96    0.426
 8.97    0.431
 8.98    0.436
 8.99    0.441
 9.00    0.445
 9.01    0.450
 9.02    0.455
 9.03    0.460
 9.04    0.465
 9.05    0.469
 9.06    0.474
 9.07    0.479
 9.08    0.484
 9.09    0.489
 9.10    0.493
 9.11    0.498
 9.12    0.503
 9.13    0.508
 9.14    0.512
 9.15    0.517
 9.16    0.522
 9.17    0.527
 9.18    0.532
 9.19    0.536
 9.20    0.541
 9.21    0.548
 9.22    0.555
 9.23    0.562
 9.24    0.569
 9.25    0.576
 9.26    0.583
 9.27    0.590
 9.28    0.597
 9.29    0.604
 9.30    0.612
 9.31    0.619
 9.32    0.626
 9.33    0.633
 9.34    0.640
 9.35    0.647
 9.36    0.654
 9.37    0.661
 9.38    0.668
 9.39    0.675
 9.40    0.682
 9.41    0.689
 9.42    0.696
 9.43    0.703
 9.44    0.710
 9.45    0.717
 9.46    0.724
 9.47    0.731
 9.48    0.738
 9.49    0.745
 9.50    0.752
 9.51    0.759
 9.52    0.766
 9.53    0.773
 9.54    0.780
 9.55    0.787
 9.56    0.794
 9.57    0.801
 9.58    0.808
 9.59    0.815
 9.60    0.822
 9.61    0.832
 9.62    0.843
 9.63    0.853
 9.64    0.863
 9.65    0.873
 9.66    0.883
 9.67    0.894
 9.68    0.904
 9.69    0.914
 9.70    0.924
 9.71    0.934
 9.72    0.945
 9.73    0.955
 9.74    0.965
 9.75    0.975
 9.76    0.985
 9.77    0.996
 9.78    1.006
 9.79    1.016
 9.80    1.026
 9.81    1.036
 9.82    1.046
 9.83    1.057
 9.84    1.067
 9.85    1.077
 9.86    1.087
 9.87    1.097
 9.88    1.108
 9.89    1.118
 9.90    1.128
 9.91    1.138
 9.92    1.148
 9.93    1.159
 9.94    1.169
 9.95    1.179
 9.96    1.189
 9.97    1.199
 9.98    1.210
 9.99    1.220
10.00    1.230
10.01    1.245
10.02    1.259
10.03    1.274
10.04    1.289
10.05    1.303
10.06    1.318
10.07    1.333
10.08    1.347
10.09    1.362
10.10    1.377
10.11    1.391
10.12    1.406
10.13    1.421
10.14    1.435
10.15    1.450
10.16    1.465
10.17    1.480
10.18    1.494
10.19    1.509
10.20    1.524
10.21    1.538
10.22    1.553
10.23    1.568
10.24    1.582
10.25    1.597
10.26    1.612
10.27    1.626
10.28    1.641
10.29    1.656
10.30    1.670
10.31    1.685
10.32    1.700
10.33    1.715
10.34    1.729
10.35    1.744
10.36    1.759
10.37    1.773
10.38    1.788
10.39    1.803
10.40    1.817
10.41    1.839
10.42    1.860
10.43    1.881
10.44    1.903
10.45    1.924
10.46    1.946
10.47    1.967
10.48    1.988
10.49    2.010
10.50    2.031
10.51    2.053
10.52    2.074
10.53    2.095
10.54    2.117
10.55    2.138
10.56    2.159
10.57    2.181
10.58    2.202
10.59    2.224
10.60    2.245
10.61    2.266
10.62    2.288
10.63    2.309
10.64    2.331
10.65    2.352
10.66    2.373
10.67    2.395
10.68    2.416
10.69    2.437
10.70    2.459
10.71    2.480
10.72    2.502
10.73    2.523
10.74    2.544
10.75    2.566
10.76    2.587
10.77    2.609
10.78    2.630
10.79    2.651
10.80    2.673
10.81    2.708
10.82    2.744
10.83    2.779
10.84    2.815
10.85    2.851
10.86    2.886
10.87    2.922
10.88    2.957
10.89    2.993
10.90    3.029
10.91    3.064
10.92    3.100
10.93    3.135
10.94    3.171
10.95    3.207
10.96    3.242
10.97    3.278
10.98    3.313
10.99    3.349
11.00    3.384
11.01    3.420
11.02    3.456
11.03    3.491
11.04    3.527
11.05    3.562
11.06    3.598
11.07    3.634
11.08    3.669
11.09    3.705
11.10    3.740
11.11    3.776
11.12    3.812
11.13    3.847
11.14    3.883
11.15    3.918
11.16    3.954
11.17    3.990
11.18    4.025
11.19    4.061
11.20    4.096
11.21    4.136
11.22    4.175
11.23    4.215
11.24    4.254
11.25    4.294
11.26    4.333
11.27    4.373
11.28    4.412
11.29    4.452
11.30    4.491
11.31    4.531
11.32    4.570
11.33    4.610
11.34    4.649
11.35    4.689
11.36    4.728
11.37    4.768
11.38    4.807
11.39    4.847
11.40    4.886
11.41    4.926
11.42    4.966
11.43    5.005
11.44    5.045
11.45    5.084
11.46    5.124
11.47    5.163
11.48    5.203
11.49    5.242
11.50    5.282
11.51    5.321
11.52    5.361
11.53    5.400
11.54    5.440
11.55    5.479
11.56    5.519
11.57    5.558
11.58    5.598
11.59    5.637
11.60    5.677
11.61    5.762
11.62    5.848
11.63    5.934
11.64    6.019
11.65    6.105
11.66    6.191
11.67    6.276
11.68    6.362
11.69    6.448
11.70    6.533
11.71    6.619
11.72    6.705
11.73    6.790
11.74    6.876
11.75    6.962
11.76    7.048
11.77    7.133
11.78    7.219
11.79    7.305
11.80    7.390
11.81    7.476
11.82    7.562
11.83    7.647
11.84    7.733
11.85    7.819
11.86    7.904
11.87    7.990
11.88    8.076
11.89    8.161
11.90    8.247
11.91    8.333
11.92    8.418
11.93    8.504
11.94    8.590
11.95    8.675
11.96    8.761
11.97    8.847
11.98    8.932
11.99    9.018
12.00    9.104
12.01    9.211
12.02    9.319
12.03    9.426
12.04    9.534
12.05    9.641
12.06    9.749
12.07    9.856
12.08    9.963
12.09   10.071
12.10   10.178
12.11   10.286
12.12   10.393
12.13   10.501
12.14   10.608
12.15   10.716
12.16   10.823
12.17   10.931
12.18   11.038
12.19   11.145
12.20   11.253
12.21   11.360
12.22   11.468
12.23   11.575
12.24   11.683
12.25   11.790
12.26   11.898
12.27   12.005
12.28   12.113
12.29   12.220
12.30   12.327
12.31   12.435
12.32   12.542
12.33   12.650
12.34   12.757
12.35   12.865
12.36   12.972
12.37   13.080
12.38   13.187
12.39   13.295
12.40   13.402
12.41   13.609
12.42   13.815
12.43   14.022
12.44   14.228
12.45   14.435
12.46   14.642
12.47   14.848
12.48   15.055
12.49   15.261
12.50   15.468
12.51   15.675
12.52   15.881
12.53   16.088
12.54   16.294
12.55   16.501
12.56   16.708
12.57   16.914
12.58   17.121
12.59   17.327
12.60   17.534
12.61   17.741
12.62   17.947
12.63   18.154
12.64   18.360
12.65   18.567
12.66   18.774
12.67   18.980
12.68   19.187
12.69   19.393
12.70   19.600
12.71   19.807
12.72   20.013
12.73   20.220
12.74   20.426
12.75   20.633
12.76   20.840
12.77   21.046
12.78   21.253
12.79   21.459
12.80   21.666
12.81   21.949
12.82   22.233
12.83   22.516
12.84   22.799
12.85   23.083
12.86   23.366
12.87   23.649
12.88   23.932
12.89   24.216
12.90   24.499
12.91   24.782
12.92   25.066
12.93   25.349
12.94   25.632
12.95   25.916
12.96   26.199
12.97   26.482
12.98   26.765
12.99   27.049
13.00   27.332
13.01   27.615
13.02   27.899
13.03   28.182
13.04   28.465
13.05   28.749
13.06   29.032
13.07   29.315
13.08   29.599
13.09   29.882
13.10   30.165
13.11   30.448
13.12   30.732
13.13   31.015
13.14   31.298
13.15   31.582
13.16   31.865
13.17   32.148
13.18   32.432
13.19   32.715
13.20   32.998
13.21   33.434
13.22   33.870
13.23   34.306
13.24   34.742
13.25   35.177
13.26   35.613
13.27   36.049
13.28   36.485
13.29   36.921
13.30   37.357
13.31   37.792
13.32   38.228
13.33   38.664
13.34   39.100
13.35   39.536
13.36   39.972
13.37   40.407
13.38   40.843
13.39   41.279
13.40   41.715
13.41   42.151
13.42   42.587
13.43   43.022
13.44   43.458
13.45   43.894
13.46   44.330
13.47   44.766
13.48   45.202
13.49   45.637
13.50   46.073
13.51   46.509
13.52   46.945
13.53   47.381
13.54   47.817
13.55   48.252
13.56   48.688
13.57   49.124
13.58   49.560
13.59   49.996
13.60   50.432
13.61   51.117
13.62   51.802
13.63   52.487
13.64   53.172
13.65   53.857
13.66   54.542
13.67   55.227
13.68   55.912
13.69   56.597
13.70   57.282
13.71   57.967
13.72   58.652
13.73   59.337
13.74   60.022
13.75   60.707
13.76   61.392
13.77   62.077
13.78   62.762
13.79   63.447
13.80   64.132
13.81   64.817
13.82   65.502
13.83   66.187
13.84   66.872
13.85   67.557
13.86   68.242
13.87   68.927
13.88   69.612
13.89   70.297
13.90   70.982
13.91   71.667
13.92   72.352
13.93   73.037
13.94   73.722
13.95   74.407
13.96   75.092
13.97   75.777
13.98   76.462
13.99   77.146
14.00   77.831
14.01   79.114
14.02   80.397
14.03   81.679
14.04   82.962
14.05   84.244
14.06   85.527
14.07   86.810
14.08   88.092
14.09   89.375
14.10   90.657
14.11   91.940
14.12   93.223
14.13   94.505
14.14   95.788
14.15   97.070
14.16   98.353
14.17   99.636
14.18  100.918
14.19  102.201
14.20  103.483
14.21  104.766
14.22  106.049
14.23  107.331
14.24  108.614
14.25  109.896
14.26  111.179
14.27  112.461
14.28  113.744
14.29  115.027
14.30  116.309
14.31  117.592
14.32  118.874
14.33  119.108
14.34  120.157
14.35  121.263
14.36  121.440
14.37  122.722
14.38  123.452
14.39  124.005
14.40  125.287
14.41  125.674
14.42  126.570
14.43  127.853
14.44  127.930
14.45  129.135
14.46  130.220
14.47  131.356
14.48  132.545
14.49  133.577
14.50  134.906
14.51  135.798
14.52  137.302
14.53  138.019
14.54  139.734
14.55  140.240
14.56  142.204
14.57  142.461
14.58  144.682
14.59  144.710
14.60  146.904
14.61  147.254
14.62  149.125
14.63  149.836
14.64  151.346
14.65  152.456
14.66  155.116
14.67  157.815
14.68  160.555
14.69  163.335
14.70  166.157
14.71  169.020
14.72  171.926
14.73  174.874
14.74  177.866
14.75  180.902
14.76  183.983
14.77  187.109
14.78  190.281
14.79  193.499
14.80  196.764
14.81  200.076
14.82  203.437
14.83  206.847
14.84  210.307
14.85  213.816
14.86  217.377
14.87  220.989
14.88  224.653
14.89  228.371
14.90  232.142
14.91  235.967
14.92  239.848
14.93  243.785
14.94  247.778
14.95  251.828
14.96  255.937
14.97  260.105
14.98  264.333
14.99  268.621
15.00  272.970
15.01  277.382
15.02  281.857
15.03  286.396
15.04  291.000
15.05  295.670
15.06  300.406
15.07  305.210
15.08  310.083
15.09  315.025
15.10  320.038
15.11  325.122
15.12  330.278
15.13  335.508
15.14  340.813
15.15  346.193
15.16  351.650
15.17  357.185
15.18  362.798
15.19  368.492
15.20  374.266
15.21  380.123
15.22  386.064
15.23  392.089
15.24  398.200
15.25  404.399
15.26  410.685
15.27  417.062
15.28  423.529
15.29  430.089
15.30  436.743
15.31  443.492
15.32  450.337
15.33  457.280
15.34  464.323
15.35  471.467
15.36  478.713
15.37  486.063
15.38  493.518
15.39  501.081
15.40  508.752
15.41  516.534
15.42  524.428
15.43  532.436
15.44  540.559
15.45  548.799
15.46  557.159
15.47  565.639
15.48  574.243
15.49  582.971
15.50  591.825
15.51  600.809
15.52  609.923
15.53  619.169
15.54  628.551
15.55  638.069
15.56  647.727
15.57  657.526
15.58  667.468
15.59  677.556
15.60  687.793
15.61  698.180
15.62  708.720
15.63  719.416
15.64  730.269
15.65  741.283
15.66  752.461
15.67  763.804
15.68  775.316
15.69  787.000
15.70  798.858
15.71  810.892
15.72  823.107
15.73  835.505
15.74  848.089
15.75  860.863
15.76  873.829
15.77  886.990
15.78  900.351
15.79  913.914
15.80  927.683
15.81  941.661
15.82  955.852
15.83  970.260
15.84  984.888
15.85  999.740
15.86 1014.821
15.87 1030.133
15.88 1045.682
15.89 1061.470
15.90 1077.503
15.91 1093.785
15.92 1110.320
15.93 1127.113
15.94 1144.167
15.95 1161.489
15.96 1179.082
15.97 1196.951
15.98 1215.102
15.99 1233.540
16.00 1252.269
16.01 1271.295
16.02 1290.623
16.03 1310.260
16.04 1330.210
16.05 1350.479
16.06 1371.073
16.07 1391.998
16.08 1413.261
16.09 1434.867
16.10 1456.823
16.11 1479.136
16.12 1501.811
16.13 1524.857
16.14 1548.279
16.15 1572.086
16.16 1596.283
16.17 1620.880
16.18 1645.883
16.19 1671.299
16.20 1697.138
16.21 1723.407
16.22 1750.114
16.23 1777.268
16.24 1804.878
16.25 1832.952
16.26 1861.499
16.27 1890.529
16.28 1920.052
16.29 1950.076
16.30 1980.611
16.31 2011.669
16.32 2043.258
16.33 2075.391
16.34 2108.076
16.35 2141.327
16.36 2175.153
16.37 2209.567
16.38 2244.581
16.39 2280.205
16.40 2316.454
16.41 2353.339
16.42 2390.874
16.43 2429.071
16.44 2467.945
16.45 2507.510
16.46 2547.779
16.47 2588.767
16.48 2630.489
16.49 2672.960
16.50 2716.196
16.51 2760.214
16.52 2805.028
16.53 2850.657
16.54 2897.117
16.55 2944.426
16.56 2992.602
16.57 3041.663
16.58 3091.628
16.59 3142.517
16.60 3194.349
16.61 3247.145
16.62 3300.925
16.63 3355.711
16.64 3411.525
16.65 3468.388
16.66 3526.325
16.67 3585.357
16.68 3645.510
16.69 3706.808
16.70 3769.277
16.71 3832.941
16.72 3897.828
16.73 3963.965
16.74 4031.380
16.75 4100.101
16.76 4170.158
16.77 4241.580
16.78 4314.399
16.79 4388.647
16.80 4464.355
16.81 4541.556
16.82 4620.286
16.83 4700.578
16.84 4782.469
16.85 4865.996
16.86 4951.196
16.87 5038.108
16.88 5126.772
16.89 5217.228
16.90 5309.518
16.91 5403.686
16.92 5499.775
16.93 5597.830
16.94 5697.898
16.95 5800.027
16.96 5904.266
16.97 6010.664
16.98 6119.273
16.99 6230.147


==> anc/Table4_GaiaSample.txt <==
Title: The Swan: Data-driven inference of stellar surface gravities for cool 
       stars from photometric light curves 
Authors: Sayeed M., Huber D., Wheeler A., Ness M. 
Table: Stellar properties and output parameters for stars in the Gaia sample 
       including derived log g and mass
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label   Explanations
--------------------------------------------------------------------------------
   1-  8 I8     ---       KIC     Kepler Input Catalog identifier
  10- 15 F6.3   mag       Kmag    Kepler broad band apparent magnitude
  17- 20 I4     K         Teff    Effective temperature (1)
  22- 28 F7.3   solRad    Rad     Radius (1)
  30- 35 F6.3   solRad  E_Rad     Upper 1{sigma} uncertainty in Rad
  37- 43 F7.3   solRad  e_Rad     Lower 1{sigma} uncertainty in Rad
  45- 49 F5.3   [cm/s2]   log(g)  log surface gravity (1)
  51- 55 F5.3   [cm/s2] E_log(g)  Upper 1{sigma} uncertainty in log(g)
  57- 62 F6.3   [cm/s2] e_log(g)  Lower 1{sigma} uncertainty in log(g)
  64- 69 F6.3   [cm/s2]   log(g)I log inferred surface gravity 
  71- 77 F7.3   [cm/s2] E_log(g)I ?=-99 Upper 1{sigma} uncertainty in log(g)I (2)
  79- 85 F7.3   [cm/s2] e_log(g)I ?=-99 Lower 1{sigma} uncertainty in log(g)I (2)
  87- 91 F5.3   solMass   MassT   True mass (1)
  93- 97 F5.3   solMass E_MassT   Upper 1{sigma} uncertainty in MassT
  99-104 F6.3   solMass e_MassT   Lower 1{sigma} uncertainty in MassT
 106-113 F8.3   solMass   MassI   Inferred mass
 115-121 F7.3   solMass E_MassI   ?=-999 Upper 1{sigma} uncertainty in MassI (3)
 123-129 F7.3   solMass e_MassI   Lower 1{sigma} uncertainty in MassI
 131-135 F5.3   ---       SNR     Signal-to-Noise ratio
     137 A1     ---       Flag    Outlier flag (4)
--------------------------------------------------------------------------------
Note (1): From Berger et al. (2020) [2020AJ....159..280B]. Derived mass 
          uncertainties were calculated using radius errors and derived log g 
          errors were calculated using a signal-to-noise metric. 
Note (2): -99 corresponds to an unsuccessful inference.
Note (3): -999 is set for outliers with inaccurate inferred log g values.
Note (4): Outliers are indicated by outlier flag equal to 1. 
--------------------------------------------------------------------------------
 1025494 11.822 5710   1.476  0.031   0.030 4.117 0.048  0.040  3.959   0.020   0.020 1.048 0.099  0.071    0.723   0.045   0.045 0.813 0 
 1026475 11.872 6397   1.522  0.034   0.033 4.150 0.030  0.036  4.066   0.020   0.020 1.205 0.052  0.077    0.983   0.063   0.062 0.762 0 
 1026669 12.304 5924   1.138  0.024   0.024 4.284 0.040  0.039  4.130   0.020   0.020 0.913 0.067  0.060    0.636   0.040   0.040 0.747 0 
 1026911 12.422 6459   1.464  0.035   0.036 4.204 0.032  0.032  4.126   0.020   0.020 1.260 0.056  0.052    1.044   0.069   0.070 0.757 0 
 1027030 12.344 6062   1.696  0.038   0.040 4.078 0.029  0.040  3.986   0.020   0.020 1.267 0.056  0.104    1.015   0.065   0.067 0.746 0 
 1163211 12.797 6080   2.231  0.068   0.067 3.854 0.057  0.039  3.955   0.020   0.020 1.299 0.164  0.064    1.634   0.125   0.124 0.767 0 
 1163333 13.211 6040   1.152  0.024   0.024 4.309 0.040  0.039  4.267   0.020   0.020 0.993 0.071  0.068    0.895   0.056   0.055 0.722 0 
 1292493 12.563 5828   1.105  0.024   0.023 4.336 0.041  0.041  4.290   0.020   0.020 0.971 0.072  0.067    0.868   0.055   0.054 0.747 0 
 1292498 11.926 5734   1.147  0.025   0.024 4.288 0.040  0.040  4.163   0.020   0.020 0.938 0.069  0.063    0.699   0.044   0.044 0.780 0 
 1294382 12.437 6821   1.752  0.048   0.049 4.110 0.034  0.032  4.028   0.020   0.020 1.452 0.077  0.063    1.195   0.086   0.087 0.742 0 
 1295427 12.185 5787   1.401  0.030   0.030 4.197 0.032  0.038  4.152   0.020   0.020 1.136 0.061  0.078    1.016   0.064   0.063 0.763 0 
 1295693 12.975 5361   2.579  0.072   0.068 3.671 0.036  0.044  3.675   0.020   0.020 1.144 0.080  0.085    1.147   0.083   0.080 0.811 0 
 1295737 12.016 6473   2.722  0.088   0.077 3.775 0.028  0.049  3.829   0.020   0.020 1.633 0.061  0.162    1.823   0.144   0.133 0.802 0 
 1430239 10.522 6186   3.135  0.077   0.073 3.696 0.021  0.047  3.712   0.020   0.020 1.794 0.050  0.168    1.847   0.125   0.121 0.914 0 
 1433622 13.259 6592   1.661  0.041   0.040 4.132 0.032  0.032  4.124   0.020   0.020 1.371 0.070  0.060    1.338   0.090   0.089 0.733 0 
 1433628 12.166 6154   1.744  0.043   0.040 4.058 0.032  0.043  4.124   0.020   0.020 1.284 0.062  0.111    1.475   0.099   0.096 0.769 0 
 1434522 12.511 5785   1.511  0.038   0.036 4.153 0.031  0.035  4.125   0.020   0.020 1.201 0.054  0.086    1.110   0.076   0.073 0.779 0 
 1435930 12.231 5848   1.326  0.030   0.027 4.250 0.034  0.035  4.328   0.020   0.020 1.153 0.061  0.069    1.363   0.088   0.084 0.759 0 
 1569969 12.321 5295   2.223  0.056   0.054 3.677 0.044  0.049  3.685   0.020   0.020 0.864 0.071  0.074    0.873   0.060   0.059 0.820 0 
 1569999 11.914 6191   1.092  0.023   0.023 4.361 0.038  0.040  4.223   0.020   0.020 1.005 0.066  0.067    0.727   0.046   0.045 0.768 0 
 1570366 13.296 4810   3.636  0.094   0.097 3.396 0.072  0.090  3.320   0.020   0.020 1.206 0.191  0.208    1.007   0.070   0.071 0.838 0 
 1570713 11.477 6814   2.198  0.055   0.048 3.949 0.030  0.033  4.085   0.020   0.020 1.582 0.086  0.093    2.143   0.145   0.135 0.858 0 
 1570918 12.800 6758   1.145  0.024   0.024 4.386 0.018  0.025  4.292   0.020   0.020 1.166 0.029  0.040    0.935   0.059   0.058 0.720 0 
 1571088 10.400 5949   2.814  0.064   0.063 3.684 0.028  0.026  3.770   0.020   0.020 1.404 0.063  0.055    1.699   0.110   0.109 0.928 0 
 1573398 12.862 6450   2.793  0.105   0.095 3.779 0.034  0.032  3.996   0.020   0.020 1.737 0.075  0.075    2.816   0.248   0.232 0.733 0 
 1575422 12.837 6071   1.124  0.028   0.028 4.343 0.040  0.042  4.367   0.020   0.020 1.022 0.070  0.070    1.072   0.073   0.072 0.728 0 
 1576558 12.475 6988   2.043  0.065   0.065 4.010 0.033  0.035  4.063   0.020   0.020 1.567 0.079  0.075    1.759   0.139   0.138 0.739 0 
 1718943 12.034 5073   2.942  0.069   0.068 3.594 0.051  0.079  3.614   0.020   0.020 1.245 0.130  0.187    1.297   0.085   0.085 0.901 0 
 1719026 12.202 6979   1.508  0.033   0.035 4.212 0.031  0.027  4.177   0.020   0.020 1.360 0.064  0.053    1.247   0.079   0.082 0.743 0 
 1720810 12.730 5481   2.551  0.074   0.071 3.724 0.029  0.033  3.881   0.020   0.020 1.266 0.060  0.069    1.803   0.134   0.131 0.801 0 
 1724041 11.495 6472   1.387  0.030   0.030 4.259 0.030  0.033  4.169   0.020   0.020 1.279 0.061  0.061    1.035   0.065   0.066 0.748 0 
 1724096 11.954 5806   1.002  0.021   0.021 4.374 0.042  0.041  4.240   0.020   0.020 0.872 0.067  0.058    0.636   0.039   0.039 0.792 0 
 1724872 12.979 4875   3.995  0.117   0.114 3.381 0.062  0.075  3.392   0.020   0.020 1.407 0.182  0.194    1.434   0.107   0.105 0.858 0 
 1849587 11.542 5530   1.157  0.024   0.023 4.271 0.040  0.040  4.306   0.020   0.020 0.917 0.067  0.061    0.986   0.061   0.061 0.785 0 
 1866174 11.550 4960   3.303  0.085   0.088 3.566 0.050  0.062  3.463   0.020   0.020 1.487 0.121  0.171    1.155   0.080   0.081 0.935 0 
 1866778 12.467 6153   2.980  0.087   0.081 3.726 0.025  0.045  3.881   0.020   0.020 1.747 0.052  0.160    2.460   0.183   0.175 0.797 0 
 1867489 12.611 6383   2.490  0.078   0.071 3.843 0.031  0.033  3.962   0.020   0.020 1.595 0.072  0.084    2.071   0.161   0.151 0.789 0 
 1867684 13.159 6268   1.642  0.039   0.039 4.090 0.034  0.040  3.917   0.020   0.020 1.224 0.056  0.093    0.812   0.054   0.054 0.732 0 
 1868918 11.564 6043   1.196  0.025   0.024 4.323 0.034  0.037  4.264   0.020   0.020 1.105 0.068  0.071    0.958   0.060   0.059 0.784 0 
 1869817 12.334 5726   1.223  0.026   0.026 4.267 0.038  0.040  3.950   0.020   0.020 1.013 0.070  0.070    0.486   0.030   0.031 0.745 0 
 1870225 11.732 6293   1.959  0.039   0.041 3.905 0.029  0.031  3.935   0.020   0.020 1.131 0.059  0.063    1.203   0.073   0.075 0.819 0 
 1871438 12.950 6324   1.520  0.038   0.036 3.944 0.030  0.028  4.057   0.020   0.020 0.746 0.029  0.025    0.961   0.065   0.063 0.693 0 
 1872078 12.435 6808   1.664  0.040   0.043 4.128 0.031  0.030  4.121   0.020   0.020 1.362 0.063  0.051    1.334   0.089   0.092 0.760 0 
 1872749 12.797 4972   4.190  0.140   0.139 3.349 0.070  0.071  3.563   0.020   0.020 1.449 0.203  0.197    2.337   0.190   0.189 0.911 0 
 1995248 13.052 6228   1.612  0.040   0.039 4.097 0.031  0.042  4.112   0.020   0.020 1.196 0.059  0.093    1.225   0.083   0.082 0.746 0 
 1996088 13.165 5162   2.606  0.071   0.070 3.688 0.041  0.063  3.704   0.020   0.020 1.214 0.095  0.141    1.253   0.089   0.089 0.820 0 
 2010835 11.329 5926   1.485  0.032   0.032 4.085 0.043  0.038  4.166   0.020   0.020 0.987 0.075  0.063    1.179   0.075   0.074 0.781 0 
 2011824 12.553 6417   1.252  0.025   0.027 4.307 0.030  0.037  4.183   0.020   0.020 1.163 0.058  0.071    0.872   0.053   0.055 0.717 0 
 2012640 13.291 4897   3.135  0.082   0.081 3.537 0.061  0.081  3.503   0.020   0.020 1.244 0.154  0.193    1.141   0.080   0.079 0.814 0 
 2012826 11.843 6063   1.134  0.023   0.023 4.319 0.040  0.040  4.205   0.020   0.020 0.984 0.071  0.066    0.751   0.046   0.046 0.715 0 
 2013402 12.789 6310   1.660  0.042   0.042 4.103 0.031  0.035  3.945   0.020   0.020 1.285 0.056  0.068    0.886   0.061   0.061 0.708 0 
 2014282 12.948 5539   1.071  0.024   0.024 4.317 0.041  0.037  4.289   0.020   0.020 0.875 0.063  0.052    0.814   0.053   0.052 0.707 0 
 2016295 13.213 6898   1.511  0.038   0.036 4.228 0.027  0.031  3.992   0.020   0.020 1.417 0.064  0.062    0.818   0.055   0.054 0.713 0 
 2140424 12.365 5051   2.463  0.077   0.075 3.663 0.057  0.066  3.648   0.020   0.020 1.025 0.117  0.126    0.983   0.076   0.075 0.860 0 
 2140955 13.143 6132   1.507  0.035   0.038 4.157 0.036  0.038  4.040   0.020   0.020 1.204 0.064  0.087    0.907   0.059   0.062 0.739 0 
 2141544 12.604 6072   1.402  0.029   0.033 4.196 0.034  0.038  4.036   0.020   0.020 1.129 0.079  0.086    0.778   0.048   0.052 0.763 0 
 2141652 12.397 4905   3.556  0.107   0.107 3.458 0.058  0.076  3.463   0.020   0.020 1.337 0.158  0.193    1.339   0.102   0.101 0.895 0 
 2142186 13.277 4892   3.747  0.108   0.105 3.351 0.081  0.097  3.378   0.020   0.020 1.162 0.206  0.219    1.221   0.090   0.088 0.834 0 
 2142657 12.255 5237   3.104  0.092   0.088 3.510 0.051  0.074  3.636   0.020   0.020 1.143 0.129  0.154    1.518   0.114   0.111 0.853 0 
 2155080 13.207 6675   2.051  0.062   0.061 3.967 0.034  0.032  4.026   0.020   0.020 1.440 0.072  0.069    1.629   0.124   0.123 0.752 0 
 2156733 12.962 5656   2.988  0.147   0.134 3.598 0.036  0.036  3.792   0.020   0.020 1.312 0.069  0.073    2.015   0.218   0.203 0.748 0 
 2157213 11.606 4945   3.804  0.098   0.092 3.386 0.063  0.084  3.339   0.020   0.020 1.297 0.174  0.212    1.152   0.080   0.077 0.934 0 
 2158027 13.337 6156   2.222  0.059   0.057 3.903 0.029  0.050  3.969   0.020   0.020 1.459 0.065  0.146    1.677   0.118   0.115 0.744 0 
 2158850 10.863 6033   1.138  0.023   0.023 4.301 0.040  0.039  4.155   0.020   0.020 0.950 0.070  0.062    0.675   0.042   0.041 0.760 0 
 2162160 11.927 4903   3.939  0.107   0.075 3.369 0.063  0.079  3.385   0.020   0.020 1.346 0.193  0.224    1.372   0.098   0.082 0.920 0 
 2164995 12.717 5703   1.244  0.032   0.026 4.281 0.035  0.037  4.157   0.020   0.020 1.090 0.060  0.066    0.809   0.056   0.050 0.736 0 
 2166071 12.541 6424   1.764  0.046   0.042 4.040 0.029  0.041  4.111   0.020   0.020 1.258 0.053  0.095    1.463   0.102   0.097 0.764 0 
 2166590 13.075 5417   2.332  0.058   0.058 3.719 0.036  0.041  3.806   0.020   0.020 1.047 0.064  0.073    1.267   0.086   0.086 0.778 0 
 2282587 12.734 6106   2.404  0.087   0.083 3.846 0.037  0.053  3.904   0.020   0.020 1.512 0.076  0.159    1.690   0.146   0.140 0.808 0 
 2283280 12.694 6792   2.192  0.085   0.083 3.949 0.038  0.040  3.993   0.020   0.020 1.577 0.084  0.089    1.724   0.156   0.153 0.789 0 
 2283955 12.968 6351   1.694  0.049   0.049 4.098 0.033  0.037  3.960   0.020   0.020 1.322 0.063  0.071    0.955   0.071   0.071 0.752 0 
 2284009 12.870 6348   1.347  0.034   0.034 4.216 0.037  0.040  4.120   0.020   0.020 1.098 0.068  0.073    0.873   0.059   0.060 0.732 0 
 2284211 13.036 5896   2.270  0.066   0.061 3.822 0.033  0.033  3.996   0.020   0.020 1.259 0.061  0.063    1.861   0.138   0.131 0.770 0 
 2285109 13.134 5997   1.595  0.037   0.033 4.107 0.032  0.044  4.270   0.020   0.020 1.198 0.065  0.098    1.728   0.112   0.107 0.763 0 
 2285130 12.762 5526   2.208  0.063   0.061 3.819 0.032  0.036  4.121   0.020   0.020 1.183 0.062  0.072    2.346   0.173   0.169 0.823 0 
 2285151 12.847 6184   1.872  0.055   0.054 4.012 0.033  0.047  3.983   0.020   0.020 1.329 0.065  0.119    1.228   0.091   0.090 0.774 0 
 2285639 13.377 4878   4.730  0.165   0.165 3.185 0.079  0.103  3.337   0.020   0.020 1.258 0.218  0.251    1.770   0.148   0.148 0.827 0 
 2297349 10.683 5987   1.400  0.029   0.029 4.101 0.038  0.036  4.048   0.020   0.020 0.908 0.061  0.053    0.797   0.050   0.049 0.800 0 
 2299081 12.847 6510   1.394  0.031   0.030 4.270 0.025  0.029  4.234   0.020   0.020 1.323 0.054  0.055    1.214   0.078   0.076 0.726 0 
 2300093 12.722 6359   2.117  0.063   0.060 3.933 0.030  0.045  3.864   0.020   0.020 1.416 0.063  0.123    1.195   0.090   0.087 0.685 0 
 2302246 12.846 5402   2.909  0.064   0.085 3.672 0.026  0.030  3.599   0.020   0.020 1.444 0.054  0.063    1.226   0.078   0.091 0.798 0 
 2302505 12.329 6193   1.232  0.028   0.027 4.264 0.038  0.040  4.075   0.020   0.020 1.022 0.071  0.069    0.656   0.043   0.042 0.724 0 
 2304269 12.646 6062   1.146  0.026   0.026 4.323 0.039  0.040  4.290   0.020   0.020 1.015 0.072  0.069    0.933   0.060   0.060 0.708 0 
 2304391 11.852 5819   2.156  0.064   0.063 3.867 0.042  0.032  3.794   0.020   0.020 1.261 0.076  0.064    1.054   0.080   0.079 0.847 0 
 2306620 13.136 5929   1.622  0.039   0.037 4.082 0.038  0.052  4.234   0.020   0.020 1.158 0.094  0.096    1.644   0.109   0.106 0.714 0 
 2306888 11.818 5161   3.008  0.057   0.060 3.588 0.041  0.059  3.639   0.020   0.020 1.284 0.108  0.151    1.436   0.086   0.088 0.880 0 
 2309148 12.590 6165   1.336  0.034   0.031 4.247 0.041  0.037  4.059   0.020   0.020 1.167 0.069  0.080    0.744   0.051   0.049 0.717 0 
 2309420 11.831 6090   1.268  0.028   0.028 4.280 0.037  0.040  4.197   0.020   0.020 1.125 0.069  0.078    0.922   0.059   0.059 0.746 0 
 2309531 11.956 6038   1.448  0.029   0.031 4.176 0.036  0.041  4.051   0.020   0.020 1.157 0.071  0.090    0.860   0.052   0.054 0.770 0 
 2311295 12.710 6510   1.145  0.026   0.026 4.380 0.020  0.029  4.382   0.020   0.020 1.152 0.036  0.049    1.152   0.075   0.074 0.734 0 
 2422362 11.960 6705   2.390  0.071   0.068 3.877 0.033  0.033  4.013   0.020   0.020 1.588 0.078  0.077    2.147   0.162   0.157 0.800 0 
 2423153 11.835 4867   3.916  0.100   0.095 3.380 0.060  0.077  3.274   0.020   0.020 1.353 0.174  0.199    1.051   0.072   0.070 0.943 0 
 2423167 12.574 6154   1.139  0.024   0.023 4.371 0.028  0.039  4.125   0.020   0.020 1.116 0.054  0.073    0.631   0.039   0.039 0.751 0 
 2423717 12.714 5990   1.586  0.039   0.036 4.108 0.033  0.047  4.116   0.020   0.020 1.186 0.068  0.103    1.197   0.080   0.077 0.739 0 
 2424551 12.495 5133   2.721  0.080   0.078 3.686 0.034  0.052  3.594   0.020   0.020 1.317 0.078  0.116    1.061   0.079   0.078 0.809 0 
 2424663 13.486 6093   2.133  0.060   0.059 3.907 0.044  0.050  3.801   0.020   0.020 1.332 0.133  0.093    1.049   0.076   0.075 0.770 0 
 2424791 12.771 4909   4.119  0.129   0.127 3.330 0.064  0.084  3.371   0.020   0.020 1.338 0.180  0.217    1.453   0.113   0.112 0.845 0 
 2424905 12.595 6671   1.694  0.045   0.044 4.122 0.033  0.032  4.165   0.020   0.020 1.397 0.073  0.063    1.529   0.107   0.106 0.774 0 
 2425346 11.474 6165   1.383  0.030   0.027 4.218 0.027  0.038  4.084   0.020   0.020 1.157 0.062  0.079    0.847   0.053   0.051 0.802 0 
 2438052 12.586 6043   1.686  0.046   0.044 4.072 0.031  0.050  4.186   0.020   0.020 1.236 0.064  0.112    1.591   0.113   0.110 0.732 0 
 2439083 12.164 6492   3.162  0.320   0.311 3.693 0.070  0.063  3.854   0.020   0.020 1.860 0.115  0.119    2.602   0.540   0.526 0.820 0 
 2439798 11.651 6234   1.399  0.021   0.021 4.256 0.027  0.029  4.100   0.020   0.020 1.294 0.069  0.074    0.898   0.049   0.049 0.763 0 
 2444933 11.899 4905   2.872  0.063   0.064 3.619 0.051  0.069  3.590   0.020   0.020 1.262 0.120  0.166    1.170   0.075   0.075 0.874 0 
 2447932 11.510 6212   2.707  0.075   0.068 3.767 0.034  0.054  3.800   0.020   0.020 1.594 0.080  0.175    1.684   0.122   0.115 0.859 0 
 2448505 11.642 6847   2.618  0.071   0.072 3.807 0.029  0.037  3.960   0.020   0.020 1.624 0.066  0.136    2.276   0.162   0.163 0.785 0 
 2450666 12.732 6052   1.660  0.048   0.048 4.104 0.038  0.035  4.135   0.020   0.020 1.298 0.055  0.077    1.372   0.101   0.101 0.735 0 
 2450979 11.353 5582   0.964  0.020   0.019 4.417 0.041  0.043  4.395   0.020   0.020 0.890 0.066  0.063    0.842   0.052   0.051 0.767 0 
 2452260 11.984 6262   1.428  0.032   0.031 4.161 0.036  0.042  4.076   0.020   0.020 1.082 0.075  0.076    0.886   0.057   0.056 0.759 0 
 2452514 12.761 6472   2.160  0.070   0.066 3.919 0.031  0.042  4.069   0.020   0.020 1.430 0.069  0.128    1.994   0.159   0.153 0.766 0 
 2452832 11.592 4850   3.668  0.088   0.086 3.364 0.077  0.089  3.415   0.020   0.020 1.137 0.207  0.199    1.275   0.085   0.084 0.944 0 
 2554042 12.263 6243   2.063  0.054   0.054 3.952 0.030  0.047  4.044   0.020   0.020 1.404 0.067  0.129    1.717   0.120   0.120 0.831 0 
 2555439 13.174 6235   2.100  0.053   0.052 3.940 0.029  0.048  3.907   0.020   0.020 1.415 0.066  0.134    1.297   0.089   0.087 0.784 0 
 2556597 12.269 6042   1.841  0.045   0.043 4.011 0.033  0.050  3.931   0.020   0.020 1.280 0.072  0.115    1.055   0.071   0.069 0.776 0 
 2558373 13.387 5682   2.778  0.084   0.091 3.689 0.029  0.032  3.781   0.020   0.020 1.390 0.053  0.073    1.700   0.129   0.136 0.770 0 
 2570146 12.142 6461   1.550  0.039   0.038 4.159 0.030  0.032  4.186   0.020   0.020 1.275 0.051  0.055    1.343   0.091   0.091 0.742 0 
 2570490 12.571 6262   1.432  0.039   0.038 4.173 0.037  0.039  4.227   0.020   0.020 1.128 0.064  0.080    1.260   0.090   0.088 0.716 0 
 2571073 12.879 6039   1.906  0.048   0.052 4.020 0.029  0.033  3.925   0.020   0.020 1.402 0.052  0.074    1.113   0.076   0.080 0.759 0 
 2571495 12.668 6079   2.645  0.073   0.070 3.800 0.026  0.048  3.791   0.020   0.020 1.631 0.053  0.161    1.575   0.113   0.110 0.754 0 
 2571623 12.788 6426   2.127  0.057   0.056 3.895 0.048  0.038  3.957   0.020   0.020 1.292 0.132  0.061    1.496   0.106   0.105 0.744 0 
 2571841 13.056 6316   1.180  0.023   0.022 4.367 0.019  0.028  4.236   0.020   0.020 1.183 0.038  0.051    0.873   0.053   0.051 0.710 0 
 2572932 12.091 5561   1.167  0.024   0.024 4.313 0.034  0.035  4.228   0.020   0.020 1.030 0.056  0.058    0.838   0.051   0.051 0.772 0 
 2574245 12.163 6859   1.619  0.039   0.042 4.179 0.032  0.033  4.051   0.020   0.020 1.452 0.075  0.068    1.075   0.072   0.074 0.763 0 
 2574248 12.541 6360   1.740  0.049   0.047 4.087 0.031  0.034  4.144   0.020   0.020 1.359 0.062  0.059    1.536   0.112   0.110 0.740 0 
 2576050 12.817 5590   1.899  0.056   0.053 3.952 0.040  0.030  3.908   0.020   0.020 1.197 0.054  0.050    1.065   0.080   0.077 0.772 0 
 2578869 11.128 5445   2.165  0.046   0.044 3.856 0.021  0.025  3.800   0.020   0.020 1.240 0.037  0.054    1.078   0.067   0.066 0.884 0 
 2579090 11.883 6839   2.216  0.056   0.056 3.958 0.031  0.032  3.916   0.020   0.020 1.638 0.075  0.079    1.477   0.101   0.101 0.787 0 
 2580957 13.256 4931   3.607  0.099   0.097 3.398 0.073  0.096  3.323   0.020   0.020 1.201 0.193  0.227    0.997   0.071   0.071 0.849 0 
 2581754 12.461 6165   2.381  0.076   0.070 3.846 0.038  0.055  3.859   0.020   0.020 1.477 0.089  0.155    1.493   0.118   0.111 0.796 0 
 2584811 12.359 5748   1.480  0.036   0.034 4.115 0.047  0.041  4.074   0.020   0.020 1.047 0.102  0.072    0.947   0.063   0.062 0.774 0 
 2694352 12.484 6576   1.248  0.030   0.028 4.304 0.033  0.036  4.121   0.020   0.020 1.154 0.056  0.064    0.750   0.050   0.048 0.737 0 
 2694822 12.841 6595   1.412  0.034   0.036 4.255 0.030  0.034  4.193   0.020   0.020 1.315 0.058  0.057    1.134   0.076   0.078 0.755 0 
 2695427 12.894 5680   1.184  0.025   0.025 4.274 0.040  0.042  4.396   0.020   0.020 0.967 0.073  0.071    1.270   0.079   0.079 0.739 0 
 2695850 13.160 6259   1.651  0.041   0.037 4.107 0.033  0.036  4.106   0.020   0.020 1.287 0.058  0.075    1.269   0.086   0.082 0.747 0 
 2695853 13.021 6490   1.170  0.023   0.023 4.376 0.016  0.024  4.188   0.020   0.020 1.191 0.031  0.048    0.769   0.047   0.047 0.722 0 
 2696262 11.270 4969   8.934  0.299   0.300 2.865 0.023  0.037  2.814   0.020   0.020 2.123 0.108  0.108    1.895   0.154   0.154 0.902 0 
 2696350 12.580 6372   1.426  0.033   0.036 4.228 0.033  0.037  4.039   0.020   0.020 1.261 0.060  0.068    0.812   0.053   0.055 0.712 0 
 2696784 12.512 6325   1.452  0.040   0.033 4.209 0.033  0.041  4.173   0.020   0.020 1.255 0.063  0.070    1.145   0.082   0.074 0.733 0 
 2696892 13.292 5045   2.734  0.068   0.073 3.630 0.054  0.075  3.531   0.020   0.020 1.173 0.124  0.175    0.926   0.063   0.065 0.806 0 
 2697592 12.652 5734   2.291  0.062   0.064 3.812 0.030  0.033  3.807   0.020   0.020 1.252 0.060  0.067    1.228   0.087   0.089 0.792 0 
 2707490 12.159 6037   1.768  0.031   0.040 3.908 0.037  0.035  4.166   0.020   0.020 0.919 0.086  0.066    1.669   0.097   0.108 0.755 0 
 2707758 13.206 6312   1.503  0.035   0.037 4.180 0.039  0.037  4.036   0.020   0.020 1.260 0.066  0.070    0.894   0.058   0.061 0.714 0 
 2709338 13.223 6054   2.149  0.054   0.053 3.927 0.028  0.051  3.989   0.020   0.020 1.439 0.061  0.144    1.641   0.112   0.110 0.721 0 
 2709773 13.261 5824   1.694  0.038   0.038 4.002 0.041  0.037  3.994   0.020   0.020 1.060 0.075  0.066    1.031   0.067   0.066 0.717 0 
 2711086 13.177 6081   2.030  0.073   0.073 3.890 0.041  0.039  4.042   0.020   0.020 1.184 0.063  0.067    1.654   0.141   0.141 0.715 0 
 2711573 11.878 4948   3.650  0.096   0.098 3.439 0.057  0.074  3.457   0.020   0.020 1.343 0.159  0.193    1.389   0.097   0.098 0.912 0 
 2713895 12.666 6356   1.139  0.026   0.025 4.369 0.028  0.036  4.225   0.020   0.020 1.112 0.050  0.064    0.795   0.052   0.050 0.704 0 
 2714096 12.752 5967   1.990  0.061   0.059 3.930 0.057  0.042  3.863   0.020   0.020 1.236 0.147  0.076    1.052   0.080   0.079 0.749 0 
 2715545 12.418 6681   1.431  0.037   0.036 4.253 0.028  0.032  4.129   0.020   0.020 1.343 0.057  0.051    1.005   0.070   0.069 0.733 0 
 2717146 12.389 5954   1.068  0.020   0.021 4.398 0.031  0.039  4.258   0.020   0.020 1.043 0.062  0.075    0.754   0.045   0.045 0.716 0 
 2718662 12.653 6304   2.262  0.076   0.074 3.894 0.033  0.045  3.953   0.020   0.020 1.482 0.071  0.140    1.674   0.137   0.134 0.745 0 
 2720751 12.178 5841   1.096  0.023   0.021 4.397 0.027  0.034  4.284   0.020   0.020 1.102 0.048  0.064    0.842   0.052   0.050 0.745 0 
 2721416 13.244 5976   1.229  0.027   0.026 4.278 0.039  0.041  4.281   0.020   0.020 1.051 0.073  0.072    1.051   0.067   0.066 0.742 0 
 2721441 12.686 5882   3.235  0.129   0.114 3.580 0.029  0.029  3.921   0.020   0.020 1.470 0.058  0.062    3.180   0.293   0.268 0.722 0 
 2722267 12.053 5815   1.391  0.026   0.025 4.126 0.039  0.036  4.287   0.020   0.020 0.948 0.076  0.066    1.368   0.081   0.080 0.694 0 
 2722423 12.375 6417   1.647  0.047   0.044 4.097 0.032  0.035  4.155   0.020   0.020 1.252 0.052  0.076    1.413   0.104   0.100 0.781 0 
 2831697 13.101 6026   2.507  0.072   0.068 3.779 0.064  0.038  3.841   0.020   0.020 1.386 0.192  0.074    1.590   0.117   0.113 0.747 0 
 2832215 11.197 6053   1.308  0.025   0.025 4.253 0.034  0.041  4.327   0.020   0.020 1.124 0.072  0.082    1.323   0.079   0.079 0.797 0 
 2833073 12.999 6046   1.681  0.030   0.030 4.076 0.028  0.047  4.089   0.020   0.020 1.237 0.068  0.123    1.264   0.074   0.073 0.705 0 
 2833327 13.109 5314   2.451  0.065   0.062 3.719 0.035  0.044  3.584   0.020   0.020 1.152 0.076  0.085    0.839   0.059   0.057 0.778 0 
 2833995 11.333 6580   2.140  0.048   0.050 3.953 0.031  0.032  4.029   0.020   0.020 1.511 0.076  0.076    1.784   0.115   0.117 0.827 0 
 2834379 11.085 5242   0.807  0.015   0.015 4.517 0.036  0.031  4.409   0.020   0.020 0.789 0.051  0.046    0.609   0.036   0.036 0.742 0 
 2836086 13.102 5993   1.264  0.029   0.029 4.269 0.040  0.042  4.185   0.020   0.020 1.091 0.074  0.080    0.891   0.058   0.058 0.725 0 
 2836369 12.821 6291   1.327  0.040   0.035 4.271 0.035  0.038  4.199   0.020   0.020 1.211 0.066  0.068    1.014   0.077   0.071 0.742 0 
 2846199 13.386 6195   1.734  0.043   0.041 4.043 0.033  0.048  4.095   0.020   0.020 1.220 0.066  0.100    1.364   0.092   0.090 0.694 0 
 2848639 13.269 6230   1.479  0.037   0.032 4.153 0.033  0.039  4.079   0.020   0.020 1.151 0.060  0.084    0.957   0.065   0.061 0.682 0 
 2848929 12.311 6339   2.069  0.052   0.051 3.945 0.028  0.047  3.931   0.020   0.020 1.388 0.061  0.122    1.331   0.091   0.090 0.761 0 
 2849511 12.764 6320   1.595  0.041   0.034 4.107 0.031  0.036  4.257   0.020   0.020 1.203 0.060  0.090    1.675   0.116   0.104 0.712 0 
 2849859 12.906 6565   1.423  0.037   0.033 4.220 0.031  0.031  4.225   0.020   0.020 1.240 0.050  0.054    1.240   0.086   0.081 0.714 0 
 2849969 11.538 5981   1.108  0.023   0.022 4.354 0.039  0.040  4.299   0.020   0.020 1.018 0.070  0.070    0.892   0.055   0.054 0.726 0 
 2852181 11.026 4779   7.701  0.257   0.246 2.792 0.084  0.111  2.709   0.020   0.020 1.352 0.257  0.286    1.106   0.090   0.087 0.905 0 
 2853102 12.499 6481   1.568  0.038   0.037 4.172 0.031  0.030  4.116   0.020   0.020 1.341 0.062  0.052    1.169   0.078   0.077 0.699 0 
 2853339 13.096 5609   1.938  0.046   0.045 3.907 0.032  0.032  3.969   0.020   0.020 1.116 0.062  0.060    1.274   0.084   0.083 0.731 0 
 2853539 13.423 6138   2.540  0.075   0.076 3.798 0.044  0.052  3.910   0.020   0.020 1.467 0.146  0.117    1.913   0.143   0.145 0.709 0 
 2853765 12.008 5647   0.902  0.018   0.017 4.473 0.035  0.042  4.149   0.020   0.020 0.884 0.057  0.061    0.418   0.025   0.025 0.715 0 
 2854643 12.332 6705   1.381  0.034   0.030 4.277 0.025  0.029  4.031   0.020   0.020 1.323 0.050  0.048    0.746   0.050   0.048 0.714 0 
 2854909 11.709 6764   2.003  0.064   0.064 4.019 0.033  0.035  3.907   0.020   0.020 1.540 0.077  0.074    1.181   0.093   0.093 0.809 0 
 2855687 10.318 4889   9.749  0.379   0.293 2.779 0.051  0.182  2.617   0.020   0.020 2.067 0.236  0.647    1.435   0.130   0.109 0.932 0 
 2856422 12.083 6411   1.858  0.045   0.044 4.019 0.029  0.034  3.944   0.020   0.020 1.326 0.058  0.088    1.106   0.074   0.073 0.746 0 
 2857508 12.703 6875   1.634  0.050   0.046 4.163 0.036  0.034  3.892   0.020   0.020 1.432 0.078  0.071    0.760   0.058   0.055 0.740 0 
 2857764 13.155 6430   1.852  0.048   0.047 4.040 0.033  0.034  3.941   0.020   0.020 1.383 0.070  0.068    1.092   0.076   0.075 0.699 0 
 2864938 13.236 6477   1.289  0.032   0.027 4.313 0.024  0.032  4.310   0.020   0.020 1.254 0.045  0.056    1.237   0.084   0.077 0.732 0 
 2865242 11.746 5116   2.601  0.064   0.062 3.656 0.049  0.064  3.289   0.020   0.020 1.126 0.111  0.137    0.479   0.032   0.032 0.818 0 
 2968726 12.346 6128   1.162  0.026   0.024 4.352 0.032  0.040  4.231   0.020   0.020 1.116 0.061  0.077    0.838   0.053   0.051 0.754 0 
 2969216 12.587 4686   4.034  0.119   0.111 3.320 0.068  0.081  3.365   0.020   0.020 1.257 0.179  0.191    1.374   0.103   0.099 0.897 0 
 2969361 12.285 6453   1.682  0.043   0.042 4.094 0.031  0.035  3.967   0.020   0.020 1.292 0.052  0.062    0.955   0.066   0.065 0.732 0 
 2969635 12.570 6160   1.106  0.025   0.023 4.363 0.036  0.039  4.328   0.020   0.020 1.036 0.067  0.069    0.948   0.061   0.059 0.751 0 
 2969655 12.440 5996   2.792  0.084   0.084 3.676 0.031  0.028  3.646   0.020   0.020 1.363 0.059  0.052    1.257   0.096   0.095 0.797 0 
 2970836 12.345 6492   2.219  0.066   0.062 3.926 0.033  0.033  3.952   0.020   0.020 1.532 0.076  0.077    1.607   0.121   0.116 0.770 0 
 2970996 12.757 5885   1.128  0.025   0.024 4.343 0.041  0.043  4.243   0.020   0.020 1.029 0.075  0.077    0.812   0.052   0.051 0.767 0 
 2971092 12.421 5992   1.355  0.030   0.030 4.185 0.040  0.042  4.235   0.020   0.020 1.029 0.079  0.072    1.150   0.073   0.074 0.757 0 
 2971292 12.489 6307   1.316  0.030   0.032 4.281 0.032  0.043  4.297   0.020   0.020 1.211 0.067  0.076    1.251   0.081   0.084 0.758 0 
 2972061 13.210 5880   1.624  0.040   0.039 4.053 0.053  0.042  4.185   0.020   0.020 1.093 0.121  0.074    1.473   0.099   0.098 0.742 0 
 2973271 13.055 4980   3.759  0.102   0.100 3.393 0.067  0.090  3.456   0.020   0.020 1.285 0.175  0.227    1.471   0.105   0.103 0.853 0 
 2974618 12.528 6616   1.798  0.055   0.056 4.079 0.033  0.033  3.964   0.020   0.020 1.424 0.070  0.062    1.085   0.083   0.084 0.756 0 
 2974865 12.057 6085   1.198  0.026   0.025 4.309 0.039  0.039  4.371   0.020   0.020 1.075 0.071  0.070    1.231   0.078   0.077 0.755 0 
 2975145 12.260 5394   2.621  0.070   0.070 3.665 0.034  0.041  3.688   0.020   0.020 1.163 0.076  0.083    1.219   0.086   0.086 0.836 0 
 2975903 12.929 5277   2.536  0.080   0.074 3.638 0.045  0.058  3.609   0.020   0.020 1.025 0.092  0.106    0.952   0.074   0.071 0.814 0 
 2983012 12.608 6105   1.151  0.026   0.025 4.350 0.034  0.039  4.100   0.020   0.020 1.089 0.065  0.071    0.608   0.039   0.038 0.702 0 
 2983040 12.716 6597   1.516  0.040   0.036 4.228 0.026  0.030  4.107   0.020   0.020 1.427 0.054  0.061    1.071   0.075   0.071 0.718 0 
 2983527 12.314 6129   1.523  0.038   0.037 4.081 0.048  0.040  4.143   0.020   0.020 1.027 0.089  0.067    1.174   0.080   0.078 0.724 0 
 2984758 13.153 6384   1.867  0.042   0.042 4.010 0.029  0.041  4.010   0.020   0.020 1.312 0.056  0.103    1.298   0.084   0.084 0.721 0 
 2985364 13.371 5481   2.388  0.065   0.064 3.792 0.025  0.028  3.827   0.020   0.020 1.302 0.047  0.057    1.396   0.099   0.099 0.739 0 
 2986369 13.438 6140   1.132  0.022   0.022 4.396 0.016  0.023  4.331   0.020   0.020 1.165 0.034  0.046    1.000   0.060   0.060 0.699 0 
 2986397 13.230 4892   3.375  0.085   0.084 3.425 0.080  0.091  3.374   0.020   0.020 1.115 0.201  0.199    0.982   0.067   0.067 0.840 0 
 2987066 12.015 6477   1.391  0.032   0.031 4.257 0.031  0.035  4.110   0.020   0.020 1.282 0.061  0.059    0.908   0.059   0.058 0.732 0 
 2987088 12.415 4895   3.717  0.107   0.107 3.416 0.063  0.080  3.309   0.020   0.020 1.330 0.170  0.200    1.025   0.075   0.075 0.882 0 
 2987466 11.056 5642   1.069  0.023   0.022 4.316 0.040  0.039  4.241   0.020   0.020 0.867 0.064  0.055    0.726   0.045   0.045 0.719 0 
 2989028 11.695 6538   1.795  0.044   0.041 4.046 0.030  0.031  3.858   0.020   0.020 1.318 0.057  0.058    0.846   0.057   0.055 0.802 0 
 2990881 12.315 6792   1.315  0.030   0.027 4.313 0.020  0.025  4.127   0.020   0.020 1.303 0.037  0.039    0.845   0.055   0.052 0.716 0 
 2991562 12.273 6066   2.009  0.052   0.052 3.944 0.043  0.046  4.030   0.020   0.020 1.289 0.125  0.088    1.576   0.110   0.109 0.794 0 
 2992916 13.278 5134   3.733  0.103   0.102 3.369 0.068  0.092  3.363   0.020   0.020 1.197 0.177  0.211    1.171   0.084   0.084 0.805 0 
 2993038 12.454 5911   1.181  0.027   0.026 4.328 0.037  0.039  4.259   0.020   0.020 1.091 0.070  0.072    0.925   0.060   0.058 0.728 0 
 2994233 12.656 5658   1.223  0.030   0.029 4.244 0.042  0.042  4.203   0.020   0.020 0.965 0.074  0.071    0.871   0.059   0.058 0.717 0 
 2994803 12.948 5160   2.891  0.093   0.082 3.625 0.045  0.068  3.472   0.020   0.020 1.298 0.100  0.160    0.903   0.071   0.066 0.816 0 
 2996416 13.094 5384   2.210  0.059   0.057 3.807 0.034  0.040  3.900   0.020   0.020 1.150 0.066  0.078    1.415   0.100   0.098 0.768 0 
 2996430 13.143 5389   2.131  0.054   0.053 3.779 0.036  0.041  3.860   0.020   0.020 1.001 0.065  0.066    1.200   0.082   0.081 0.759 0 
 2996629 11.662 6122   1.712  0.036   0.040 4.095 0.025  0.031  4.064   0.020   0.020 1.335 0.056  0.066    1.239   0.077   0.081 0.794 0 
 2997232 13.003 6039   1.061  0.023   0.021 4.374 0.038  0.041  4.315   0.020   0.020 0.976 0.069  0.068    0.846   0.053   0.052 0.717 0 
 2997383 12.594 6043   1.560  0.033   0.034 4.135 0.028  0.036  4.278   0.020   0.020 1.220 0.060  0.085    1.683   0.105   0.106 0.753 0 
 2998545 12.803 6476   1.991  0.062   0.062 3.992 0.034  0.036  3.908   0.020   0.020 1.435 0.076  0.075    1.170   0.091   0.091 0.732 0 
 3002386 12.999 4871   3.040  0.078   0.075 3.487 0.081  0.077  3.511   0.020   0.020 1.042 0.193  0.156    1.093   0.075   0.074 0.842 0 
 3003576 12.517 5927   1.305  0.031   0.030 4.217 0.040  0.042  4.159   0.020   0.020 1.030 0.077  0.072    0.894   0.059   0.058 0.755 0 
 3096885 12.931 6104   1.558  0.046   0.040 4.132 0.032  0.040  4.057   0.020   0.020 1.215 0.064  0.090    1.008   0.076   0.069 0.710 0 
 3097968 12.259 6114   2.138  0.059   0.054 3.809 0.035  0.034  4.008   0.020   0.020 1.085 0.062  0.055    1.696   0.122   0.116 0.787 0 
 3098084 13.028 6203   1.064  0.020   0.021 4.420 0.018  0.030  4.316   0.020   0.020 1.090 0.036  0.057    0.854   0.051   0.051 0.720 0 
 3099957 13.381 4968   3.068  0.081   0.080 3.527 0.066  0.089  3.458   0.020   0.020 1.167 0.165  0.204    0.986   0.069   0.068 0.817 0 
 3100006 13.230 6711   1.977  0.056   0.057 3.988 0.033  0.031  3.967   0.020   0.020 1.401 0.069  0.062    1.320   0.096   0.097 0.744 0 
 3103190 13.498 5021   2.477  0.080   0.080 3.640 0.061  0.067  3.636   0.020   0.020 0.985 0.128  0.120    0.967   0.077   0.077 0.772 0 
 3111172 11.788 6347   2.186  0.052   0.050 3.909 0.027  0.049  3.994   0.020   0.020 1.428 0.062  0.136    1.717   0.114   0.112 0.762 0 
 3112020 11.413 5824   1.418  0.028   0.028 4.172 0.034  0.042  4.182   0.020   0.020 1.093 0.076  0.080    1.115   0.068   0.068 0.697 0 
 3112156 12.584 5484   2.452  0.063   0.060 3.782 0.023  0.025  3.773   0.020   0.020 1.345 0.038  0.054    1.300   0.090   0.088 0.796 0 
 3112677 12.510 5505   2.222  0.059   0.059 3.808 0.031  0.033  3.799   0.020   0.020 1.165 0.062  0.063    1.133   0.079   0.080 0.801 0 
 3112747 13.443 5082   2.813  0.074   0.076 3.624 0.051  0.077  3.550   0.020   0.020 1.221 0.121  0.178    1.024   0.071   0.072 0.772 0 
 3113323 12.495 5283   3.571  0.102   0.103 3.216 0.058  0.041  3.363   0.020   0.020 0.768 0.091  0.049    1.072   0.079   0.079 0.887 0 
 3113351 12.424 5648   1.638  0.040   0.039 4.024 0.042  0.040  3.941   0.020   0.020 1.043 0.074  0.069    0.855   0.057   0.057 0.743 0 
 3113809 11.834 5454   4.054  0.119   0.113 3.376 0.034  0.047  3.460   0.020   0.020 1.441 0.080  0.116    1.728   0.129   0.125 0.877 0 
 3114729 11.795 6484   2.082  0.049   0.047 3.948 0.029  0.034  4.033   0.020   0.020 1.416 0.064  0.103    1.703   0.112   0.110 0.787 0 
 3115435  9.772 6774   2.494  0.058   0.051 3.860 0.031  0.032  3.772   0.200   0.200 1.660 0.083  0.086    1.341   0.621   0.620 0.970 0 
 3115766 12.494 6232   1.465  0.038   0.038 4.143 0.038  0.043  4.146   0.020   0.020 1.093 0.078  0.079    1.094   0.076   0.076 0.705 0 
 3116348 12.345 5660   2.389  0.066   0.067 3.683 0.033  0.034  3.690   0.020   0.020 1.012 0.056  0.056    1.019   0.073   0.074 0.780 0 
 3116538 12.880 6174   2.112  0.070   0.067 3.957 0.033  0.034  3.875   0.020   0.020 1.497 0.060  0.074    1.219   0.099   0.096 0.732 0 
 3119496 12.598 6779   1.935  0.054   0.053 4.039 0.030  0.031  3.975   0.020   0.020 1.505 0.078  0.073    1.289   0.093   0.093 0.732 0 
 3120776 12.685 6268   1.504  0.046   0.045 4.181 0.040  0.032  4.249   0.020   0.020 1.271 0.059  0.064    1.463   0.112   0.110 0.744 0 
 3121024 11.223 5903   1.079  0.021   0.020 4.383 0.036  0.043  4.241   0.020   0.020 1.030 0.069  0.076    0.738   0.045   0.044 0.717 0 
 3121707 12.892 5671   1.138  0.026   0.025 4.304 0.042  0.043  4.263   0.020   0.020 0.959 0.072  0.070    0.866   0.056   0.056 0.706 0 
 3122470 12.502 6110   1.357  0.031   0.035 4.232 0.038  0.040  4.269   0.020   0.020 1.153 0.067  0.081    1.246   0.081   0.086 0.732 0 
 3122683 12.754 6649   1.435  0.034   0.038 4.243 0.031  0.030  4.195   0.020   0.020 1.319 0.060  0.050    1.176   0.078   0.082 0.734 0 
 3122840 13.133 6347   1.858  0.046   0.046 4.024 0.031  0.032  3.933   0.020   0.020 1.344 0.063  0.070    1.078   0.073   0.073 0.705 0 
 3124191 11.953 5775   1.050  0.021   0.021 4.376 0.040  0.041  4.266   0.020   0.020 0.962 0.071  0.067    0.741   0.046   0.045 0.722 0 
 3124511 10.663 6014   1.320  0.030   0.024 4.248 0.034  0.038  4.244   0.020   0.020 1.139 0.066  0.076    1.114   0.072   0.065 0.825 0 
 3128691 12.865 5805   1.052  0.019   0.020 4.409 0.030  0.037  4.216   0.020   0.020 1.038 0.062  0.069    0.664   0.039   0.040 0.753 0 
 3129824 12.625 6070   1.153  0.027   0.025 4.335 0.039  0.040  4.237   0.020   0.020 1.058 0.070  0.071    0.837   0.055   0.053 0.738 0 
 3216052 13.079 6417   2.166  0.061   0.059 3.927 0.031  0.036  4.038   0.020   0.020 1.459 0.070  0.103    1.865   0.136   0.133 0.725 0 
 3216159 13.153 4979   3.752  0.102   0.101 3.394 0.068  0.090  3.403   0.020   0.020 1.282 0.177  0.226    1.298   0.092   0.092 0.839 0 
 3217475 13.166 6095   1.168  0.024   0.024 4.344 0.035  0.040  4.365   0.020   0.020 1.105 0.067  0.078    1.153   0.071   0.072 0.729 0 
 3217605 13.115 6521   1.366  0.029   0.031 4.275 0.029  0.030  4.112   0.020   0.020 1.286 0.056  0.058    0.881   0.055   0.057 0.709 0 
 3218607 13.173 6164   2.231  0.061   0.057 3.892 0.033  0.053  3.911   0.020   0.020 1.438 0.075  0.152    1.478   0.105   0.102 0.765 0 
 3218634 12.507 6872   1.784  0.054   0.050 4.099 0.035  0.034  4.110   0.020   0.020 1.471 0.081  0.073    1.494   0.114   0.109 0.794 0 
 3218680 11.523 4866   3.368  0.078   0.078 3.461 0.069  0.084  3.436   0.020   0.020 1.206 0.174  0.200    1.128   0.074   0.074 0.945 0 
 3218923 12.387 6230   1.779  0.043   0.042 4.052 0.032  0.038  4.046   0.020   0.020 1.314 0.063  0.101    1.283   0.086   0.085 0.784 0 
 3219431 12.506 6204   2.195  0.068   0.064 3.907 0.033  0.052  3.809   0.020   0.020 1.437 0.071  0.146    1.132   0.087   0.084 0.729 0 
 3219634 11.171 6288   2.069  0.047   0.048 3.954 0.029  0.042  3.990   0.020   0.020 1.414 0.068  0.122    1.526   0.099   0.100 0.835 0 
 3220719 11.532 5684   1.679  0.038   0.038 4.009 0.038  0.036  4.047   0.020   0.020 1.059 0.069  0.062    1.144   0.074   0.074 0.773 0 
 3220957 13.229 6520   2.255  0.063   0.063 3.914 0.033  0.033  3.918   0.020   0.020 1.536 0.077  0.076    1.534   0.111   0.111 0.745 0 
 3221766 13.384 6098   2.789  0.086   0.081 3.660 0.029  0.029  3.632   0.020   0.020 1.310 0.051  0.052    1.215   0.094   0.090 0.725 0 
 3228232 13.148 5967   1.229  0.026   0.026 4.287 0.040  0.042  4.136   0.020   0.020 1.075 0.074  0.079    0.753   0.047   0.047 0.685 0 
 3228715 13.235 6387   1.092  0.024   0.023 4.378 0.033  0.039  4.357   0.020   0.020 1.044 0.055  0.065    0.988   0.063   0.062 0.677 0 
 3229970 13.044 6273   1.831  0.059   0.058 4.007 0.036  0.048  3.974   0.020   0.020 1.259 0.068  0.100    1.152   0.092   0.091 0.740 0 
 3231212 12.689 6774   1.312  0.032   0.029 4.305 0.024  0.029  4.120   0.020   0.020 1.273 0.043  0.045    0.826   0.056   0.052 0.692 0 
 3233199 12.912 4889   3.368  0.106   0.101 3.474 0.064  0.085  3.518   0.020   0.020 1.243 0.166  0.201    1.362   0.106   0.103 0.827 0 
 3233553 12.608 6316   2.374  0.081   0.077 3.868 0.031  0.040  3.989   0.020   0.020 1.537 0.069  0.125    2.003   0.165   0.159 0.696 0 
 3233587 12.231 6102   2.082  0.194   0.186 3.967 0.066  0.065  4.005   0.020   0.020 1.507 0.080  0.085    1.599   0.306   0.295 0.742 0 
 3233956 11.983 6294   1.695  0.043   0.042 4.092 0.032  0.036  4.131   0.020   0.020 1.308 0.061  0.074    1.414   0.097   0.095 0.778 0 
 3238211 11.262 6204   2.697  0.078   0.086 3.780 0.030  0.053  3.907   0.020   0.020 1.620 0.066  0.174    2.141   0.158   0.168 0.844 0 
 3238801 11.815 5863   1.352  0.034   0.034 4.201 0.039  0.044  4.247   0.020   0.020 1.067 0.078  0.082    1.176   0.080   0.080 0.739 0 
 3239929 13.360 4900   3.946  0.111   0.107 3.320 0.077  0.098  3.329   0.020   0.020 1.197 0.208  0.230    1.212   0.088   0.086 0.837 0 
 3240004 12.413 5320   2.579  0.072   0.069 3.720 0.029  0.037  3.726   0.020   0.020 1.281 0.062  0.079    1.290   0.094   0.091 0.814 0 
 3241299  9.273 6424   2.669  0.051   0.054 3.799 0.025  0.027  4.190   0.020   0.020 1.650 0.067  0.070    4.020   0.240   0.246 0.896 0 
 3246147 13.237 6133   2.092  0.055   0.051 3.833 0.036  0.035  3.871   0.020   0.020 1.096 0.064  0.058    1.186   0.083   0.080 0.772 0 
 3246277 13.268 6443   1.880  0.048   0.046 4.030 0.032  0.034  4.137   0.020   0.020 1.395 0.071  0.069    1.768   0.121   0.119 0.759 0 
 3247529 12.751 6219   1.691  0.044   0.049 4.105 0.031  0.032  4.112   0.020   0.020 1.340 0.054  0.064    1.349   0.094   0.100 0.762 0 
 3248250 12.252 5716   1.595  0.038   0.037 4.074 0.050  0.040  4.069   0.020   0.020 1.106 0.119  0.072    1.087   0.072   0.071 0.766 0 
 3322785 13.300 5582   4.041  0.167   0.104 3.418 0.029  0.030  3.794   0.020   0.020 1.590 0.070  0.072    3.701   0.350   0.255 0.769 0 
 3323442 12.798 5257   0.888  0.018   0.018 4.478 0.039  0.039  4.349   0.020   0.020 0.871 0.057  0.054    0.643   0.040   0.039 0.745 0 
 3323937 12.665 5886   2.256  0.070   0.069 3.853 0.059  0.038  3.996   0.020   0.020 1.331 0.167  0.066    1.838   0.142   0.141 0.746 0 
 3324004 12.392 4866   5.024  0.163   0.155 3.120 0.084  0.103  3.089   0.020   0.020 1.225 0.232  0.243    1.130   0.090   0.087 0.900 0 
 3324150 13.266 6285   1.316  0.030   0.031 4.279 0.033  0.043  4.383   0.020   0.020 1.203 0.066  0.077    1.527   0.099   0.101 0.727 0 
 3325023 13.448 6042   1.442  0.025   0.027 4.215 0.026  0.031  4.137   0.020   0.020 1.249 0.063  0.073    1.039   0.060   0.062 0.741 0 
 3325240 11.576 6668   2.044  0.051   0.051 3.972 0.031  0.031  4.019   0.020   0.020 1.439 0.072  0.067    1.592   0.109   0.108 0.801 0 
 3326253 13.216 6074   1.347  0.030   0.031 4.231 0.041  0.041  4.302   0.020   0.020 1.139 0.070  0.083    1.327   0.085   0.086 0.735 0 
 3326396 12.210 6478   2.390  0.070   0.068 3.868 0.032  0.035  4.089   0.020   0.020 1.558 0.076  0.092    2.559   0.191   0.187 0.799 0 
 3326641 13.204 6072   2.265  0.063   0.059 3.859 0.052  0.045  3.977   0.020   0.020 1.347 0.159  0.084    1.773   0.128   0.124 0.737 0 
 3327884 13.046 6456   1.332  0.034   0.031 4.294 0.026  0.033  4.383   0.020   0.020 1.280 0.049  0.059    1.561   0.107   0.103 0.773 0 
 3328801 12.865 4839   3.552  0.153   0.143 3.431 0.069  0.087  3.387   0.020   0.020 1.260 0.171  0.207    1.120   0.110   0.104 0.848 0 
 3329136 11.296 5758   1.601  0.033   0.034 4.075 0.048  0.041  4.155   0.020   0.020 1.115 0.116  0.074    1.335   0.083   0.084 0.793 0 
 3330359 11.905 5924   1.250  0.027   0.025 4.283 0.037  0.037  4.315   0.020   0.020 1.103 0.068  0.072    1.177   0.074   0.071 0.747 0 
 3330688 10.897 6832   3.580  0.090   0.090 3.637 0.028  0.021  3.580   0.020   0.020 2.047 0.078  0.067    1.778   0.121   0.121 0.875 0 
 3335352 11.716 6748   1.315  0.028   0.026 4.302 0.025  0.027  4.148   0.020   0.020 1.272 0.044  0.046    0.886   0.056   0.054 0.713 0 
 3335644 12.147 5159   2.287  0.054   0.055 3.745 0.042  0.053  3.777   0.020   0.020 1.063 0.087  0.099    1.140   0.075   0.076 0.832 0 
 3335747 13.204 5921   1.361  0.031   0.032 4.204 0.036  0.041  4.236   0.020   0.020 1.087 0.072  0.078    1.161   0.075   0.077 0.701 0 
 3336111 12.204 5008   3.448  0.096   0.097 3.473 0.060  0.078  3.495   0.020   0.020 1.299 0.153  0.192    1.353   0.098   0.098 0.867 0 
 3336434 12.992 5122   3.292  0.091   0.088 3.337 0.076  0.058  3.353   0.020   0.020 0.863 0.147  0.096    0.890   0.064   0.063 0.819 0 
 3337161 12.527 6493   1.319  0.030   0.032 4.280 0.033  0.031  4.172   0.020   0.020 1.222 0.056  0.061    0.943   0.061   0.063 0.679 0 
 3337168 12.635 6199   1.387  0.038   0.030 4.264 0.028  0.037  4.039   0.020   0.020 1.297 0.049  0.063    0.767   0.055   0.049 0.679 0 
 3337182 12.883 6926   1.726  0.055   0.051 4.101 0.031  0.032  3.806   0.020   0.020 1.383 0.066  0.055    0.695   0.054   0.052 0.722 0 
 3337693 12.361 6065   1.593  0.038   0.037 4.101 0.033  0.044  4.206   0.020   0.020 1.182 0.064  0.095    1.487   0.098   0.097 0.684 0 
 3337709 11.897 5319   2.721  0.065   0.066 3.685 0.031  0.044  3.683   0.020   0.020 1.315 0.068  0.105    1.301   0.086   0.087 0.840 0 
 3338777 10.453 6013   2.299  0.057   0.057 3.838 0.060  0.035  4.057   0.020   0.020 1.333 0.172  0.067    2.195   0.149   0.148 0.817 0 
 3340010 12.167 5187   2.525  0.069   0.070 3.757 0.025  0.035  3.807   0.020   0.020 1.336 0.045  0.076    1.491   0.107   0.107 0.834 0 
 3340075 13.183 6305   1.598  0.039   0.038 4.082 0.035  0.045  4.377   0.020   0.020 1.124 0.084  0.076    2.219   0.150   0.146 0.694 0 
 3340331 13.390 6155   1.955  0.052   0.050 3.981 0.031  0.051  3.892   0.020   0.020 1.348 0.067  0.128    1.086   0.076   0.075 0.720 0 
 3340374 12.489 5714   1.096  0.022   0.023 4.315 0.039  0.039  4.269   0.020   0.020 0.909 0.069  0.062    0.813   0.049   0.050 0.704 0 
 3340530 12.027 5859   1.957  0.039   0.037 3.921 0.034  0.032  3.913   0.020   0.020 1.172 0.073  0.074    1.142   0.070   0.068 0.773 0 
 3342575 12.548 6205   1.266  0.029   0.029 4.230 0.040  0.041  4.203   0.020   0.020 0.999 0.072  0.067    0.934   0.061   0.060 0.717 0 
 3343370 13.406 5053   3.158  0.088   0.086 3.540 0.054  0.079  3.553   0.020   0.020 1.273 0.138  0.198    1.298   0.094   0.093 0.782 0 
 3343755 13.073 5960   1.740  0.042   0.040 4.035 0.041  0.047  4.116   0.020   0.020 1.189 0.108  0.083    1.441   0.096   0.093 0.710 0 
 3344059 12.444 6236   1.212  0.020   0.019 4.337 0.025  0.033  4.305   0.020   0.020 1.170 0.061  0.076    1.082   0.061   0.061 0.709 0 
 3344483 12.591 6508   1.968  0.053   0.051 4.016 0.032  0.033  4.138   0.020   0.020 1.477 0.072  0.070    1.940   0.138   0.135 0.742 0 
 3345711 13.028 5943   1.201  0.027   0.026 4.301 0.039  0.041  4.273   0.020   0.020 1.060 0.076  0.077    0.986   0.064   0.063 0.684 0 
 3346436 12.382 6325   2.248  0.072   0.070 3.899 0.032  0.040  3.948   0.020   0.020 1.481 0.069  0.128    1.633   0.128   0.126 0.697 0 
 3346888 13.385 5272   2.686  0.076   0.067 3.712 0.026  0.035  3.727   0.020   0.020 1.370 0.056  0.075    1.402   0.103   0.095 0.770 0 
 3347029 12.870 6008   1.347  0.023   0.027 4.223 0.032  0.037  4.155   0.020   0.020 1.109 0.077  0.084    0.945   0.054   0.058 0.694 0 
 3347570 13.425 5002   3.753  0.104   0.097 3.391 0.063  0.085  3.335   0.020   0.020 1.273 0.175  0.217    1.111   0.080   0.077 0.823 0 
 3348279 12.869 5881   0.867  0.019   0.018 4.493 0.034  0.040  4.331   0.020   0.020 0.856 0.050  0.052    0.587   0.037   0.036 0.665 0 
 3348495 13.248 5233   1.452  0.034   0.033 4.094 0.032  0.029  4.149   0.020   0.020 0.964 0.040  0.039    1.083   0.071   0.071 0.691 0 
 3349015 12.694 5553   1.010  0.022   0.020 4.411 0.038  0.041  4.269   0.020   0.020 0.965 0.065  0.065    0.690   0.043   0.042 0.723 0 
 3351946 12.145 6004   2.489  0.069   0.070 3.760 0.034  0.030  3.919   0.020   0.020 1.312 0.062  0.060    1.874   0.136   0.137 0.832 0 
 3352479 12.730 5890   3.116  0.114   0.105 3.634 0.038  0.030  3.762   0.020   0.020 1.546 0.072  0.059    2.045   0.177   0.167 0.820 0 
 3352549 12.513 5489   1.705  0.041   0.040 3.981 0.034  0.034  4.090   0.020   0.020 1.023 0.059  0.057    1.303   0.087   0.086 0.785 0 
 3353152 13.330 5969   1.857  0.044   0.042 3.981 0.051  0.041  3.659   0.020   0.020 1.206 0.134  0.079    0.574   0.038   0.037 0.715 0 
 3353295 11.969 6488   2.257  0.055   0.056 3.915 0.030  0.031  3.968   0.020   0.020 1.539 0.076  0.076    1.723   0.116   0.116 0.823 0 
 3355997 13.184 5237   2.791  0.067   0.069 3.550 0.054  0.069  3.502   0.020   0.020 1.013 0.114  0.132    0.902   0.060   0.061 0.754 0 
 3356363 12.987 6431   1.300  0.031   0.032 4.305 0.026  0.039  4.227   0.020   0.020 1.246 0.053  0.069    1.040   0.069   0.070 0.735 0 
 3356438 11.967 4907  10.544  0.601   0.684 2.729 0.065  0.161  2.743   0.020   0.020 2.137 0.287  0.444    2.243   0.276   0.309 0.837 0 
 3357167 11.699 6318   2.171  0.056   0.057 3.940 0.030  0.031  3.891   0.020   0.020 1.511 0.069  0.076    1.338   0.093   0.093 0.817 0 
 3357281 12.499 5673   1.067  0.024   0.024 4.351 0.042  0.041  4.320   0.020   0.020 0.938 0.071  0.063    0.867   0.056   0.055 0.764 0 
 3424688 13.126 5789   1.878  0.047   0.048 3.946 0.043  0.038  4.036   0.020   0.020 1.149 0.075  0.073    1.396   0.095   0.096 0.754 0 
 3424700 12.924 6120   1.644  0.047   0.045 4.098 0.037  0.036  4.106   0.020   0.020 1.255 0.060  0.092    1.259   0.092   0.090 0.769 0 
 3424743 12.290 5679   1.470  0.036   0.036 4.001 0.036  0.033  4.098   0.020   0.020 0.796 0.045  0.040    0.987   0.067   0.066 0.765 0 
 3428597 12.502 6325   2.047  0.060   0.058 3.963 0.032  0.039  3.992   0.020   0.020 1.416 0.071  0.107    1.501   0.112   0.110 0.751 0 
 3429665 13.277 6407   1.876  0.049   0.047 4.030 0.032  0.034  4.136   0.020   0.020 1.385 0.070  0.069    1.753   0.122   0.120 0.718 0 
 3430404 13.399 5055   2.815  0.069   0.072 3.617 0.053  0.080  3.497   0.020   0.020 1.201 0.127  0.182    0.908   0.061   0.062 0.768 0 
 3430889 12.330 6204   1.378  0.031   0.030 4.233 0.035  0.039  4.092   0.020   0.020 1.197 0.067  0.081    0.855   0.055   0.054 0.737 0 
 3430932 12.915 6224   1.302  0.030   0.028 4.279 0.031  0.042  3.987   0.020   0.020 1.182 0.065  0.079    0.599   0.039   0.038 0.696 0 
 3431597 11.541 5984   1.284  0.026   0.026 4.257 0.035  0.041  4.289   0.020   0.020 1.094 0.071  0.081    1.170   0.072   0.072 0.756 0 
 3437557 12.636 6613   2.109  0.070   0.067 3.955 0.035  0.035  3.901   0.020   0.020 1.477 0.075  0.074    1.291   0.104   0.101 0.669 0 
 3438363 11.516 6746   1.533  0.034   0.033 4.216 0.028  0.030  4.128   0.020   0.020 1.414 0.066  0.064    1.151   0.074   0.072 0.745 0 
 3438596 12.861 6414   1.451  0.044   0.038 4.219 0.033  0.040  4.272   0.020   0.020 1.280 0.062  0.064    1.434   0.110   0.101 0.673 0 
 3438919 13.004 5920   0.962  0.018   0.017 4.478 0.015  0.023  4.396   0.020   0.020 1.019 0.029  0.042    0.841   0.050   0.049 0.669 0 
 3440581 12.986 6670   1.799  0.048   0.046 4.066 0.031  0.031  4.162   0.020   0.020 1.385 0.065  0.057    1.715   0.121   0.118 0.697 0 
 3440833 11.775 5395   2.704  0.067   0.065 3.669 0.031  0.038  3.644   0.020   0.020 1.252 0.071  0.083    1.174   0.079   0.078 0.845 0 
 3441637 10.243 5960   2.402  0.050   0.050 3.771 0.029  0.027  4.087   0.020   0.020 1.254 0.057  0.057    2.569   0.159   0.160 0.843 0 
 3443394 12.413 6173   2.057  0.050   0.058 3.902 0.049  0.033  3.821   0.020   0.020 1.235 0.144  0.068    1.022   0.068   0.074 0.659 0 
 3443669 12.366 6080   1.229  0.028   0.026 4.304 0.035  0.038  4.402   0.020   0.020 1.120 0.070  0.071    1.390   0.090   0.087 0.742 0 
 3444343 13.234 5081   3.855  0.112   0.109 3.352 0.068  0.090  3.387   0.020   0.020 1.228 0.176  0.214    1.320   0.098   0.096 0.806 0 
 3444753 13.145 6290   1.709  0.038   0.040 4.082 0.031  0.033  4.078   0.020   0.020 1.298 0.058  0.066    1.275   0.082   0.084 0.707 0 
 3445218 12.174 6182   2.851  0.086   0.085 3.682 0.050  0.031  3.795   0.020   0.020 1.438 0.112  0.064    1.849   0.140   0.139 0.817 0 
 3445235 12.804 6518   2.193  0.068   0.066 3.901 0.034  0.047  3.974   0.020   0.020 1.418 0.068  0.131    1.652   0.128   0.125 0.728 0 
 3446488 13.199 6683   1.844  0.048   0.048 4.063 0.033  0.033  4.087   0.020   0.020 1.445 0.078  0.071    1.513   0.105   0.105 0.740 0 
 3446775 10.949 4908   4.034  0.090   0.080 3.304 0.071  0.091  3.347   0.200   0.200 1.208 0.208  0.230    1.319   0.610   0.610 0.965 0 
 3448402 12.634 6062   2.609  0.076   0.079 3.759 0.061  0.042  3.898   0.020   0.020 1.432 0.186  0.090    1.962   0.146   0.149 0.774 0 
 3448606 11.739 6514   2.488  0.067   0.065 3.856 0.031  0.031  3.877   0.020   0.020 1.639 0.076  0.079    1.700   0.121   0.119 0.771 0 
 3448927 12.414 6494   1.900  0.051   0.050 3.994 0.030  0.043  3.990   0.020   0.020 1.312 0.057  0.099    1.286   0.091   0.090 0.757 0 
 3449032 12.844 6539   1.243  0.027   0.026 4.342 0.018  0.027  4.159   0.020   0.020 1.244 0.034  0.045    0.814   0.052   0.051 0.717 0 
 3455462 12.167 5214   2.423  0.097   0.093 3.735 0.041  0.055  3.896   0.020   0.020 1.176 0.087  0.114    1.683   0.155   0.151 0.835 0 
 3455552 12.813 6932   1.317  0.031   0.031 4.321 0.017  0.022  4.250   0.020   0.020 1.328 0.036  0.042    1.125   0.074   0.074 0.770 0 
 3455690 12.342 6560   2.649  0.075   0.075 3.820 0.031  0.032  3.843   0.020   0.020 1.705 0.079  0.083    1.781   0.130   0.130 0.796 0 
 3456215 12.267 4965   4.236  0.122   0.119 3.303 0.068  0.091  3.380   0.020   0.020 1.325 0.194  0.238    1.571   0.116   0.114 0.915 0 
 3458990 12.794 6503   2.099  0.091   0.088 3.971 0.038  0.041  3.927   0.022   0.022 1.522 0.076  0.079    1.357   0.136   0.132 0.625 0 
 3459261 10.399 6854   3.168  0.087   0.075 3.610 0.028  0.025  1.464   0.200   0.200 1.510 0.054  0.053 -999.000   0.005   0.005 0.966 1 
 3525381 11.946 6516   1.601  0.038   0.038 4.161 0.031  0.029  4.196   0.020   0.020 1.367 0.064  0.055    1.467   0.096   0.097 0.788 0 
 3526345 13.177 6272   2.372  0.068   0.070 3.843 0.040  0.051  4.018   0.020   0.020 1.424 0.119  0.114    2.135   0.157   0.160 0.801 0 
 3526427 13.485 6295   2.274  0.079   0.076 3.890 0.034  0.047  3.815   0.020   0.020 1.485 0.071  0.143    1.230   0.102   0.100 0.741 0 
 3526491 11.778 6087   1.685  0.045   0.043 4.077 0.031  0.046  4.156   0.020   0.020 1.250 0.063  0.108    1.483   0.104   0.102 0.784 0 
 3526812 13.158 6475   2.411  0.106   0.101 3.849 0.038  0.047  3.950   0.020   0.020 1.525 0.072  0.144    1.889   0.187   0.181 0.766 0 
 3527518 12.832 5073   3.449  0.100   0.096 3.361 0.086  0.086  3.398   0.020   0.020 1.002 0.195  0.166    1.083   0.080   0.078 0.854 0 
 3527799 12.967 6194   1.757  0.049   0.048 4.056 0.033  0.041  4.196   0.020   0.020 1.298 0.062  0.107    1.765   0.127   0.126 0.714 0 
 3527862 10.713 6846   1.619  0.034   0.037 4.170 0.032  0.032  3.883   0.020   0.020 1.419 0.078  0.066    0.731   0.045   0.048 0.912 0 
 3528163 13.205 6175   1.633  0.039   0.039 4.105 0.036  0.036  4.118   0.020   0.020 1.258 0.062  0.090    1.276   0.085   0.085 0.742 0 
 3528224 12.307 5835   1.005  0.021   0.020 4.432 0.031  0.041  4.238   0.020   0.020 0.999 0.057  0.071    0.636   0.039   0.039 0.719 0 
 3528662 12.764 6017   1.517  0.039   0.041 4.140 0.034  0.041  4.085   0.020   0.020 1.171 0.068  0.094    1.021   0.071   0.073 0.711 0 
 3528978 11.681 6021   1.325  0.032   0.026 4.237 0.040  0.041  4.193   0.020   0.020 1.118 0.072  0.082    0.997   0.066   0.060 0.762 0 
 3529658 12.510 6261   2.588  0.082   0.077 3.749 0.062  0.034  3.844   0.020   0.020 1.383 0.188  0.068    1.704   0.133   0.129 0.758 0 
 3530525 13.363 4913   3.272  0.080   0.085 3.459 0.076  0.092  3.482   0.020   0.020 1.131 0.190  0.204    1.185   0.080   0.082 0.796 0 
 3532901 11.403 5833   1.389  0.029   0.029 4.179 0.038  0.045  4.055   0.020   0.020 1.063 0.083  0.082    0.798   0.049   0.050 0.765 0 
 3533000 11.690 5800   2.152  0.050   0.049 3.875 0.049  0.032  3.976   0.020   0.020 1.276 0.104  0.062    1.596   0.104   0.104 0.820 0 
 3533530 13.043 5622   2.144  0.056   0.052 3.844 0.032  0.034  3.770   0.020   0.020 1.183 0.062  0.067    0.986   0.068   0.066 0.731 0 
 3539509 12.120 6496   2.129  0.055   0.053 3.948 0.033  0.032  4.021   0.020   0.020 1.480 0.079  0.076    1.733   0.119   0.118 0.779 0 
 3539778 11.458 5986   3.704  0.280   0.249 3.517 0.050  0.050  4.099   0.020   0.020 1.687 0.083  0.082 -999.000   0.994   0.892 0.802 1 
 3540080 13.125 6535   2.098  0.059   0.057 3.971 0.033  0.034  4.022   0.020   0.020 1.516 0.074  0.077    1.689   0.123   0.121 0.734 0 
 3541639 12.571 6739   1.548  0.065   0.060 4.198 0.038  0.039  4.054   0.020   0.020 1.396 0.070  0.061    0.990   0.095   0.089 0.687 0 
 3542265 13.023 6382   1.853  0.050   0.047 4.035 0.032  0.033  3.932   0.020   0.020 1.367 0.065  0.062    1.069   0.076   0.074 0.675 0 
 3543262 12.204 6144   2.007  0.051   0.052 3.965 0.030  0.048  3.963   0.020   0.020 1.369 0.065  0.127    1.349   0.093   0.094 0.724 0 
 3544731 11.353 6419   2.245  0.053   0.051 3.851 0.053  0.035  3.965   0.020   0.020 1.300 0.155  0.058    1.694   0.111   0.109 0.790 0 
 3545186 13.412 6382   1.351  0.034   0.031 4.235 0.033  0.040  4.190   0.020   0.020 1.154 0.060  0.073    1.030   0.070   0.067 0.730 0 
 3545235 12.849 5121   4.003  0.138   0.133 3.369 0.058  0.074  3.371   0.020   0.020 1.384 0.154  0.194    1.372   0.114   0.111 0.807 0 
 3545831 12.022 6419   2.495  0.161   0.157 3.790 0.060  0.054  3.908   0.020   0.020 1.405 0.172  0.096    1.836   0.251   0.245 0.752 0 
 3546256 12.855 6336   1.242  0.030   0.029 4.280 0.036  0.038  4.327   0.020   0.020 1.078 0.070  0.071    1.194   0.079   0.078 0.660 0 
 3547363 12.829 5804   1.361  0.028   0.026 4.169 0.041  0.039  4.037   0.020   0.020 1.001 0.086  0.072    0.734   0.045   0.044 0.712 0 
 3548372 13.195 5514   2.065  0.060   0.058 3.816 0.035  0.035  3.927   0.020   0.020 1.026 0.063  0.057    1.313   0.098   0.095 0.729 0 
 3550544 13.290 6265   2.082  0.053   0.052 3.944 0.028  0.047  3.901   0.020   0.020 1.401 0.063  0.126    1.259   0.086   0.085 0.685 0 
 3554322 12.393 5741   2.602  0.073   0.065 3.692 0.028  0.028  3.874   0.020   0.020 1.230 0.063  0.067    1.847   0.134   0.125 0.837 0 
 3556438 12.780 5371   0.907  0.018   0.019 4.420 0.033  0.024  4.397   0.020   0.020 0.797 0.046  0.032    0.749   0.046   0.046 0.719 0 
 3557712 13.368 5620   1.893  0.048   0.046 3.842 0.034  0.035  3.937   0.020   0.020 0.915 0.054  0.054    1.131   0.077   0.076 0.767 0 
 3560268 12.427 4985   2.755  0.080   0.077 3.603 0.063  0.082  3.520   0.020   0.020 1.124 0.147  0.180    0.916   0.068   0.066 0.828 0 
 3561835 11.899 6714   1.957  0.053   0.051 4.026 0.033  0.032  4.036   0.020   0.020 1.492 0.075  0.069    1.518   0.108   0.105 0.814 0 
 3626402 12.904 6609   1.195  0.027   0.026 4.367 0.016  0.021  4.372   0.020   0.020 1.220 0.030  0.041    1.227   0.079   0.078 0.745 0 
 3626665 12.387 5835   1.248  0.028   0.027 4.256 0.039  0.044  4.297   0.020   0.020 1.031 0.076  0.077    1.126   0.073   0.071 0.774 0 
 3627182 11.659 4812   2.853  0.069   0.068 3.589 0.058  0.078  3.642   0.020   0.020 1.155 0.144  0.167    1.302   0.087   0.086 0.922 0 
 3627198 12.619 6599   1.655  0.051   0.051 4.128 0.034  0.033  4.196   0.020   0.020 1.353 0.062  0.051    1.567   0.121   0.120 0.784 0 
 3627841 13.218 6459   2.345  0.066   0.064 3.864 0.030  0.050  3.882   0.020   0.020 1.487 0.063  0.151    1.528   0.112   0.109 0.755 0 
 3628188 12.868 5049   3.564  0.110   0.110 3.429 0.063  0.086  3.367   0.020   0.020 1.254 0.160  0.208    1.077   0.083   0.083 0.860 0 
 3628507 12.880 4784   6.150  0.277   0.272 3.077 0.092  0.081  3.338   0.020   0.020 1.655 0.359  0.232    3.006   0.304   0.300 0.833 0 
 3629717 13.150 6171   2.215  0.056   0.054 3.900 0.031  0.055  4.029   0.020   0.020 1.436 0.072  0.150    1.911   0.130   0.128 0.741 0 
 3631714 12.091 5458   1.789  0.039   0.039 3.986 0.026  0.024  3.796   0.020   0.020 1.142 0.036  0.039    0.729   0.046   0.046 0.716 0 
 3631718 11.815 6669   2.487  0.063   0.063 3.856 0.031  0.032  3.850   0.020   0.020 1.630 0.083  0.080    1.596   0.109   0.110 0.811 0 
 3632824 12.476 7004   1.583  0.039   0.037 4.197 0.031  0.034  4.120   0.020   0.020 1.446 0.076  0.071    1.203   0.081   0.079 0.771 0 
 3633694 10.943 7026   2.946  0.077   0.046 3.760 0.028  0.026  3.893   0.020   0.020 1.853 0.094  0.096    2.474   0.172   0.138 0.896 0 
 3633806 13.274 5804   1.698  0.040   0.039 4.019 0.059  0.041  3.933   0.020   0.020 1.109 0.132  0.077    0.901   0.060   0.059 0.711 0 
 3640718 11.372 5016  13.191  0.606   0.575 2.611 0.039  0.038  2.567   0.020   0.020 2.645 0.151  0.196    2.341   0.241   0.231 0.817 0 
 3641248 12.780 4965   3.838  0.138   0.131 3.392 0.064  0.078  3.391   0.020   0.020 1.343 0.166  0.203    1.322   0.113   0.109 0.815 0 
 3641785 12.534 6236   1.365  0.033   0.034 4.263 0.034  0.035  4.330   0.020   0.020 1.254 0.060  0.067    1.450   0.096   0.098 0.688 0 
 3642482 12.673 6130   1.187  0.026   0.026 4.336 0.035  0.041  4.051   0.020   0.020 1.121 0.066  0.079    0.577   0.037   0.037 0.682 0 
 3642564 12.628 6248   1.163  0.024   0.024 4.364 0.026  0.035  4.374   0.020   0.020 1.146 0.050  0.069    1.168   0.072   0.072 0.656 0 
 3642787 12.511 5012   2.510  0.065   0.066 3.722 0.041  0.055  3.623   0.020   0.020 1.222 0.087  0.128    0.964   0.067   0.067 0.826 0 
 3643713 13.164 6245   2.496  0.080   0.069 3.826 0.031  0.054  3.945   0.020   0.020 1.550 0.068  0.170    2.002   0.158   0.144 0.728 0 
 3643799 11.648 6200   1.191  0.026   0.025 4.306 0.038  0.039  4.318   0.020   0.020 1.056 0.070  0.070    1.076   0.068   0.067 0.699 0 
 3644400 11.622 6295   1.443  0.033   0.030 4.214 0.027  0.042  4.308   0.020   0.020 1.245 0.056  0.064    1.543   0.100   0.095 0.735 0 
 3645193 13.255 6135   1.266  0.028   0.028 4.222 0.041  0.041  4.300   0.020   0.020 0.980 0.073  0.065    1.167   0.075   0.074 0.717 0 
 3645533 13.466 5623   1.400  0.033   0.032 4.105 0.040  0.040  4.204   0.020   0.020 0.916 0.065  0.059    1.143   0.075   0.074 0.688 0 
 3645789 12.835 5775   1.808  0.046   0.045 3.994 0.057  0.038  4.159   0.020   0.020 1.184 0.135  0.068    1.720   0.118   0.117 0.722 0 
 3646201 13.116 6993   1.575  0.039   0.037 4.201 0.030  0.031  4.079   0.020   0.020 1.447 0.072  0.067    1.085   0.074   0.071 0.684 0 
 3646576 13.007 6262   1.574  0.041   0.038 4.148 0.029  0.038  3.971   0.020   0.020 1.278 0.056  0.066    0.845   0.058   0.056 0.696 0 
 3649221 13.412 5029   2.896  0.086   0.083 3.589 0.057  0.083  3.486   0.020   0.020 1.196 0.138  0.190    0.937   0.070   0.069 0.745 0 
 3650344 11.587 6387   2.116  0.052   0.050 3.939 0.030  0.036  4.031   0.020   0.020 1.435 0.066  0.111    1.755   0.119   0.116 0.824 0 
 3650489 13.126 5912   1.495  0.054   0.053 4.099 0.049  0.045  4.255   0.020   0.020 1.030 0.093  0.071    1.466   0.125   0.124 0.694 0 
 3654659 13.148 5960   1.445  0.033   0.035 4.192 0.033  0.039  4.176   0.020   0.020 1.196 0.055  0.082    1.141   0.074   0.076 0.718 0 
 3654723 12.895 6552   1.930  0.074   0.070 4.015 0.036  0.038  4.089   0.020   0.020 1.419 0.072  0.067    1.667   0.148   0.143 0.732 0 
 3655642 13.122 5614   1.206  0.026   0.026 4.274 0.038  0.040  4.213   0.020   0.020 1.003 0.067  0.067    0.866   0.054   0.054 0.703 0 
 3656014 12.092 6425   1.872  0.048   0.047 4.032 0.032  0.034  4.005   0.020   0.020 1.387 0.070  0.069    1.292   0.089   0.088 0.731 0 
 3656416 12.266 6151   2.118  0.077   0.092 3.896 0.047  0.042  4.056   0.020   0.020 1.277 0.155  0.076    1.860   0.159   0.182 0.750 0 
 3657039 12.550 6653   2.110  0.068   0.064 3.966 0.035  0.037  3.997   0.020   0.020 1.515 0.082  0.084    1.613   0.128   0.123 0.758 0 
 3658469 12.561 6389   1.978  0.062   0.060 3.989 0.033  0.033  4.006   0.020   0.020 1.408 0.070  0.068    1.448   0.113   0.110 0.792 0 
 3661183 12.209 6402   1.888  0.049   0.048 4.024 0.032  0.033  4.035   0.020   0.020 1.387 0.072  0.070    1.409   0.098   0.097 0.815 0 
 3661285 12.796 5945   1.681  0.044   0.043 4.058 0.038  0.051  4.062   0.020   0.020 1.171 0.103  0.093    1.188   0.082   0.082 0.775 0 
 3662290 12.274 6417   1.592  0.039   0.039 4.137 0.030  0.034  4.075   0.020   0.020 1.276 0.052  0.057    1.099   0.074   0.074 0.759 0 
 3728522 13.241 5870   1.499  0.034   0.035 4.143 0.034  0.043  4.184   0.020   0.020 1.146 0.072  0.090    1.253   0.081   0.082 0.775 0 
 3729162 12.370 5578   3.047  0.115   0.097 3.642 0.025  0.027  3.332   0.020   0.020 1.511 0.054  0.055    0.727   0.064   0.057 0.866 0 
 3730362 12.588 6754   1.346  0.029   0.030 4.300 0.020  0.026  4.261   0.020   0.020 1.324 0.041  0.048    1.203   0.076   0.077 0.728 0 
 3730581 13.270 5889   1.740  0.040   0.040 4.016 0.054  0.042  4.238   0.020   0.020 1.151 0.132  0.080    1.909   0.124   0.124 0.748 0 
 3731732 12.676 6382   1.605  0.039   0.039 4.123 0.031  0.036  3.896   0.020   0.020 1.258 0.052  0.071    0.739   0.049   0.049 0.724 0 
 3733692 13.018 6362   2.081  0.053   0.052 3.954 0.031  0.036  3.782   0.020   0.020 1.434 0.073  0.097    0.955   0.066   0.065 0.744 0 
 3734186 13.268 6375   1.508  0.033   0.037 4.185 0.035  0.034  4.235   0.020   0.020 1.279 0.063  0.064    1.423   0.090   0.096 0.746 0 
 3734462 13.225 6633   1.327  0.027   0.026 4.304 0.021  0.028  4.196   0.020   0.020 1.298 0.043  0.051    1.007   0.062   0.061 0.740 0 
 3735350 13.479 6207   1.431  0.035   0.033 4.219 0.025  0.043  4.055   0.020   0.020 1.238 0.055  0.074    0.847   0.057   0.055 0.726 0 
 3736105 12.613 6438   1.813  0.056   0.052 4.062 0.032  0.034  3.944   0.025   0.025 1.394 0.066  0.061    1.053   0.089   0.086 0.610 0 
 3743339 12.626 6355   2.729  0.086   0.086 3.792 0.032  0.031  3.975   0.020   0.020 1.706 0.068  0.072    2.564   0.201   0.200 0.720 0 
 3744009 13.453 5886   2.874  0.097   0.083 3.680 0.035  0.029  3.807   0.020   0.020 1.456 0.074  0.055    1.929   0.158   0.142 0.718 0 
 3744189 13.498 6465   2.112  0.064   0.061 3.917 0.037  0.047  3.837   0.020   0.020 1.357 0.083  0.107    1.117   0.085   0.083 0.709 0 
 3746105 13.354 6148   2.716  0.081   0.073 3.781 0.026  0.051  3.929   0.020   0.020 1.647 0.057  0.166    2.283   0.173   0.162 0.701 0 
 3746960 12.225 6516   1.243  0.025   0.023 4.341 0.018  0.028  4.004   0.020   0.020 1.240 0.037  0.053    0.569   0.035   0.034 0.671 0 
 3747824 12.819 6396   1.258  0.028   0.026 4.308 0.030  0.038  4.247   0.020   0.020 1.177 0.058  0.067    1.020   0.065   0.064 0.699 0 
 3748392 11.438 6085   1.064  0.021   0.021 4.388 0.035  0.039  4.313   0.020   0.020 1.013 0.062  0.067    0.849   0.051   0.052 0.724 0 
 3748535 11.736 6674   1.339  0.031   0.027 4.300 0.020  0.026  4.197   0.020   0.020 1.312 0.041  0.048    1.029   0.067   0.063 0.767 0 
 3749390 13.368 6152   2.520  0.073   0.074 3.829 0.028  0.048  3.968   0.020   0.020 1.584 0.059  0.155    2.152   0.159   0.161 0.721 0 
 3749598 12.514 6184   1.159  0.025   0.022 4.385 0.015  0.023  4.373   0.020   0.020 1.193 0.032  0.044    1.155   0.073   0.069 0.735 0 
 3750048 13.084 6413   2.006  0.051   0.052 4.003 0.030  0.032  4.086   0.020   0.020 1.490 0.067  0.073    1.788   0.122   0.123 0.728 0 
 3750117 12.465 5373   4.071  0.143   0.135 3.470 0.024  0.030  3.717   0.020   0.020 1.808 0.051  0.075    3.151   0.265   0.254 0.804 0 
 3750839 12.744 6293   1.212  0.028   0.025 4.339 0.027  0.035  4.251   0.020   0.020 1.175 0.053  0.065    0.955   0.062   0.059 0.712 0 
 3750914 13.286 5179   2.889  0.088   0.078 3.629 0.042  0.064  3.628   0.020   0.020 1.308 0.098  0.151    1.293   0.099   0.092 0.797 0 
 3750926 11.896 5368   2.198  0.051   0.051 3.809 0.030  0.033  3.874   0.020   0.020 1.141 0.063  0.064    1.317   0.086   0.086 0.835 0 
 3751507 12.865 6792   2.298  0.093   0.090 3.923 0.038  0.039  3.951   0.020   0.020 1.633 0.081  0.083    1.721   0.160   0.157 0.749 0 
 3751679 13.408 5534   3.817  0.144   0.147 3.492 0.029  0.031  3.825   0.020   0.020 1.671 0.067  0.087    3.547   0.314   0.319 0.724 0 
 3752158 12.425 5603   1.007  0.020   0.019 4.428 0.034  0.038  4.413   0.020   0.020 0.999 0.058  0.066    0.957   0.058   0.057 0.718 0 
 3755364 12.131 5924   1.765  0.041   0.038 4.048 0.028  0.052  4.138   0.020   0.020 1.281 0.055  0.124    1.559   0.102   0.099 0.787 0 
 3755745 13.297 6514   1.201  0.026   0.027 4.354 0.021  0.031  4.206   0.020   0.020 1.193 0.038  0.054    0.845   0.054   0.054 0.706 0 
 3755854 13.443 5082   2.554  0.071   0.071 3.722 0.037  0.051  3.655   0.020   0.020 1.266 0.077  0.116    1.075   0.078   0.078 0.778 0 
 3756123 11.685 6582   3.051  0.093   0.088 3.707 0.027  0.047  3.946   0.020   0.020 1.750 0.061  0.171    2.997   0.229   0.221 0.815 0 
 3757594 11.956 5365   1.883  0.047   0.045 3.899 0.035  0.039  3.848   0.020   0.020 1.033 0.063  0.069    0.910   0.062   0.061 0.834 0 
 3758829 13.163 6413   3.628  0.141   0.139 3.591 0.039  0.064  3.043   0.020   0.020 1.902 0.099  0.200 -999.000   0.048   0.047 0.771 1 
 3760072 12.375 5511   2.207  0.061   0.057 3.818 0.031  0.035  3.810   0.020   0.020 1.178 0.063  0.071    1.145   0.082   0.079 0.819 0 
 3760233 13.432 6257   2.134  0.057   0.058 3.931 0.030  0.048  3.913   0.020   0.020 1.430 0.069  0.136    1.358   0.096   0.097 0.771 0 
 3761010 11.622 6395   1.856  0.047   0.043 4.012 0.029  0.042  4.117   0.020   0.020 1.304 0.055  0.101    1.644   0.112   0.108 0.840 0 
 3761585 13.483 5223   3.095  0.098   0.092 3.593 0.042  0.061  3.453   0.020   0.020 1.385 0.092  0.155    0.991   0.078   0.075 0.828 0 
 3761788 12.560 5828   1.692  0.048   0.047 4.029 0.055  0.041  3.878   0.020   0.020 1.124 0.129  0.073    0.787   0.057   0.057 0.699 0 
 3762144 12.947 6089   1.936  0.055   0.053 3.949 0.052  0.039  3.987   0.020   0.020 1.218 0.131  0.066    1.326   0.097   0.095 0.730 0 
 3762258 12.933 6400   2.263  0.061   0.063 3.901 0.031  0.037  4.020   0.020   0.020 1.500 0.076  0.118    1.956   0.139   0.142 0.743 0 
 3763000 13.424 4879   3.803  0.102   0.098 3.335 0.080  0.097  3.324   0.020   0.020 1.147 0.215  0.215    1.112   0.079   0.077 0.804 0 
 3763243 12.333 5801   2.194  0.059   0.056 3.807 0.033  0.033  3.612   0.020   0.020 1.134 0.065  0.059    0.718   0.051   0.049 0.807 0 
 3763625 11.812 6381   2.061  0.046   0.046 3.963 0.030  0.032  3.828   0.020   0.020 1.432 0.073  0.078    1.041   0.067   0.067 0.818 0 
 3763663 12.685 6068   3.411  0.134   0.130 3.485 0.031  0.029  3.957   0.020   0.020 1.313 0.061  0.059 -999.000   0.349   0.342 0.763 1 
 3764017 13.305 5016   3.708  0.106   0.100 3.415 0.061  0.084  3.312   0.020   0.020 1.322 0.170  0.222    1.027   0.075   0.073 0.854 0 
 3764073 13.403 5655   2.630  0.067   0.068 3.722 0.026  0.030  3.606   0.020   0.020 1.342 0.054  0.073    1.017   0.070   0.070 0.738 0 
 3764811 13.096 6155   2.507  0.066   0.063 3.811 0.038  0.054  3.778   0.020   0.020 1.482 0.123  0.133    1.374   0.096   0.093 0.754 0 
 3764842 11.454 6201   1.354  0.024   0.026 4.241 0.040  0.032  4.316   0.020   0.020 1.181 0.075  0.079    1.384   0.081   0.083 0.782 0 
 3764861 12.147 4743  11.325  0.497   0.287 2.521 0.131  0.104  2.577   0.020   0.020 1.602 0.506  0.360    1.765   0.175   0.121 0.833 0 
 3764903 13.048 6363   1.625  0.040   0.036 4.129 0.032  0.035  3.852   0.020   0.020 1.307 0.059  0.065    0.684   0.046   0.044 0.703 0 
 3765603 12.598 5975   1.128  0.023   0.023 4.362 0.035  0.039  4.274   0.020   0.020 1.074 0.066  0.071    0.873   0.054   0.053 0.753 0 
 3831762 12.022 5899   2.496  0.060   0.056 3.836 0.024  0.052  3.753   0.020   0.020 1.580 0.047  0.154    1.284   0.085   0.083 0.860 0 
 3831816 12.368 5227   2.260  0.058   0.057 3.772 0.036  0.045  3.853   0.020   0.020 1.108 0.075  0.084    1.326   0.092   0.090 0.853 0 
 3831992 10.761 5221   6.218  0.270   0.244 3.194 0.028  0.047  3.254   0.200   0.200 2.229 0.081  0.191    2.530   1.186   1.182 0.968 0 
 3832521 12.763 6356   1.183  0.026   0.025 4.363 0.020  0.032  4.093   0.020   0.020 1.179 0.042  0.061    0.632   0.040   0.039 0.694 0 
 3832563 12.532 6312   1.255  0.029   0.028 4.313 0.033  0.035  4.295   0.020   0.020 1.194 0.058  0.075    1.132   0.074   0.073 0.688 0 
 3833908 12.731 6424   1.091  0.022   0.022 4.413 0.015  0.022  4.412   0.020   0.020 1.126 0.030  0.043    1.121   0.069   0.069 0.729 0 
 3833946 13.444 5065   2.524  0.065   0.066 3.683 0.051  0.072  3.544   0.020   0.020 1.126 0.118  0.150    0.812   0.056   0.057 0.773 0 
 3836028 12.149 6668   3.147  0.099   0.096 3.701 0.029  0.030  3.702   0.020   0.020 1.834 0.076  0.067    1.816   0.142   0.139 0.874 0 
 3836033 12.649 6003   1.970  0.053   0.049 3.910 0.036  0.036  4.054   0.020   0.020 1.163 0.063  0.068    1.602   0.113   0.109 0.770 0 
 3837456 13.157 6055   1.714  0.038   0.037 4.064 0.030  0.051  4.239   0.020   0.020 1.251 0.062  0.119    1.856   0.119   0.117 0.747 0 
 3837917 12.165 5116   3.012  0.062   0.069 3.616 0.038  0.050  3.691   0.020   0.020 1.378 0.098  0.138    1.625   0.101   0.105 0.838 0 
 3838328 13.060 6452   2.616  0.091   0.084 3.808 0.032  0.037  3.687   0.020   0.020 1.627 0.072  0.119    1.214   0.102   0.096 0.669 0 
 3842614 13.378 5195   2.005  0.051   0.050 3.789 0.041  0.047  4.063   0.020   0.020 0.906 0.069  0.072    1.696   0.116   0.115 0.707 0 
 3847825 11.683 6078   1.124  0.023   0.022 4.356 0.036  0.039  4.298   0.020   0.020 1.051 0.067  0.070    0.915   0.056   0.055 0.719 0 
 3848541 12.096 6472   2.368  0.075   0.074 3.874 0.033  0.037  3.996   0.020   0.020 1.548 0.077  0.096    2.026   0.158   0.157 0.689 0 
 3849016 12.422 6015   1.376  0.031   0.027 4.201 0.034  0.040  4.185   0.020   0.020 1.103 0.073  0.078    1.056   0.068   0.064 0.729 0 
 3851599 13.139 6019   1.549  0.036   0.040 4.142 0.031  0.035  4.213   0.020   0.020 1.225 0.059  0.086    1.426   0.093   0.098 0.730 0 
 3851850 12.844 4955   3.459  0.107   0.106 3.418 0.076  0.093  3.357   0.020   0.020 1.149 0.192  0.205    0.993   0.076   0.076 0.843 0 
 3852451 12.868 6635   1.789  0.057   0.055 4.074 0.034  0.034  4.017   0.020   0.020 1.395 0.067  0.058    1.215   0.095   0.093 0.746 0 
 3852594 11.362 6782   1.927  0.041   0.042 3.993 0.025  0.035  4.026   0.020   0.020 1.341 0.056  0.090    1.438   0.090   0.092 0.820 0 
 3852610 12.055 5824   1.379  0.025   0.025 4.229 0.028  0.031  4.271   0.020   0.020 1.184 0.058  0.073    1.295   0.076   0.076 0.770 0 
 3852772 11.166 6780   1.825  0.076   0.075 4.056 0.039  0.040  4.363   0.020   0.020 1.398 0.068  0.062    2.799   0.268   0.263 0.759 0 
 3853556 12.898 6441   2.518  0.085   0.084 3.821 0.032  0.049  3.946   0.020   0.020 1.557 0.066  0.160    2.040   0.166   0.166 0.639 0 
 3858604 12.884 6397   1.758  0.055   0.053 4.074 0.034  0.036  3.951   0.020   0.020 1.350 0.067  0.068    1.007   0.078   0.077 0.744 0 
 3858640 11.991 6487   1.369  0.036   0.033 4.225 0.036  0.037  4.277   0.020   0.020 1.162 0.056  0.070    1.292   0.090   0.086 0.748 0 
 3859565 12.914 6652   1.524  0.043   0.044 4.164 0.030  0.034  4.220   0.020   0.020 1.248 0.044  0.056    1.404   0.102   0.104 0.715 0 
 3860513 13.209 5266   3.001  0.081   0.083 3.563 0.044  0.062  3.644   0.020   0.020 1.205 0.104  0.134    1.445   0.102   0.104 0.796 0 
 3860798 13.254 5965   2.185  0.058   0.055 3.865 0.061  0.039  3.740   0.020   0.020 1.281 0.167  0.072    0.957   0.067   0.065 0.776 0 
 3860802 12.811 6224   1.471  0.037   0.038 4.162 0.033  0.038  4.176   0.020   0.020 1.157 0.063  0.083    1.184   0.081   0.082 0.744 0 
 3862456 13.047 6806   3.072  0.103   0.099 3.748 0.031  0.032  3.808   0.020   0.020 1.952 0.070  0.085    2.214   0.180   0.176 0.785 0 
 3862569 13.323 6566   3.023  0.106   0.100 3.722 0.030  0.033  3.742   0.020   0.020 1.776 0.073  0.078    1.838   0.155   0.148 0.738 0 
 3864237 12.051 5891   1.167  0.025   0.025 4.303 0.040  0.040  4.162   0.020   0.020 1.005 0.073  0.068    0.720   0.046   0.045 0.769 0 
 3864632 12.776 6032   1.045  0.024   0.023 4.360 0.041  0.041  4.305   0.020   0.020 0.918 0.067  0.062    0.804   0.052   0.051 0.751 0 
 3865210 11.814 6610   2.772  0.081   0.075 3.779 0.029  0.028  4.013   0.020   0.020 1.705 0.075  0.067    2.888   0.215   0.204 0.649 0 
 3865452 13.125 5980   3.036  0.082   0.090 3.649 0.048  0.032  3.935   0.020   0.020 1.515 0.098  0.070    2.896   0.205   0.218 0.739 0 
 3865515 12.276 6100   1.557  0.035   0.033 4.127 0.030  0.038  4.023   0.020   0.020 1.193 0.065  0.084    0.932   0.060   0.058 0.710 0 
 3865966 13.147 6252   1.670  0.039   0.040 4.112 0.031  0.033  4.037   0.020   0.020 1.329 0.055  0.061    1.107   0.073   0.074 0.742 0 
 3866217 12.380 6763   1.853  0.051   0.050 4.057 0.032  0.032  3.883   0.020   0.020 1.436 0.070  0.064    0.955   0.069   0.068 0.746 0 
 3934749 12.873 5730   0.969  0.021   0.020 4.443 0.034  0.039  4.355   0.020   0.020 0.955 0.059  0.063    0.774   0.049   0.048 0.698 0 
 3935286 11.593 6221   2.241  0.051   0.050 3.895 0.028  0.052  3.851   0.020   0.020 1.454 0.065  0.148    1.298   0.084   0.083 0.889 0 
 3936224 12.423 6541   1.359  0.032   0.029 4.279 0.027  0.032  4.218   0.020   0.020 1.290 0.054  0.057    1.112   0.074   0.070 0.802 0 
 3936252 13.207 6151   2.730  0.074   0.078 3.751 0.044  0.053  4.033   0.020   0.020 1.522 0.153  0.116    2.935   0.209   0.215 0.749 0 
 3936679 13.287 6161   1.324  0.033   0.026 4.253 0.038  0.038  4.219   0.020   0.020 1.166 0.066  0.081    1.058   0.072   0.064 0.726 0 
 3936728 13.462 5029   3.410  0.089   0.084 3.358 0.090  0.080  3.406   0.020   0.020 0.972 0.203  0.148    1.080   0.075   0.073 0.831 0 
 3936790 13.132 6615   1.467  0.034   0.031 4.227 0.031  0.031  4.134   0.020   0.020 1.332 0.066  0.056    1.068   0.070   0.066 0.727 0 
 3936868 12.849 6533   1.322  0.032   0.031 4.276 0.033  0.031  4.354   0.020   0.020 1.220 0.053  0.060    1.441   0.096   0.095 0.742 0 
 3936903 12.993 6373   1.197  0.025   0.024 4.359 0.019  0.028  4.225   0.020   0.020 1.198 0.038  0.054    0.877   0.055   0.054 0.695 0 
 3937778 13.375 6013   1.561  0.034   0.033 4.114 0.031  0.046  4.154   0.020   0.020 1.163 0.069  0.096    1.267   0.080   0.079 0.701 0 
 3937978 12.807 6462   1.779  0.049   0.045 4.072 0.031  0.033  3.963   0.020   0.020 1.374 0.064  0.057    1.061   0.076   0.072 0.755 0 
 3938178  9.671 7490   2.769  0.054   0.042 3.854 0.025  0.024  4.387   0.020   0.020 2.016 0.088  0.093 -999.000   0.412   0.375 0.860 1 
 3938454 12.762 4967   3.981  0.119   0.117 3.339 0.069  0.091  3.357   0.020   0.020 1.268 0.187  0.220    1.313   0.099   0.098 0.872 0 
 3938845 12.440 6066   1.153  0.023   0.022 4.365 0.029  0.036  4.054   0.020   0.020 1.129 0.055  0.068    0.549   0.033   0.033 0.737 0 
 3939134 11.269 5922   1.571  0.036   0.035 4.050 0.046  0.040  4.284   0.020   0.020 1.018 0.080  0.067    1.731   0.113   0.111 0.773 0 
 3939346 12.933 6296   2.431  0.078   0.075 3.847 0.031  0.049  3.868   0.020   0.020 1.538 0.068  0.158    1.589   0.125   0.122 0.743 0 
 3939624 11.973 5572   1.642  0.025   0.034 4.047 0.053  0.033  4.117   0.020   0.020 1.092 0.145  0.064    1.286   0.071   0.080 0.825 0 
 3939929 12.949 6687   1.086  0.019   0.019 4.424 0.010  0.013  4.414   0.020   0.020 1.145 0.019  0.021    1.115   0.064   0.064 0.686 0 
 3940699 11.222 4935   3.973  0.089   0.094 3.390 0.062  0.068  3.429   0.020   0.020 1.423 0.185  0.190    1.546   0.099   0.102 0.954 0 
 3941395 12.228 6311   1.402  0.031   0.032 4.232 0.032  0.037  4.079   0.020   0.020 1.238 0.059  0.075    0.859   0.055   0.055 0.708 0 
 3946428 12.501 4932  10.692  0.400   0.570 2.425 0.159  0.054  2.390   0.020   0.020 1.144 0.473  0.220    1.023   0.090   0.119 0.844 0 
 3951114 13.465 6284   1.249  0.030   0.027 4.329 0.024  0.036  4.236   0.020   0.020 1.218 0.050  0.065    0.979   0.065   0.062 0.664 0 
 3951334 11.332 6926   3.058  0.085   0.084 3.734 0.030  0.027  3.532   0.020   0.020 1.862 0.083  0.071    1.162   0.084   0.083 0.817 0 
 3951686 12.685 6069   1.836  0.053   0.052 4.041 0.030  0.034  4.034   0.020   0.020 1.368 0.056  0.075    1.328   0.098   0.097 0.690 0 
 3952562 13.440 5351   2.025  0.052   0.050 3.854 0.036  0.041  3.833   0.020   0.020 1.077 0.067  0.075    1.018   0.071   0.069 0.750 0 
 3952682 12.577 6197   1.211  0.028   0.026 4.331 0.030  0.041  4.310   0.020   0.020 1.149 0.063  0.076    1.090   0.071   0.069 0.733 0 
 3952848 11.637 6132   1.225  0.026   0.026 4.249 0.039  0.040  4.279   0.020   0.020 0.977 0.070  0.065    1.039   0.065   0.065 0.776 0 
 3954590 11.908 5873   0.966  0.018   0.017 4.460 0.025  0.035  4.254   0.020   0.020 0.985 0.044  0.059    0.610   0.036   0.036 0.708 0 
 3954810 13.428 6318   1.123  0.025   0.024 4.392 0.018  0.029  4.423   0.020   0.020 1.140 0.037  0.057    1.217   0.077   0.077 0.697 0 
 3956115 12.452 6224   1.298  0.029   0.028 4.274 0.032  0.039  4.303   0.020   0.020 1.162 0.065  0.070    1.233   0.079   0.078 0.722 0 
 3956238 12.644 6825   2.603  0.096   0.097 3.834 0.037  0.037  3.435   0.020   0.020 1.706 0.086  0.089    0.672   0.058   0.059 0.792 0 
 3956589 13.090 6073   1.995  0.047   0.046 3.995 0.028  0.030  4.013   0.020   0.020 1.455 0.050  0.065    1.496   0.099   0.097 0.765 0 
 3958391 13.490 6313   1.308  0.030   0.032 4.247 0.036  0.038  4.328   0.020   0.020 1.113 0.063  0.072    1.327   0.087   0.090 0.679 0 
 3958877 13.231 5936   1.563  0.036   0.035 4.130 0.029  0.037  4.188   0.020   0.020 1.217 0.055  0.094    1.372   0.089   0.088 0.737 0 
 3961466 13.079 6670   2.095  0.059   0.058 3.947 0.031  0.035  4.065   0.020   0.020 1.429 0.069  0.088    1.857   0.135   0.134 0.699 0 
 3963732 12.794 4992   2.882  0.074   0.076 3.545 0.068  0.078  3.588   0.020   0.020 1.068 0.162  0.165    1.174   0.081   0.082 0.827 0 
 3964598 13.263 6583   2.243  0.064   0.060 3.915 0.033  0.033  4.014   0.020   0.020 1.524 0.077  0.075    1.894   0.139   0.133 0.762 0 
 3965089 12.904 6127   1.360  0.033   0.032 4.275 0.027  0.035  4.179   0.020   0.020 1.277 0.050  0.057    1.017   0.068   0.067 0.722 0 
 3965634 12.400 5903   1.353  0.031   0.032 4.207 0.039  0.044  4.247   0.020   0.020 1.082 0.076  0.085    1.179   0.077   0.078 0.745 0 
 3966315 13.250 6619   1.364  0.030   0.029 4.298 0.016  0.022  4.094   0.020   0.020 1.353 0.036  0.043    0.842   0.054   0.053 0.725 0 
 3968948 12.207 7119   1.803  0.048   0.048 4.112 0.032  0.036  4.010   0.020   0.020 1.538 0.085  0.081    1.213   0.086   0.085 0.747 0 
 3968994 12.549 5000   4.613  0.171   0.158 3.308 0.079  0.077  3.306   0.020   0.020 1.595 0.267  0.214    1.568   0.137   0.129 0.862 0 
 3970554 12.902 6102   1.858  0.046   0.044 4.010 0.031  0.051  3.998   0.020   0.020 1.303 0.066  0.125    1.251   0.084   0.083 0.770 0 
 3971032 10.773 6321   1.455  0.032   0.027 4.209 0.029  0.040  4.199   0.020   0.020 1.251 0.064  0.069    1.221   0.077   0.073 0.785 0 
 3972208 13.292 6361   1.826  0.044   0.045 4.045 0.031  0.034  4.052   0.020   0.020 1.360 0.067  0.068    1.370   0.092   0.092 0.751 0 
 3972580 12.176 4975   3.180  0.073   0.080 3.507 0.064  0.090  3.355   0.020   0.020 1.194 0.167  0.210    0.834   0.054   0.057 0.894 0 
 3972701 11.564 5123   4.482  0.115   0.117 3.317 0.075  0.077  3.377   0.020   0.020 1.538 0.244  0.226    1.743   0.120   0.121 0.931 0 
 3972749 13.063 6312   2.123  0.054   0.051 3.938 0.030  0.042  3.742   0.020   0.020 1.437 0.070  0.123    0.907   0.062   0.060 0.746 0 
 3972965 13.258 5857   1.332  0.024   0.021 4.211 0.036  0.042  4.331   0.020   0.020 1.058 0.082  0.086    1.385   0.081   0.077 0.706 0 
 3974781 12.442 6383   1.129  0.023   0.022 4.396 0.015  0.022  4.029   0.020   0.020 1.160 0.029  0.039    0.496   0.030   0.030 0.732 0 
 4035339 12.507 4996   4.159  0.120   0.120 3.326 0.066  0.087  3.313   0.020   0.020 1.354 0.181  0.230    1.296   0.096   0.096 0.842 0 
 4035856 12.692 5982   1.076  0.023   0.022 4.394 0.032  0.041  4.316   0.020   0.020 1.053 0.060  0.074    0.874   0.054   0.054 0.736 0 
 4036054 12.884 5877   1.629  0.041   0.037 4.095 0.033  0.050  4.044   0.020   0.020 1.222 0.061  0.112    1.069   0.073   0.069 0.774 0 
 4037335 11.954 6146   1.545  0.031   0.037 4.160 0.032  0.032  4.104   0.020   0.020 1.271 0.058  0.067    1.107   0.068   0.073 0.813 0 
 4038250 13.433 5980   2.404  0.065   0.063 3.862 0.025  0.049  3.845   0.020   0.020 1.553 0.050  0.154    1.473   0.104   0.103 0.757 0 
 4038328 12.435 5144   2.749  0.072   0.071 3.685 0.033  0.049  3.951   0.020   0.020 1.345 0.072  0.109    2.462   0.172   0.171 0.860 0 
 4039691 12.213 5667   1.552  0.035   0.033 4.082 0.052  0.039  4.202   0.020   0.020 1.069 0.114  0.069    1.400   0.090   0.088 0.765 0 
 4040410 12.613 6071   2.717  0.085   0.073 3.792 0.026  0.030  3.746   0.020   0.020 1.692 0.047  0.072    1.498   0.117   0.106 0.766 0 
 4041259 12.742 6233   1.953  0.056   0.053 3.987 0.032  0.044  4.071   0.020   0.020 1.366 0.067  0.120    1.638   0.120   0.117 0.752 0 
 4041607 12.765 6395   1.461  0.035   0.035 4.226 0.030  0.033  4.194   0.020   0.020 1.320 0.057  0.059    1.217   0.081   0.081 0.699 0 
 4042101 12.671 6482   1.612  0.041   0.040 4.118 0.032  0.034  4.085   0.020   0.020 1.258 0.048  0.069    1.153   0.079   0.078 0.740 0 
 4042602 11.649 4788   3.735  0.075   0.085 3.385 0.066  0.085  3.375   0.020   0.020 1.236 0.181  0.205    1.206   0.074   0.078 0.936 0 
 4042715 12.171 5827   1.304  0.027   0.028 4.233 0.036  0.040  4.184   0.020   0.020 1.068 0.069  0.075    0.948   0.059   0.059 0.778 0 
 4043648 12.748 5564   1.959  0.057   0.044 3.931 0.035  0.028  3.820   0.020   0.020 1.216 0.048  0.046    0.925   0.069   0.060 0.731 0 
 4047765 13.207 4992   3.439  0.088   0.084 3.384 0.085  0.089  3.377   0.020   0.020 1.048 0.206  0.178    1.027   0.071   0.069 0.800 0 
 4048118 12.718 6135   1.559  0.039   0.037 4.123 0.032  0.038  4.153   0.020   0.020 1.190 0.065  0.087    1.261   0.086   0.083 0.698 0 
 4048300 13.465 4955   4.971  0.183   0.176 3.182 0.068  0.085  3.197   0.020   0.020 1.392 0.191  0.234    1.417   0.123   0.120 0.833 0 
 4048526 13.125 5797   2.577  0.074   0.072 3.740 0.032  0.031  3.724   0.020   0.020 1.347 0.063  0.067    1.282   0.095   0.093 0.735 0 
 4049209 12.679 6286   1.493  0.042   0.035 4.209 0.026  0.039  4.131   0.020   0.020 1.322 0.053  0.062    1.099   0.079   0.072 0.693 0 
 4055141 12.631 6071   1.155  0.049   0.048 4.347 0.042  0.048  4.288   0.020   0.020 1.096 0.068  0.079    0.943   0.091   0.089 0.688 0 
 4055411 12.971 6406   1.234  0.027   0.026 4.337 0.023  0.033  4.432   0.020   0.020 1.212 0.046  0.065    1.502   0.095   0.093 0.694 0 
 4056111 13.151 6730   1.149  0.024   0.024 4.392 0.014  0.017  4.244   0.020   0.020 1.193 0.026  0.031    0.844   0.053   0.052 0.654 0 
 4056294 12.857 5593   3.159  0.116   0.111 3.603 0.029  0.032  3.666   0.020   0.020 1.498 0.065  0.076    1.687   0.147   0.142 0.707 0 
 4057043 13.306 5074   3.547  0.102   0.099 3.443 0.060  0.083  3.307   0.020   0.020 1.285 0.150  0.205    0.930   0.068   0.067 0.812 0 
 4057586 13.424 5627   2.397  0.065   0.063 3.732 0.033  0.034  3.834   0.020   0.020 1.140 0.064  0.061    1.429   0.102   0.100 0.742 0 
 4058090 13.431 5722   1.829  0.049   0.047 3.957 0.041  0.038  4.279   0.020   0.020 1.117 0.073  0.070    2.320   0.164   0.161 0.733 0 
 4058172 12.914 6743   1.467  0.039   0.038 4.187 0.030  0.032  4.411   0.020   0.020 1.221 0.041  0.051    2.021   0.142   0.140 0.672 0 
 4058784 13.215 6013   1.701  0.041   0.039 4.064 0.030  0.053  4.203   0.020   0.020 1.231 0.065  0.117    1.681   0.113   0.109 0.730 0 
 4058963 11.465 6865   1.651  0.038   0.038 4.154 0.032  0.029  4.268   0.020   0.020 1.426 0.074  0.061    1.843   0.120   0.119 0.734 0 
 4059611 12.883 5040   3.733  0.136   0.135 3.362 0.076  0.096  3.301   0.020   0.020 1.184 0.192  0.219    1.016   0.087   0.087 0.870 0 
 4066549 13.445 6036   2.470  0.072   0.067 3.771 0.046  0.032  3.953   0.020   0.020 1.326 0.088  0.057    1.995   0.148   0.142 0.740 0 
 4066622 12.695 7146   1.608  0.046   0.046 4.144 0.030  0.030  3.903   0.020   0.020 1.322 0.051  0.043    0.754   0.056   0.055 0.656 0 
 4067599 13.463 6212   1.922  0.051   0.049 3.999 0.031  0.041  3.810   0.020   0.020 1.356 0.063  0.111    0.868   0.061   0.060 0.730 0 
 4068230 13.248 5956   1.397  0.031   0.032 4.191 0.037  0.043  4.057   0.020   0.020 1.114 0.073  0.087    0.811   0.052   0.053 0.696 0 
 4069518 13.301 6519   1.567  0.044   0.041 4.168 0.034  0.033  4.165   0.020   0.020 1.333 0.066  0.057    1.311   0.095   0.091 0.769 0 
 4070833 13.174 6554   1.348  0.030   0.031 4.287 0.026  0.032  4.316   0.020   0.020 1.289 0.051  0.057    1.372   0.088   0.089 0.756 0 
 4070950 13.230 6012   2.752  0.082   0.083 3.687 0.032  0.028  3.748   0.020   0.020 1.358 0.059  0.054    1.545   0.116   0.117 0.799 0 
 4071157 13.348 6573   1.328  0.028   0.027 4.303 0.021  0.029  4.090   0.020   0.020 1.297 0.043  0.049    0.790   0.050   0.049 0.753 0 
 4071457 13.467 5101   3.088  0.083   0.084 3.570 0.052  0.075  3.522   0.020   0.020 1.303 0.123  0.189    1.157   0.082   0.083 0.784 0 
 4072065 13.421 5057   3.392  0.094   0.089 3.477 0.058  0.080  3.496   0.020   0.020 1.274 0.150  0.195    1.314   0.094   0.092 0.786 0 
 4072078 12.569 6731   1.755  0.044   0.046 4.071 0.030  0.030  4.133   0.020   0.020 1.331 0.058  0.051    1.525   0.104   0.106 0.730 0 
 4073369 13.259 6418   1.537  0.038   0.032 4.175 0.031  0.033  3.809   0.020   0.020 1.300 0.060  0.060    0.554   0.037   0.035 0.686 0 
 4073646 13.268 6894   2.955  0.108   0.105 3.752 0.035  0.033  3.890   0.020   0.020 1.826 0.085  0.082    2.471   0.213   0.209 0.656 0 
 4074002 12.768 6611   1.809  0.052   0.050 4.071 0.033  0.035  4.010   0.020   0.020 1.416 0.073  0.068    1.221   0.090   0.088 0.735 0 
 4074067 12.861 6693   1.391  0.033   0.034 4.274 0.025  0.030  4.189   0.020   0.020 1.330 0.052  0.054    1.090   0.072   0.073 0.708 0 
 4074111 12.918 5577   1.197  0.026   0.026 4.250 0.041  0.042  4.133   0.020   0.020 0.935 0.070  0.065    0.709   0.045   0.045 0.721 0 
 4074123 13.420 5974   1.223  0.026   0.027 4.292 0.040  0.042  4.208   0.020   0.020 1.076 0.075  0.079    0.880   0.055   0.056 0.744 0 
 4075718 12.693 6549   2.691  0.096   0.088 3.794 0.033  0.035  3.755   0.020   0.020 1.669 0.077  0.079    1.504   0.128   0.120 0.753 0 
 4076792 12.622 6564   1.465  0.039   0.038 4.224 0.033  0.033  4.295   0.020   0.020 1.319 0.064  0.058    1.542   0.109   0.106 0.769 0 
 4136481 13.257 6102   1.420  0.033   0.030 4.186 0.038  0.039  4.322   0.020   0.020 1.140 0.071  0.079    1.543   0.101   0.097 0.717 0 
 4136839 13.141 5214   2.869  0.069   0.073 3.613 0.041  0.059  3.670   0.020   0.020 1.237 0.097  0.132    1.403   0.094   0.096 0.777 0 
 4137474 13.147 4749   4.642  0.131   0.122 3.237 0.065  0.085  3.258   0.020   0.020 1.371 0.186  0.218    1.423   0.104   0.099 0.860 0 
 4137761 12.143 4959   3.631  0.087   0.081 3.441 0.054  0.075  3.419   0.020   0.020 1.338 0.163  0.202    1.261   0.084   0.081 0.908 0 
 4138978 11.103 6118   1.345  0.027   0.027 4.237 0.040  0.038  4.345   0.020   0.020 1.151 0.068  0.079    1.460   0.089   0.089 0.773 0 
 4139234 12.897 6516   1.676  0.046   0.044 4.119 0.032  0.033  4.086   0.020   0.020 1.357 0.067  0.059    1.249   0.089   0.088 0.705 0 
 4139285 12.333 6126   1.786  0.041   0.042 4.040 0.032  0.048  4.096   0.020   0.020 1.288 0.063  0.118    1.451   0.094   0.096 0.776 0 
 4139482 12.434 5245   0.940  0.018   0.018 4.426 0.039  0.032  4.310   0.020   0.020 0.867 0.058  0.044    0.659   0.039   0.039 0.693 0 
 4141032 12.379 5049   2.156  0.052   0.050 3.795 0.039  0.050  3.850   0.020   0.020 1.063 0.082  0.097    1.200   0.080   0.079 0.796 0 
 4141988 11.957 6010   1.256  0.026   0.023 4.297 0.035  0.034  4.270   0.020   0.020 1.151 0.070  0.072    1.070   0.066   0.063 0.720 0 
 4142535 12.454 6248   2.346  0.063   0.065 3.880 0.029  0.037  3.897   0.020   0.020 1.537 0.067  0.120    1.582   0.111   0.114 0.800 0 
 4143723 12.089 5677   1.423  0.032   0.032 4.134 0.045  0.040  4.085   0.020   0.020 1.013 0.083  0.068    0.897   0.058   0.058 0.657 0 
 4150358 12.341 5186   2.889  0.069   0.065 3.624 0.038  0.055  3.549   0.020   0.020 1.294 0.090  0.137    1.077   0.071   0.069 0.858 0 
 4155310 13.444 5596   1.692  0.043   0.042 3.994 0.040  0.039  4.134   0.020   0.020 1.040 0.070  0.067    1.420   0.097   0.096 0.702 0 
 4156166 11.983 5102   3.847  0.110   0.110 3.416 0.055  0.070  3.410   0.020   0.020 1.417 0.151  0.184    1.386   0.102   0.102 0.887 0 
 4156286 12.431 6510   1.811  0.115   0.097 4.018 0.039  0.042  4.058   0.020   0.020 1.278 0.093  0.131    1.365   0.185   0.159 0.715 0 
 4158137 11.754 6321   1.386  0.017   0.019 4.236 0.031  0.038  4.247   0.020   0.020 1.209 0.080  0.091    1.237   0.065   0.066 0.718 0 
 4158912 12.422 5973   2.079  0.055   0.050 3.900 0.059  0.039  3.968   0.020   0.020 1.260 0.156  0.075    1.464   0.103   0.098 0.793 0 
 4159825 11.673 6891   1.621  0.038   0.038 4.206 0.021  0.026  4.093   0.020   0.020 1.547 0.048  0.062    1.186   0.078   0.078 0.754 0 
 4160522 13.292 6847   2.082  0.061   0.060 3.981 0.033  0.035  3.987   0.020   0.020 1.526 0.077  0.079    1.532   0.115   0.113 0.725 0 
 4161181 12.820 5043   2.741  0.082   0.083 3.600 0.059  0.073  3.682   0.020   0.020 1.100 0.135  0.157    1.317   0.099   0.100 0.804 0 
 4161421 13.361 6135   1.273  0.028   0.029 4.260 0.037  0.040  4.275   0.020   0.020 1.081 0.069  0.073    1.113   0.070   0.072 0.662 0 
 4165434 13.110 5172   3.918  0.117   0.117 3.407 0.054  0.066  3.400   0.020   0.020 1.444 0.142  0.176    1.406   0.106   0.106 0.782 0 
 4165472 12.401 5027   2.210  0.059   0.058 3.808 0.033  0.044  4.017   0.020   0.020 1.154 0.063  0.090    1.849   0.131   0.130 0.862 0 
 4165485 12.302 5984   3.003  0.107   0.105 3.656 0.051  0.036  3.917   0.020   0.020 1.505 0.112  0.070    2.718   0.230   0.227 0.815 0 
 4165496 11.276 6785   2.564  0.073   0.067 3.868 0.029  0.031  3.668   0.020   0.020 1.786 0.070  0.077    1.116   0.082   0.078 0.935 0 
 4165797 12.057 6157   2.236  0.057   0.056 3.910 0.028  0.039  4.018   0.020   0.020 1.498 0.061  0.128    1.901   0.131   0.130 0.782 0 
 4165959 12.507 6305   1.776  0.047   0.048 4.021 0.035  0.047  4.162   0.020   0.020 1.205 0.083  0.079    1.670   0.118   0.118 0.724 0 
 4170304 13.092 6455   1.468  0.038   0.031 4.226 0.030  0.032  4.167   0.020   0.020 1.332 0.060  0.056    1.152   0.080   0.072 0.700 0 
 4170871 12.685 6777   1.914  0.055   0.053 4.043 0.033  0.034  3.975   0.020   0.020 1.486 0.080  0.077    1.262   0.093   0.091 0.745 0 
 4171740 12.758 6434   2.410  0.081   0.077 3.860 0.032  0.038  3.941   0.020   0.020 1.556 0.077  0.122    1.848   0.150   0.146 0.713 0 
 4172955 12.942 4909   3.474  0.096   0.095 3.449 0.065  0.088  3.330   0.020   0.020 1.246 0.173  0.209    0.941   0.068   0.067 0.846 0 
 4173067 12.175 6493   1.961  0.046   0.045 3.979 0.027  0.040  4.012   0.020   0.020 1.346 0.058  0.102    1.442   0.094   0.094 0.745 0 
 4173350 11.665 5759   1.156  0.023   0.023 4.339 0.035  0.037  4.151   0.020   0.020 1.072 0.059  0.067    0.689   0.042   0.042 0.724 0 
 4173591 12.526 4979   3.348  0.093   0.091 3.499 0.059  0.076  3.589   0.020   0.020 1.300 0.148  0.188    1.586   0.114   0.113 0.815 0 
 4173599 11.575 5783   1.601  0.034   0.035 4.066 0.052  0.039  4.236   0.020   0.020 1.094 0.122  0.072    1.607   0.100   0.102 0.806 0 
 4176467 12.853 6209   2.462  0.084   0.082 3.831 0.035  0.056  3.813   0.020   0.020 1.525 0.077  0.170    1.438   0.119   0.116 0.715 0 
 4179264 13.172 5329   1.174  0.023   0.023 4.240 0.031  0.024  4.107   0.020   0.020 0.879 0.044  0.031    0.642   0.039   0.039 0.708 0 
 4179520 12.370 5934   1.551  0.039   0.041 4.156 0.033  0.035  4.096   0.020   0.020 1.272 0.047  0.071    1.094   0.075   0.077 0.747 0 
 4180122 13.051 6370   1.619  0.043   0.042 4.133 0.032  0.034  4.126   0.020   0.020 1.310 0.062  0.065    1.277   0.089   0.088 0.721 0 
 4181410 13.383 6415   1.388  0.040   0.038 4.234 0.033  0.038  4.145   0.020   0.020 1.214 0.055  0.064    0.980   0.072   0.070 0.744 0 
 4181550 11.598 6449   2.444  0.220   0.207 3.851 0.064  0.061  4.022   0.020   0.020 1.596 0.100  0.108    2.293   0.426   0.403 0.742 0 
 4181768 12.737 6614   1.882  0.059   0.056 4.029 0.034  0.034  4.150   0.020   0.020 1.394 0.068  0.063    1.823   0.142   0.138 0.754 0 
 4241330 12.913 5785   1.772  0.039   0.041 3.929 0.037  0.034  4.044   0.020   0.020 0.979 0.061  0.054    1.266   0.081   0.082 0.770 0 
 4242873 12.494 4873   5.881  0.201   0.196 3.007 0.080  0.104  3.030   0.020   0.020 1.294 0.233  0.255    1.352   0.111   0.110 0.865 0 
 4243154 13.390 5900   1.903  0.049   0.047 3.938 0.041  0.036  4.074   0.020   0.020 1.157 0.072  0.068    1.566   0.108   0.106 0.746 0 
 4243559 12.059 6024   1.397  0.029   0.030 4.201 0.033  0.041  4.232   0.020   0.020 1.138 0.069  0.086    1.214   0.075   0.076 0.730 0 
 4243769 12.836 6219   1.666  0.042   0.039 4.062 0.034  0.047  4.066   0.020   0.020 1.170 0.078  0.089    1.178   0.080   0.078 0.757 0 
 4244083 13.454 6090   1.550  0.039   0.037 4.074 0.049  0.042  4.014   0.020   0.020 1.048 0.101  0.072    0.905   0.062   0.060 0.712 0 
 4244183 12.356 6221   1.463  0.061   0.060 4.129 0.044  0.046  4.160   0.020   0.020 1.058 0.091  0.078    1.128   0.107   0.106 0.735 0 
 4246848 12.295 7099   1.451  0.032   0.031 4.268 0.022  0.025  4.082   0.020   0.020 1.431 0.045  0.056    0.926   0.059   0.058 0.726 0 
 4247110 12.635 6927   1.117  0.024   0.014 4.412 0.011  0.014  4.356   0.020   0.020 1.177 0.057  0.033    1.033   0.065   0.055 0.684 0 
 4260677 13.176 5776   1.584  0.038   0.036 4.068 0.055  0.044  4.117   0.020   0.020 1.077 0.124  0.078    1.199   0.080   0.078 0.649 0 
 4261762 12.080 5659   1.147  0.025   0.024 4.273 0.040  0.040  4.249   0.020   0.020 0.905 0.066  0.060    0.850   0.054   0.053 0.677 0 
 4262489 13.184 4929   3.066  0.080   0.083 3.596 0.051  0.065  3.524   0.020   0.020 1.364 0.125  0.162    1.146   0.080   0.081 0.793 0 
 4265107 11.897 5992   1.614  0.035   0.037 4.086 0.034  0.046  4.297   0.020   0.020 1.160 0.083  0.093    1.883   0.120   0.122 0.753 0 
 4269261 12.525 6559   2.193  0.067   0.068 3.922 0.034  0.035  3.951   0.020   0.020 1.482 0.073  0.081    1.567   0.120   0.121 0.758 0 
 4270083 11.491 6384   1.977  0.047   0.048 4.003 0.031  0.031  4.065   0.020   0.020 1.445 0.069  0.069    1.653   0.109   0.111 0.707 0 
 4270268 12.189 6160   2.189  0.060   0.057 3.920 0.028  0.043  3.984   0.020   0.020 1.469 0.063  0.133    1.683   0.121   0.117 0.724 0 
 4270687 11.695 6452   2.063  0.048   0.050 4.006 0.026  0.028  4.128   0.020   0.020 1.588 0.055  0.061    2.083   0.136   0.139 0.808 0 
 4272337 12.789 5775   2.013  0.049   0.050 3.861 0.033  0.032  4.040   0.020   0.020 1.080 0.066  0.061    1.622   0.109   0.110 0.734 0 
 4273619 13.484 5061   2.916  0.082   0.082 3.595 0.054  0.082  3.577   0.020   0.020 1.230 0.130  0.189    1.170   0.085   0.085 0.784 0 
 4273775 11.744 6620   1.662  0.039   0.038 4.134 0.032  0.031  4.084   0.020   0.020 1.377 0.071  0.059    1.223   0.081   0.079 0.791 0 
 4273907 12.492 6321   1.377  0.035   0.032 4.244 0.037  0.032  4.137   0.020   0.020 1.231 0.067  0.073    0.948   0.065   0.062 0.706 0 
 4274295 12.122 5600   0.955  0.020   0.020 4.440 0.038  0.042  4.418   0.020   0.020 0.920 0.063  0.063    0.869   0.054   0.054 0.717 0 
 4275305 12.573 6391   1.109  0.025   0.025 4.371 0.032  0.038  4.420   0.020   0.020 1.061 0.055  0.065    1.180   0.076   0.076 0.697 0 
 4277363 12.309 5066   2.825  0.077   0.074 3.627 0.047  0.065  3.528   0.020   0.020 1.246 0.111  0.154    0.982   0.070   0.069 0.831 0 
 4279268 11.747 6450   1.889  0.043   0.042 4.023 0.029  0.031  3.906   0.020   0.020 1.379 0.064  0.062    1.049   0.068   0.067 0.786 0 
 4280842 11.763 4983   4.936  0.156   0.155 3.268 0.077  0.076  3.310   0.020   0.020 1.665 0.261  0.234    1.812   0.141   0.141 0.909 0 
 4281485 10.694 6278   2.322  0.052   0.047 3.878 0.026  0.050  4.052   0.020   0.020 1.498 0.066  0.151    2.217   0.142   0.136 0.806 0 
 4282913 11.005 6328   1.612  0.049   0.049 4.123 0.034  0.037  3.818   0.020   0.020 1.272 0.054  0.066    0.623   0.048   0.047 0.791 0 
 4283644 12.572 5569   2.107  0.069   0.067 3.889 0.032  0.028  3.937   0.020   0.020 1.270 0.040  0.042    1.399   0.112   0.110 0.722 0 
 4283884 12.520 6102   1.434  0.083   0.073 4.209 0.045  0.053  4.228   0.020   0.020 1.236 0.065  0.076    1.267   0.158   0.141 0.725 0 
 4283994 13.469 6004   2.166  0.066   0.061 3.885 0.054  0.042  3.844   0.020   0.020 1.315 0.155  0.073    1.196   0.092   0.087 0.712 0 
 4284795 11.262 6106   1.368  0.035   0.038 4.222 0.034  0.038  4.220   0.020   0.020 1.151 0.063  0.077    1.133   0.078   0.081 0.771 0 
 4284849 11.601 5374   1.827  0.046   0.045 3.864 0.036  0.039  3.940   0.020   0.020 0.897 0.057  0.056    1.061   0.073   0.072 0.869 0 
 4345266 13.042 5980   1.932  0.046   0.049 3.871 0.037  0.035  3.892   0.020   0.020 1.019 0.060  0.055    1.062   0.071   0.073 0.762 0 
 4345937 12.754 6203   1.964  0.053   0.051 3.999 0.031  0.033  4.028   0.020   0.020 1.420 0.063  0.071    1.500   0.106   0.104 0.743 0 
 4346073 11.813 6414   2.566  0.066   0.059 3.820 0.028  0.038  4.004   0.020   0.020 1.603 0.068  0.133    2.422   0.167   0.158 0.850 0 
 4346077 12.041 6193   1.524  0.035   0.031 4.124 0.034  0.043  4.005   0.020   0.020 1.138 0.065  0.088    0.857   0.056   0.052 0.738 0 
 4346343 12.531 6039   1.536  0.035   0.033 4.111 0.037  0.046  4.148   0.020   0.020 1.111 0.087  0.083    1.209   0.078   0.076 0.776 0 
 4347503 11.291 5416   3.392  0.107   0.088 3.561 0.023  0.032  3.515   0.200   0.200 1.545 0.059  0.080    1.373   0.638   0.636 0.968 0 
 4348266 12.675 6392   1.478  0.041   0.036 4.164 0.035  0.038  4.146   0.020   0.020 1.180 0.057  0.079    1.115   0.081   0.075 0.675 0 
 4348873 12.142 7026   1.781  0.044   0.041 4.113 0.032  0.035  4.076   0.020   0.020 1.510 0.081  0.078    1.377   0.093   0.090 0.748 0 
 4350533 12.869 5413   1.991  0.055   0.054 3.871 0.036  0.040  3.987   0.020   0.020 1.082 0.066  0.071    1.402   0.101   0.100 0.757 0 
 4356127 11.176 5832   0.961  0.020   0.019 4.426 0.039  0.041  4.385   0.020   0.020 0.903 0.064  0.062    0.817   0.050   0.049 0.703 0 
 4358208 12.642 5063   3.995  0.123   0.117 3.331 0.067  0.089  3.402   0.020   0.020 1.263 0.179  0.221    1.470   0.113   0.110 0.845 0 
 4359046 12.691 5018   4.154  0.144   0.141 3.334 0.063  0.076  3.430   0.020   0.020 1.376 0.167  0.205    1.693   0.141   0.139 0.844 0 
 4365913 13.207 4949   3.026  0.076   0.074 3.484 0.080  0.079  3.304   0.020   0.020 1.025 0.184  0.157    0.672   0.046   0.045 0.819 0 
 4367689 11.144 6199   1.180  0.024   0.023 4.346 0.030  0.036  4.267   0.020   0.020 1.134 0.057  0.068    0.939   0.058   0.057 0.747 0 
 4370607 12.013 5701   0.920  0.017   0.017 4.382 0.030  0.022  4.404   0.020   0.020 0.748 0.038  0.026    0.781   0.046   0.047 0.702 0 
 4372537 12.597 5810   1.047  0.020   0.021 4.396 0.036  0.042  4.250   0.020   0.020 0.999 0.071  0.077    0.712   0.042   0.044 0.655 0 
 4374566 12.613 6539   1.747  0.047   0.047 4.070 0.031  0.033  3.880   0.020   0.020 1.317 0.057  0.055    0.843   0.060   0.059 0.707 0 
 4375186 12.442 6134   1.322  0.023   0.029 4.208 0.037  0.040  4.204   0.020   0.020 1.029 0.084  0.079    1.019   0.059   0.064 0.714 0 
 4376690 13.364 4951   3.185  0.088   0.087 3.495 0.069  0.093  3.493   0.020   0.020 1.166 0.175  0.210    1.152   0.083   0.082 0.815 0 
 4376845 12.318 6610   1.997  0.058   0.057 4.001 0.033  0.034  4.064   0.020   0.020 1.470 0.073  0.072    1.685   0.125   0.124 0.751 0 
 4376954 13.278 6320   2.245  0.065   0.061 3.871 0.042  0.046  3.945   0.020   0.020 1.355 0.133  0.082    1.618   0.120   0.115 0.709 0 
 4378045 12.564 6492   1.798  0.053   0.052 4.079 0.031  0.031  3.988   0.020   0.020 1.425 0.068  0.063    1.147   0.086   0.084 0.724 0 
 4379414 13.091 6299   2.364  0.070   0.070 3.810 0.057  0.033  3.960   0.020   0.020 1.318 0.172  0.059    1.856   0.139   0.139 0.718 0 
 4381589 11.709 5572   1.439  0.028   0.027 4.148 0.041  0.036  4.201   0.020   0.020 1.065 0.095  0.062    1.198   0.072   0.072 0.810 0 
 4382431 12.834 5187   3.343  0.147   0.152 3.537 0.050  0.073  3.611   0.020   0.020 1.419 0.125  0.179    1.664   0.165   0.170 0.832 0 
 4384876 12.793 5800   1.998  0.057   0.057 3.912 0.043  0.035  4.011   0.020   0.020 1.202 0.072  0.066    1.492   0.109   0.109 0.756 0 
 4445502 11.537 5100   3.790  0.097   0.091 3.384 0.060  0.082  3.401   0.020   0.020 1.282 0.161  0.207    1.319   0.091   0.088 0.934 0 
 4445636 12.867 5987   1.252  0.029   0.028 4.275 0.041  0.042  4.251   0.020   0.020 1.087 0.075  0.080    1.018   0.067   0.065 0.718 0 
 4445946 12.987 6441   1.829  0.054   0.055 4.073 0.031  0.033  4.154   0.020   0.020 1.454 0.064  0.065    1.738   0.129   0.132 0.703 0 
 4446044 10.982 7128   1.950  0.047   0.047 4.033 0.031  0.032  4.234   0.020   0.020 1.507 0.074  0.073    2.374   0.158   0.157 0.764 0 
 4446140 12.750 5808   1.038  0.022   0.022 4.420 0.030  0.038  4.351   0.020   0.020 1.038 0.055  0.066    0.881   0.056   0.055 0.703 0 
 4446161 11.580 5701   1.155  0.024   0.024 4.307 0.039  0.040  4.202   0.020   0.020 0.994 0.069  0.068    0.775   0.048   0.048 0.771 0 
 4446240 12.779 5113   3.852  0.142   0.137 3.442 0.057  0.071  3.462   0.020   0.020 1.509 0.158  0.180    1.567   0.136   0.133 0.832 0 
 4446866 12.355 6089   2.355  0.066   0.064 3.852 0.039  0.051  3.978   0.020   0.020 1.445 0.110  0.126    1.921   0.139   0.136 0.799 0 
 4447268 13.011 6856   1.972  0.057   0.056 4.040 0.031  0.033  4.159   0.020   0.020 1.566 0.078  0.073    2.044   0.151   0.149 0.735 0 
 4448903 13.277 5049   2.903  0.077   0.076 3.506 0.074  0.076  3.711   0.020   0.020 0.991 0.161  0.143    1.578   0.111   0.110 0.752 0 
 4449730 12.101 5590   1.233  0.040   0.039 4.230 0.044  0.044  4.335   0.020   0.020 0.950 0.068  0.063    1.199   0.096   0.094 0.726 0 
 4449814 12.592 6049   2.738  0.086   0.082 3.775 0.029  0.052  4.004   0.020   0.020 1.656 0.055  0.165    2.758   0.215   0.208 0.692 0 
 4450115 11.767 5774   1.004  0.019   0.019 4.434 0.031  0.038  4.288   0.020   0.020 1.001 0.055  0.066    0.712   0.042   0.042 0.737 0 
 4454448 13.208 4889   3.507  0.088   0.085 3.422 0.069  0.092  3.336   0.020   0.020 1.193 0.189  0.210    0.972   0.066   0.065 0.807 0 
 4456143 12.781 5047   3.850  0.124   0.120 3.338 0.075  0.097  3.362   0.020   0.020 1.184 0.198  0.220    1.243   0.098   0.096 0.854 0 
 4456508 12.973 5021   3.012  0.077   0.073 3.440 0.077  0.063  3.477   0.020   0.020 0.917 0.157  0.110    0.992   0.068   0.067 0.807 0 
 4464926 12.880 6515   1.318  0.032   0.027 4.263 0.030  0.034  4.172   0.022   0.022 1.179 0.059  0.081    0.941   0.065   0.061 0.624 0 
 4464952 11.371 7120   2.230  0.056   0.056 3.877 0.047  0.036  3.902   0.020   0.020 1.359 0.150  0.065    1.447   0.099   0.099 0.830 0 
 4469448 11.740 6084   1.569  0.069   0.053 4.125 0.033  0.040  4.096   0.020   0.020 1.220 0.071  0.096    1.118   0.110   0.092 0.725 0 
 4470779 10.974 5462   1.018  0.020   0.019 4.421 0.034  0.037  4.368   0.020   0.020 1.004 0.053  0.056    0.883   0.054   0.053 0.811 0 
 4472418 12.604 6329   1.789  0.047   0.049 4.057 0.033  0.036  4.112   0.020   0.020 1.342 0.065  0.071    1.511   0.105   0.108 0.714 0 
 4476552 13.190 6058   2.268  0.062   0.061 3.854 0.055  0.042  3.850   0.020   0.020 1.340 0.166  0.081    1.328   0.095   0.094 0.718 0 
 4476562 11.701 5779   3.063  0.087   0.084 3.604 0.026  0.025  3.812   0.020   0.020 1.390 0.055  0.057    2.218   0.162   0.159 0.850 0 
 4476730 13.389 5108   2.639  0.087   0.076 3.667 0.046  0.070  3.790   0.020   0.020 1.193 0.109  0.157    1.566   0.126   0.116 0.743 0 
 4477567 12.043 5114   0.812  0.015   0.015 4.528 0.033  0.034  4.389   0.020   0.020 0.815 0.046  0.048    0.588   0.034   0.034 0.723 0 
 4477827 12.494 5483   1.423  0.033   0.032 4.123 0.038  0.037  4.208   0.020   0.020 0.988 0.061  0.060    1.191   0.078   0.077 0.709 0 
 4478263 11.841 5921   1.103  0.023   0.022 4.367 0.038  0.043  4.258   0.020   0.020 1.039 0.071  0.077    0.803   0.050   0.049 0.704 0 
 4480190 13.150 6108   1.286  0.034   0.033 4.137 0.040  0.038  4.272   0.020   0.020 0.833 0.056  0.049    1.127   0.079   0.077 0.689 0 
 4480298 13.041 5092   3.175  0.099   0.100 3.547 0.053  0.070  3.511   0.020   0.020 1.307 0.124  0.168    1.191   0.093   0.093 0.794 0 
 4480705 12.903 6325   1.423  0.039   0.041 4.218 0.033  0.040  4.025   0.020   0.020 1.228 0.057  0.067    0.782   0.056   0.057 0.677 0 
 4481056 13.488 5027   2.550  0.072   0.071 3.666 0.056  0.077  3.670   0.020   0.020 1.110 0.122  0.162    1.109   0.081   0.080 0.772 0 
 4482953 12.910 6274   2.350  0.082   0.075 3.868 0.032  0.051  3.773   0.020   0.020 1.506 0.071  0.155    1.194   0.100   0.094 0.718 0 
 4483765 13.107 6185   1.391  0.028   0.029 4.230 0.029  0.038  3.942   0.020   0.020 1.201 0.059  0.075    0.617   0.038   0.038 0.694 0 
 4484020 11.825 5650   0.945  0.017   0.017 4.461 0.032  0.040  4.378   0.020   0.020 0.945 0.056  0.067    0.776   0.046   0.045 0.755 0 
 4488216 12.493 6162   1.580  0.036   0.035 4.109 0.032  0.040  4.219   0.020   0.020 1.182 0.063  0.094    1.506   0.097   0.097 0.772 0 
 4540549 11.810 5635   1.129  0.016   0.017 4.310 0.041  0.041  4.191   0.020   0.020 0.950 0.087  0.077    0.722   0.039   0.040 0.699 0 
 4540711 12.726 5127   2.604  0.075   0.073 3.680 0.045  0.067  3.661   0.020   0.020 1.196 0.103  0.156    1.133   0.084   0.082 0.772 0 
 4543158 12.213 5750   1.049  0.022   0.021 4.399 0.036  0.040  4.273   0.020   0.020 1.011 0.065  0.070    0.752   0.047   0.046 0.698 0 
 4543734 11.595 6241   2.081  0.045   0.047 3.896 0.052  0.033  3.947   0.020   0.020 1.247 0.139  0.063    1.396   0.089   0.090 0.867 0 
 4543810 13.198 6632   1.244  0.026   0.025 4.333 0.022  0.029  4.251   0.020   0.020 1.223 0.040  0.054    1.005   0.063   0.061 0.692 0 
 4544059 12.618 6161   1.651  0.046   0.042 4.097 0.035  0.038  4.187   0.020   0.020 1.260 0.061  0.096    1.527   0.111   0.105 0.682 0 
 4544775 13.358 5900   2.612  0.075   0.073 3.726 0.031  0.030  3.756   0.020   0.020 1.337 0.059  0.059    1.417   0.104   0.102 0.726 0 
 4545983 11.852 5693   1.400  0.029   0.028 4.179 0.036  0.041  4.195   0.020   0.020 1.083 0.079  0.073    1.118   0.069   0.068 0.806 0 
 4546168 13.333 5292   2.656  0.065   0.075 3.707 0.029  0.038  3.892   0.020   0.020 1.313 0.061  0.084    2.004   0.135   0.147 0.719 0 
 4546777 13.461 5579   1.626  0.037   0.035 4.070 0.051  0.037  4.203   0.020   0.020 1.135 0.122  0.053    1.538   0.100   0.097 0.679 0 
 4546924 12.262 5645   0.981  0.019   0.018 4.442 0.033  0.038  4.365   0.020   0.020 0.976 0.058  0.064    0.813   0.049   0.048 0.687 0 
 4547733 12.777 6782   1.699  0.048   0.049 4.129 0.035  0.034  4.123   0.020   0.020 1.425 0.078  0.068    1.398   0.102   0.103 0.716 0 
 4548575 12.261 7141   1.573  0.038   0.034 4.210 0.029  0.032  4.265   0.020   0.020 1.473 0.072  0.075    1.659   0.110   0.105 0.739 0 
 4552152 12.933 6164   2.738  0.093   0.092 3.759 0.038  0.055  3.940   0.020   0.020 1.597 0.091  0.169    2.383   0.195   0.194 0.721 0 
 4553379 12.124 6872   1.891  0.051   0.050 4.055 0.033  0.031  4.150   0.020   0.020 1.495 0.074  0.069    1.840   0.131   0.128 0.756 0 
 4553789 13.428 4952   2.735  0.071   0.075 3.658 0.047  0.067  3.722   0.020   0.020 1.243 0.114  0.156    1.438   0.100   0.103 0.717 0 
 4554810  9.871 5671   1.231  0.025   0.021 4.283 0.032  0.037  4.207   0.020   0.020 1.066 0.059  0.065    0.888   0.054   0.051 0.856 0 
 4555404 12.253 6235   2.552  0.081   0.075 3.811 0.032  0.056  4.015   0.020   0.020 1.566 0.069  0.175    2.455   0.193   0.183 0.782 0 
 4555414 12.838 5024   3.549  0.112   0.111 3.353 0.086  0.089  3.480   0.020   0.020 1.041 0.205  0.178    1.387   0.109   0.108 0.834 0 
 4555802 12.268 5723   2.296  0.064   0.058 3.789 0.031  0.032  4.117   0.020   0.020 1.194 0.060  0.064    2.514   0.182   0.173 0.816 0 
 4556287 13.488 4972   3.075  0.087   0.087 3.435 0.081  0.067  3.467   0.020   0.020 0.941 0.177  0.118    1.010   0.074   0.073 0.782 0 
 4562627 11.112 6557   2.341  0.054   0.055 3.873 0.027  0.042  4.014   0.020   0.020 1.506 0.064  0.136    2.060   0.135   0.136 0.882 0 
 4565752 11.019 6197   1.337  0.030   0.026 4.250 0.040  0.036  4.278   0.020   0.020 1.175 0.072  0.078    1.236   0.080   0.074 0.740 0 
 4565877 11.356 6134   1.178  0.024   0.024 4.313 0.038  0.039  4.250   0.020   0.020 1.049 0.071  0.070    0.900   0.055   0.055 0.697 0 
 4568016 12.382 5273   2.546  0.070   0.068 3.630 0.045  0.058  3.642   0.020   0.020 1.015 0.088  0.105    1.037   0.074   0.073 0.793 0 
 4569014 12.942 6210   2.880  0.089   0.080 3.747 0.026  0.043  3.732   0.020   0.020 1.711 0.056  0.157    1.633   0.126   0.118 0.738 0 
 4570936 12.202 6668   2.164  0.061   0.060 3.949 0.034  0.036  4.134   0.020   0.020 1.534 0.081  0.085    2.323   0.168   0.167 0.684 0 
 4571560 12.119 6241   1.460  0.039   0.033 4.194 0.035  0.040  4.121   0.020   0.020 1.227 0.065  0.080    1.026   0.073   0.067 0.712 0 
 4571868 13.076 4953   4.813  0.218   0.200 3.204 0.070  0.092  3.369   0.020   0.020 1.375 0.201  0.240    1.977   0.201   0.188 0.820 0 
 4572188 12.752 5109   2.641  0.093   0.083 3.698 0.038  0.052  3.707   0.020   0.020 1.280 0.082  0.115    1.296   0.109   0.101 0.779 0 
 4573857 13.171 4865   4.661  0.167   0.162 3.159 0.088  0.101  3.453   0.020   0.020 1.150 0.242  0.223    2.250   0.192   0.187 0.775 0 
 4575303 12.784 4904   3.623  0.125   0.121 3.381 0.080  0.097  3.412   0.020   0.020 1.166 0.199  0.220    1.236   0.102   0.100 0.811 0 
 4575675 12.459 6395   1.465  0.037   0.036 4.193 0.031  0.034  4.152   0.020   0.020 1.232 0.051  0.062    1.109   0.076   0.075 0.690 0 
 4575863 13.349 6072   2.891  0.091   0.090 3.723 0.041  0.052  3.681   0.020   0.020 1.607 0.132  0.120    1.462   0.114   0.113 0.749 0 
 4576428 12.897 6316   1.909  0.056   0.056 4.006 0.032  0.036  4.096   0.020   0.020 1.360 0.064  0.085    1.655   0.124   0.124 0.739 0 
 4576613 13.411 4970   2.843  0.074   0.072 3.525 0.075  0.073  3.461   0.020   0.020 0.993 0.167  0.139    0.852   0.059   0.058 0.794 0 
 4576616 12.603 6307   2.404  0.079   0.069 3.865 0.029  0.035  3.917   0.020   0.020 1.564 0.070  0.095    1.739   0.140   0.128 0.761 0 
 4576968 12.537 4899   5.741  0.206   0.204 3.085 0.071  0.080  2.989   0.020   0.020 1.481 0.212  0.229    1.172   0.100   0.099 0.852 0 
 4578667 13.199 6166   2.642  0.084   0.082 3.775 0.042  0.052  3.670   0.020   0.020 1.510 0.138  0.124    1.189   0.093   0.092 0.742 0 
 4579893 13.109 5998   1.693  0.041   0.042 4.074 0.029  0.047  4.016   0.020   0.020 1.250 0.059  0.112    1.084   0.072   0.073 0.739 0 
 4584870 12.571 6749   3.104  0.122   0.112 3.701 0.030  0.043  3.899   0.020   0.020 1.790 0.071  0.160    2.786   0.254   0.238 0.727 0 
 4584889 13.045 6464   1.983  0.047   0.046 3.974 0.028  0.038  3.999   0.020   0.020 1.362 0.061  0.103    1.430   0.094   0.093 0.748 0 
 4586081 12.994 6261   3.222  0.134   0.123 3.656 0.041  0.062  3.661   0.020   0.020 1.738 0.113  0.171    1.734   0.165   0.155 0.781 0 
 4586498 13.013 5150   3.049  0.100   0.096 3.588 0.048  0.070  3.733   0.020   0.020 1.332 0.111  0.173    1.834   0.147   0.143 0.779 0 
 4586515 12.781 6609   1.357  0.036   0.032 4.218 0.033  0.036  4.212   0.020   0.020 1.124 0.057  0.067    1.094   0.077   0.072 0.729 0 
 4586924 11.854 6503   2.350  0.063   0.061 3.898 0.031  0.033  3.938   0.020   0.020 1.610 0.075  0.083    1.745   0.124   0.121 0.816 0 
 4633575 12.826 6099   1.725  0.044   0.043 4.062 0.032  0.048  4.025   0.020   0.020 1.266 0.062  0.115    1.150   0.079   0.078 0.753 0 
 4634378 13.285 4940   2.792  0.066   0.061 3.601 0.061  0.080  3.509   0.020   0.020 1.142 0.146  0.172    0.917   0.060   0.058 0.779 0 
 4636451 12.632 6488   1.057  0.020   0.019 4.431 0.014  0.018  4.270   0.020   0.020 1.103 0.023  0.031    0.758   0.045   0.045 0.675 0 
 4636774 12.350 6486   1.356  0.032   0.030 4.273 0.031  0.030  4.169   0.020   0.020 1.268 0.056  0.054    0.989   0.065   0.063 0.742 0 
 4636788 12.695 6058   1.900  0.051   0.049 3.986 0.038  0.051  3.952   0.020   0.020 1.282 0.091  0.110    1.177   0.083   0.082 0.751 0 
 4636806 12.699 4711   6.010  0.227   0.230 3.024 0.073  0.095  3.022   0.020   0.020 1.403 0.216  0.246    1.386   0.123   0.124 0.889 0 
 4636846 12.672 6475   1.411  0.035   0.035 4.185 0.034  0.039  4.093   0.020   0.020 1.120 0.060  0.073    0.899   0.061   0.061 0.718 0 
 4637074 13.432 6202   2.160  0.056   0.055 3.945 0.030  0.031  4.111   0.020   0.020 1.517 0.061  0.073    2.195   0.152   0.151 0.732 0 
 4640452 12.325 6367   1.470  0.027   0.026 4.206 0.028  0.034  4.166   0.020   0.020 1.272 0.075  0.081    1.155   0.068   0.067 0.712 0 
 4643859 11.720 7032   1.931  0.045   0.045 4.069 0.032  0.030  4.064   0.020   0.020 1.611 0.077  0.078    1.576   0.103   0.103 0.794 0 
 4643909 12.685 5035   3.946  0.108   0.110 3.377 0.066  0.081  3.491   0.020   0.020 1.373 0.179  0.220    1.756   0.126   0.127 0.809 0 
 4645070 12.115 6120   1.623  0.039   0.037 4.106 0.035  0.034  4.172   0.020   0.020 1.243 0.061  0.089    1.427   0.095   0.093 0.717 0 
 4645245 11.065 6138   1.090  0.022   0.021 4.378 0.034  0.039  4.378   0.020   0.020 1.041 0.060  0.068    1.035   0.064   0.063 0.711 0 
 4660134 11.529 6403   1.712  0.043   0.042 4.080 0.031  0.033  4.070   0.020   0.020 1.297 0.055  0.063    1.255   0.086   0.085 0.776 0 
 4662814 11.716 5819   1.074  0.022   0.022 4.340 0.042  0.040  4.339   0.020   0.020 0.926 0.071  0.063    0.919   0.057   0.056 0.720 0 
 4663993 13.202 5035   5.394  0.198   0.182 3.156 0.080  0.080  3.295   0.020   0.020 1.532 0.280  0.233    2.090   0.181   0.171 0.788 0 
 4664325 12.023 6605   1.961  0.058   0.057 4.031 0.031  0.033  4.164   0.020   0.020 1.521 0.071  0.072    2.044   0.154   0.151 0.764 0 
 4664380 13.059 5816   1.603  0.041   0.040 4.066 0.053  0.045  4.233   0.020   0.020 1.097 0.122  0.080    1.601   0.111   0.109 0.701 0 
 4665509 12.293 5742   1.112  0.027   0.026 4.281 0.041  0.041  4.298   0.020   0.020 0.867 0.064  0.056    0.897   0.060   0.059 0.692 0 
 4666248 11.237 6019   1.204  0.025   0.024 4.310 0.038  0.040  4.273   0.020   0.020 1.086 0.073  0.077    0.990   0.061   0.061 0.732 0 
 4666436 13.259 5791   1.993  0.054   0.050 3.932 0.057  0.035  3.979   0.020   0.020 1.248 0.148  0.064    1.381   0.098   0.094 0.713 0 
 4667974 12.445 5970   1.348  0.032   0.033 4.218 0.036  0.040  4.317   0.020   0.020 1.104 0.069  0.078    1.374   0.091   0.092 0.708 0 
 4668945 13.428 6274   2.489  0.069   0.071 3.842 0.029  0.035  3.673   0.020   0.020 1.588 0.065  0.118    1.063   0.076   0.078 0.693 0 
 4669369 13.331 6073   2.312  0.061   0.058 3.883 0.027  0.050  3.836   0.020   0.020 1.510 0.057  0.153    1.335   0.094   0.091 0.702 0 
 4669516 12.278 7131   2.794  0.102   0.079 3.813 0.030  0.032  3.798   0.020   0.020 1.876 0.090  0.090    1.789   0.154   0.130 0.848 0 
 4669865 13.170 6285   2.801  0.078   0.084 3.691 0.049  0.031  3.981   0.020   0.020 1.413 0.112  0.059    2.736   0.197   0.207 0.666 0 
 4673116 13.006 6302   2.553  0.081   0.074 3.816 0.030  0.048  3.881   0.020   0.020 1.581 0.067  0.164    1.807   0.142   0.133 0.746 0 
 4677247 12.349 5904   0.921  0.016   0.017 4.496 0.017  0.029  4.337   0.020   0.020 0.969 0.033  0.052    0.671   0.039   0.039 0.726 0 
 4678358 13.422 6271   1.581  0.041   0.037 4.136 0.032  0.037  4.391   0.020   0.020 1.259 0.059  0.070    2.244   0.157   0.148 0.744 0 
 4678693 12.539 6057   1.238  0.029   0.026 4.304 0.035  0.039  4.104   0.020   0.020 1.135 0.069  0.072    0.710   0.047   0.044 0.742 0 
 4678714 12.319 5166   2.888  0.117   0.113 3.555 0.059  0.075  3.538   0.020   0.020 1.103 0.135  0.160    1.049   0.098   0.096 0.841 0 
 4678743 12.635 5704   2.525  0.071   0.071 3.729 0.030  0.030  3.640   0.020   0.020 1.257 0.059  0.063    1.016   0.074   0.074 0.769 0 
 4680370 13.445 5983   3.941  0.129   0.134 3.491 0.029  0.028  3.482   0.020   0.020 1.773 0.060  0.053    1.718   0.137   0.141 0.801 0 
 4680597 12.673 5090   9.066  0.480   0.467 2.844 0.036  0.051  2.994   0.020   0.020 2.101 0.149  0.131    2.953   0.341   0.333 0.834 0 
 4681924 13.412 5831   2.906  0.083   0.083 3.649 0.026  0.027  3.516   0.020   0.020 1.383 0.055  0.057    1.010   0.074   0.074 0.788 0 
 4725814 12.854 5633   1.735  0.043   0.043 4.022 0.056  0.034  3.999   0.020   0.020 1.164 0.130  0.053    1.095   0.074   0.074 0.751 0 
 4726008 12.488 5960   1.423  0.033   0.032 4.164 0.039  0.043  4.015   0.020   0.020 1.080 0.083  0.077    0.763   0.050   0.049 0.738 0 
 4729857 13.448 5248   2.571  0.066   0.069 3.728 0.029  0.041  3.771   0.020   0.020 1.296 0.063  0.085    1.422   0.098   0.100 0.730 0 
 4730106 12.560 6578   1.245  0.026   0.025 4.343 0.017  0.025  4.192   0.020   0.020 1.251 0.034  0.048    0.879   0.055   0.053 0.670 0 
 4730739 12.166 5975   1.186  0.025   0.025 4.277 0.040  0.040  4.252   0.020   0.020 0.977 0.070  0.067    0.916   0.058   0.057 0.708 0 
 4731257 12.174 5857   1.205  0.024   0.025 4.313 0.036  0.037  4.277   0.020   0.020 1.097 0.065  0.069    1.002   0.061   0.062 0.718 0 
 4732540 12.883 6599   1.799  0.046   0.042 4.019 0.030  0.041  4.011   0.020   0.020 1.248 0.054  0.087    1.211   0.083   0.080 0.667 0 
 4735785 13.047 5432   1.885  0.037   0.037 3.888 0.032  0.034  3.918   0.020   0.020 1.004 0.065  0.063    1.072   0.065   0.065 0.706 0 
 4736294 13.221 5430   3.131  0.050   0.100 3.632 0.022  0.024  3.710   0.020   0.020 1.528 0.045  0.063    1.834   0.103   0.144 0.750 0 
 4741940 12.428 6085   2.437  0.077   0.070 3.757 0.031  0.032  4.081   0.020   0.020 1.254 0.055  0.057    2.609   0.203   0.192 0.789 0 
 4751835 13.489 4927   4.233  0.136   0.134 3.280 0.072  0.093  3.323   0.020   0.020 1.254 0.199  0.227    1.373   0.109   0.108 0.786 0 
 4752262 12.635 5429   1.935  0.054   0.054 3.890 0.035  0.039  3.790   0.020   0.020 1.068 0.064  0.068    0.840   0.061   0.061 0.751 0 
 4752302 12.687 4740   3.739  0.109   0.108 3.360 0.075  0.088  3.329   0.020   0.020 1.172 0.195  0.194    1.086   0.081   0.080 0.875 0 
 4752461 11.813 5968   2.368  0.062   0.059 3.830 0.055  0.039  3.958   0.020   0.020 1.386 0.165  0.077    1.858   0.129   0.126 0.800 0 
 4753016 12.558 6082   1.780  0.046   0.043 4.003 0.048  0.039  3.946   0.020   0.020 1.166 0.119  0.071    1.019   0.070   0.068 0.710 0 
 4754357 12.638 5730   1.870  0.056   0.053 3.943 0.039  0.039  3.964   0.020   0.020 1.131 0.069  0.070    1.175   0.089   0.085 0.726 0 
 4754739 12.282 6457   1.611  0.039   0.037 4.092 0.030  0.038  4.097   0.020   0.020 1.181 0.056  0.078    1.182   0.079   0.076 0.707 0 
 4756335 11.439 5774   1.134  0.025   0.024 4.320 0.041  0.040  4.199   0.020   0.020 0.988 0.072  0.068    0.741   0.047   0.047 0.755 0 
 4757646 13.278 6212   3.119  0.110   0.104 3.670 0.045  0.054  3.732   0.020   0.020 1.657 0.150  0.131    1.913   0.161   0.155 0.739 0 
 4758061 12.578 5799   1.448  0.034   0.034 4.141 0.043  0.045  4.227   0.020   0.020 1.063 0.095  0.081    1.290   0.085   0.085 0.734 0 
 4759563 12.052 5972   1.655  0.039   0.040 4.081 0.031  0.048  4.097   0.020   0.020 1.212 0.065  0.107    1.249   0.082   0.084 0.804 0 
 4761566 13.102 6550   2.169  0.055   0.055 3.930 0.032  0.031  3.918   0.020   0.020 1.475 0.072  0.074    1.421   0.097   0.097 0.740 0 
 4761963 12.502 6440   1.162  0.023   0.022 4.370 0.021  0.030  4.306   0.020   0.020 1.159 0.039  0.054    0.995   0.060   0.059 0.692 0 
 4769076 13.351 5668   1.971  0.051   0.049 3.889 0.035  0.035  4.034   0.020   0.020 1.107 0.066  0.060    1.532   0.106   0.104 0.744 0 
 4770092 13.185 7996   1.983  0.054   0.050 4.145 0.023  0.027  4.042   0.020   0.020 2.019 0.059  0.068    1.577   0.113   0.108 0.698 0 
 4770288 11.529 5789   1.434  0.044   0.042 4.144 0.045  0.046  4.167   0.020   0.020 1.051 0.094  0.074    1.102   0.085   0.082 0.742 0 
 4771719 12.754 5109   5.535  0.223   0.224 3.203 0.060  0.092  3.287   0.020   0.020 1.800 0.234  0.319    2.164   0.201   0.202 0.850 0 
 4772054 12.939 4857   2.545  0.070   0.065 3.685 0.050  0.067  3.663   0.020   0.020 1.158 0.111  0.148    1.086   0.078   0.075 0.810 0 
 4772299 13.003 6263   1.642  0.042   0.042 4.112 0.033  0.037  4.037   0.020   0.020 1.286 0.059  0.077    1.071   0.073   0.073 0.727 0 
 4814087 13.315 6293   1.516  0.036   0.037 4.172 0.036  0.036  3.823   0.020   0.020 1.257 0.063  0.072    0.557   0.037   0.038 0.703 0 
 4814954 13.123 5652   1.805  0.047   0.046 3.958 0.038  0.035  4.071   0.020   0.020 1.090 0.065  0.062    1.399   0.097   0.096 0.721 0 
 4815565 11.149 6160   1.729  0.038   0.034 4.056 0.030  0.043  4.082   0.020   0.020 1.257 0.057  0.108    1.317   0.083   0.080 0.782 0 
 4816165 13.016 5959   1.550  0.036   0.037 4.119 0.034  0.047  4.239   0.020   0.020 1.161 0.075  0.101    1.518   0.099   0.101 0.682 0 
 4819356 13.347 5191   2.742  0.067   0.064 3.527 0.063  0.069  3.567   0.020   0.020 0.927 0.120  0.118    1.012   0.068   0.067 0.760 0 
 4824957 12.035 6606   2.986  0.102   0.093 3.749 0.032  0.033  4.001   0.020   0.020 1.846 0.075  0.083    3.255   0.268   0.252 0.757 0 
 4828389 13.492 4899   3.901  0.110   0.111 3.414 0.067  0.065  3.521   0.020   0.020 1.463 0.193  0.188    1.841   0.134   0.134 0.744 0 
 4830178 12.410 4772   9.681  0.617   0.585 2.447 0.169  0.083  2.528   0.020   0.020 0.980 0.380  0.146    1.151   0.156   0.149 0.802 0 
 4831130 12.991 5298   2.418  0.067   0.068 3.749 0.034  0.046  3.912   0.020   0.020 1.203 0.073  0.098    1.741   0.125   0.126 0.733 0 
 4832140 13.089 5278   2.874  0.081   0.065 3.663 0.028  0.038  3.706   0.020   0.020 1.398 0.064  0.087    1.530   0.111   0.099 0.722 0 
 4838704 12.393 5015   3.029  0.075   0.074 3.518 0.068  0.085  3.346   0.020   0.020 1.112 0.167  0.183    0.742   0.050   0.050 0.877 0 
 4839002 12.491 5397   2.822  0.051   0.087 3.690 0.026  0.028  3.877   0.020   0.020 1.416 0.049  0.063    2.188   0.128   0.168 0.802 0 
 4839680 13.288 4893   3.296  0.092   0.085 3.492 0.064  0.083  3.476   0.020   0.020 1.246 0.164  0.205    1.187   0.086   0.082 0.779 0 
 4840401 11.720 5086   9.276  0.445   0.441 2.836 0.034  0.043  2.811   0.020   0.020 2.164 0.148  0.140    2.030   0.216   0.214 0.869 0 
 4840878 13.204 5221   2.066  0.051   0.050 3.761 0.041  0.048  3.960   0.020   0.020 0.902 0.070  0.074    1.420   0.095   0.095 0.730 0 
 4842098 12.478 5251   2.427  0.070   0.065 3.746 0.033  0.042  3.953   0.020   0.020 1.205 0.070  0.090    1.926   0.142   0.136 0.783 0 
 4842933 12.782 6289   2.376  0.090   0.088 3.877 0.035  0.036  3.893   0.020   0.020 1.577 0.071  0.082    1.610   0.142   0.140 0.710 0 
 4843680 12.447 6437   2.921  0.099   0.098 3.736 0.030  0.036  3.774   0.020   0.020 1.717 0.066  0.134    1.847   0.151   0.150 0.805 0 
 4844720 12.019 6336   1.323  0.029   0.028 4.280 0.032  0.041  4.282   0.020   0.020 1.221 0.066  0.075    1.222   0.078   0.077 0.696 0 
 4847304 10.604 6482   1.912  0.043   0.041 4.022 0.031  0.032  3.934   0.020   0.020 1.413 0.072  0.071    1.146   0.073   0.072 0.835 0 
 4848756 11.015 5982   1.782  0.041   0.040 4.039 0.030  0.050  4.153   0.020   0.020 1.282 0.059  0.122    1.648   0.107   0.106 0.838 0 
 4852096 13.075 6234   1.091  0.022   0.021 4.367 0.035  0.039  4.422   0.020   0.020 1.018 0.064  0.067    1.146   0.070   0.069 0.686 0 
 4857238 12.341 6686   1.898  0.051   0.051 4.046 0.032  0.030  4.063   0.020   0.020 1.471 0.073  0.069    1.520   0.108   0.107 0.731 0 
 4857776 12.056 6098   1.350  0.031   0.031 4.231 0.037  0.038  4.224   0.020   0.020 1.143 0.064  0.075    1.112   0.073   0.072 0.743 0 
 4858572 12.438 6725   1.949  0.050   0.047 3.996 0.031  0.029  3.957   0.020   0.020 1.385 0.067  0.059    1.253   0.086   0.084 0.769 0 
 4859062 12.496 6412   1.162  0.024   0.023 4.374 0.019  0.029  4.275   0.020   0.020 1.170 0.035  0.050    0.928   0.057   0.057 0.689 0 
 4859113 13.159 6122   2.985  0.105   0.087 3.684 0.054  0.042  3.707   0.020   0.020 1.570 0.187  0.094    1.653   0.139   0.123 0.756 0 
 4859118 12.826 5888   1.052  0.024   0.024 4.424 0.024  0.034  4.237   0.020   0.020 1.074 0.045  0.060    0.697   0.045   0.045 0.698 0 
 4859390 11.332 5999   1.271  0.024   0.026 4.283 0.035  0.035  4.194   0.020   0.020 1.139 0.070  0.072    0.922   0.055   0.056 0.793 0 
 4859495 12.752 5222   2.645  0.076   0.077 3.607 0.051  0.065  3.704   0.020   0.020 1.037 0.107  0.122    1.290   0.095   0.096 0.820 0 
 4860841 13.001 5887   1.279  0.029   0.029 4.231 0.039  0.041  4.265   0.020   0.020 1.023 0.076  0.072    1.098   0.071   0.071 0.739 0 
 4860881 12.650 5977   1.053  0.023   0.021 4.411 0.029  0.040  4.193   0.020   0.020 1.045 0.055  0.071    0.631   0.040   0.039 0.723 0 
 4862670 12.722 6289   1.350  0.036   0.034 4.254 0.040  0.036  4.200   0.020   0.020 1.211 0.072  0.076    1.055   0.074   0.071 0.724 0 
 4862870 10.674 7143   3.055  0.090   0.091 3.746 0.034  0.031  4.148   0.020   0.020 1.916 0.091  0.087    4.785   0.358   0.361 0.752 0 
 4863192 12.606 5811   1.525  0.042   0.043 4.105 0.046  0.048  4.094   0.020   0.020 1.082 0.108  0.081    1.052   0.076   0.076 0.740 0 
 4863233 12.942 5956   2.170  0.067   0.064 3.929 0.028  0.043  3.883   0.020   0.020 1.483 0.050  0.133    1.311   0.101   0.098 0.767 0 
 4863460 12.813 6407   1.666  0.050   0.047 4.091 0.035  0.035  4.067   0.020   0.020 1.270 0.052  0.073    1.182   0.090   0.086 0.758 0 
 4863875 13.198 6235   1.515  0.045   0.047 4.163 0.034  0.039  4.165   0.020   0.020 1.232 0.058  0.071    1.223   0.092   0.095 0.774 0 
 4864074 13.250 6643   1.361  0.034   0.031 4.296 0.019  0.025  4.108   0.020   0.020 1.339 0.041  0.046    0.865   0.059   0.056 0.704 0 
 4902337 13.119 6458   2.041  0.053   0.052 3.974 0.033  0.033  3.925   0.020   0.020 1.444 0.075  0.073    1.277   0.089   0.088 0.699 0 
 4904217 12.957 5178   3.089  0.084   0.083 3.499 0.060  0.081  3.487   0.020   0.020 1.105 0.141  0.170    1.068   0.076   0.075 0.697 0 
 4906546 11.828 6475   2.965  0.081   0.073 3.730 0.026  0.031  3.985   0.020   0.020 1.742 0.067  0.115    3.098   0.222   0.210 0.807 0 
 4906988 11.445 6984   2.336  0.058   0.057 3.919 0.031  0.032  3.948   0.020   0.020 1.664 0.080  0.084    1.766   0.119   0.118 0.744 0 
 4907118 13.128 5907   1.699  0.039   0.038 4.018 0.057  0.040  4.053   0.020   0.020 1.105 0.126  0.073    1.187   0.078   0.076 0.705 0 
 4907266 12.290 5715   1.246  0.027   0.026 4.240 0.040  0.040  4.265   0.020   0.020 0.991 0.072  0.068    1.042   0.065   0.065 0.686 0 
 4907516 13.330 5335   3.050  0.109   0.102 3.616 0.033  0.049  3.684   0.020   0.020 1.417 0.076  0.113    1.637   0.139   0.133 0.696 0 
 4908121 12.994 4930   3.576  0.090   0.093 3.436 0.063  0.086  3.336   0.020   0.020 1.284 0.170  0.213    1.010   0.069   0.070 0.823 0 
 4909264 12.694 6650   1.913  0.050   0.051 4.017 0.033  0.032  4.052   0.020   0.020 1.398 0.068  0.064    1.504   0.105   0.106 0.698 0 
 4912474 11.711 5637   1.089  0.023   0.022 4.342 0.041  0.039  4.308   0.020   0.020 0.958 0.070  0.065    0.877   0.054   0.053 0.719 0 
 4916875 11.882 6825   1.773  0.043   0.041 4.091 0.029  0.030  4.129   0.020   0.020 1.421 0.070  0.060    1.541   0.103   0.100 0.764 0 
 4919374 12.333 5064   2.939  0.075   0.072 3.591 0.052  0.078  3.469   0.020   0.020 1.238 0.130  0.187    0.928   0.064   0.062 0.877 0 
 4928429 11.582 6673   2.640  0.074   0.073 3.809 0.029  0.031  4.081   0.020   0.020 1.650 0.074  0.071    3.059   0.223   0.221 0.807 0 
 4929259 12.383 6550   2.793  0.108   0.093 3.787 0.034  0.034  3.912   0.020   0.020 1.771 0.076  0.085    2.322   0.209   0.188 0.770 0 
 4935291 11.854 5819   1.747  0.039   0.041 4.002 0.059  0.040  4.143   0.020   0.020 1.126 0.136  0.077    1.547   0.099   0.101 0.774 0 
 4936750 12.399 5600   1.174  0.022   0.025 4.261 0.039  0.038  4.230   0.020   0.020 0.919 0.070  0.061    0.852   0.051   0.053 0.683 0 
 4938988 12.285 6407   1.445  0.033   0.031 4.193 0.030  0.036  4.309   0.020   0.020 1.202 0.050  0.072    1.551   0.100   0.097 0.728 0 
 4940209 13.091 4936   2.877  0.066   0.064 3.557 0.071  0.085  3.632   0.020   0.020 1.095 0.168  0.180    1.293   0.084   0.083 0.785 0 
 4944361 12.204 6276   1.312  0.029   0.032 4.269 0.037  0.035  4.100   0.020   0.020 1.173 0.066  0.069    0.789   0.050   0.053 0.724 0 
 4945124 12.244 6081   1.200  0.026   0.025 4.332 0.032  0.038  4.326   0.020   0.020 1.132 0.065  0.071    1.111   0.070   0.069 0.681 0 
 4945583 13.265 6923   1.705  0.050   0.045 4.106 0.029  0.030  4.243   0.020   0.020 1.361 0.062  0.052    1.853   0.138   0.129 0.693 0 
 4947848 11.152 6874   1.308  0.026   0.026 4.317 0.019  0.024  4.223   0.020   0.020 1.297 0.035  0.039    1.043   0.064   0.063 0.754 0 
 4948860 13.135 6052   2.742  0.050   0.102 3.745 0.050  0.046  3.695   0.020   0.020 1.476 0.222  0.114    1.359   0.080   0.119 0.737 0 
 4949679 12.297 5984   2.305  0.073   0.074 3.832 0.059  0.040  3.930   0.020   0.020 1.319 0.180  0.075    1.648   0.129   0.130 0.816 0 
 4950020 12.713 6106   1.221  0.030   0.028 4.311 0.037  0.042  4.362   0.020   0.020 1.120 0.071  0.080    1.252   0.084   0.081 0.728 0 
 4950888 12.643 6235   1.961  0.056   0.053 3.991 0.030  0.036  4.094   0.020   0.020 1.388 0.068  0.094    1.740   0.127   0.123 0.740 0 
 4951386 12.926 7141   4.482  0.394   0.299 3.493 0.053  0.101  4.225   0.020   0.020 2.283 0.147  0.166 -999.000   2.236   1.736 0.690 1 
 4951748 12.212 6206   1.447  0.050   0.048 4.169 0.040  0.041  4.015   0.020   0.020 1.147 0.063  0.082    0.790   0.066   0.064 0.758 0 
 4952717 11.234 4821   4.412  0.111   0.106 3.246 0.073  0.096  3.219   0.200   0.200 1.257 0.210  0.231    1.176   0.545   0.544 0.967 0 
 4988957 13.226 5079   2.538  0.065   0.062 3.683 0.050  0.072  3.550   0.020   0.020 1.146 0.107  0.158    0.834   0.058   0.056 0.787 0 
 4989382 11.455 5547   1.478  0.033   0.032 4.099 0.040  0.038  3.969   0.020   0.020 1.009 0.067  0.063    0.742   0.048   0.047 0.776 0 
 4991121 13.192 6085   1.324  0.033   0.027 4.244 0.040  0.040  4.034   0.020   0.020 1.138 0.072  0.082    0.691   0.047   0.043 0.706 0 
 4992108 12.726 5852   1.498  0.023   0.023 4.081 0.046  0.040  3.879   0.020   0.020 0.991 0.103  0.082    0.619   0.034   0.034 0.705 0 
 4995719 13.418 4929   2.535  0.061   0.059 3.611 0.065  0.059  3.905   0.020   0.020 0.963 0.137  0.108    1.881   0.125   0.123 0.748 0 
 4999297 12.085 6245   1.517  0.035   0.035 4.079 0.043  0.038  4.218   0.020   0.020 1.014 0.074  0.063    1.387   0.090   0.090 0.719 0 
 5002605 11.528 6833   2.238  0.050   0.053 3.886 0.033  0.046  3.944   0.020   0.020 1.429 0.069  0.131    1.605   0.103   0.106 0.950 0 
 5006064 12.631 5219   2.590  0.081   0.079 3.714 0.033  0.043  3.776   0.020   0.020 1.275 0.070  0.096    1.460   0.114   0.111 0.753 0 
 5007286 11.281 6841   1.938  0.049   0.051 4.051 0.031  0.031  4.042   0.020   0.020 1.547 0.077  0.071    1.508   0.103   0.105 0.745 0 
 5008702 13.234 5100   3.001  0.083   0.080 3.556 0.054  0.076  3.762   0.020   0.020 1.192 0.130  0.172    1.899   0.137   0.133 0.701 0 
 5009426 12.057 6160   2.587  0.068   0.063 3.815 0.025  0.043  3.952   0.020   0.020 1.616 0.056  0.148    2.183   0.153   0.147 0.810 0 
 5010123 13.484 4660  10.925  0.356   0.570 2.414 0.120  0.069  2.615   0.020   0.020 1.132 0.364  0.205    1.795   0.143   0.205 0.761 0 
 5014736 12.937 4957   6.906  0.359   0.342 2.960 0.094  0.089  3.213   0.020   0.020 1.604 0.361  0.258    2.838   0.323   0.310 0.823 0 
 5015454 11.449 6196   1.390  0.029   0.031 4.186 0.037  0.040  4.124   0.020   0.020 1.087 0.073  0.076    0.937   0.058   0.060 0.738 0 
 5016009 12.220 5619   1.170  0.026   0.025 4.274 0.041  0.042  4.197   0.020   0.020 0.946 0.070  0.068    0.787   0.050   0.050 0.691 0 
 5016761 12.293 6488   2.343  0.066   0.065 3.881 0.032  0.034  3.988   0.020   0.020 1.538 0.075  0.083    1.947   0.142   0.141 0.760 0 
 5017554 12.177 6819   2.141  0.056   0.057 3.927 0.029  0.043  4.024   0.020   0.020 1.425 0.060  0.122    1.764   0.123   0.124 0.767 0 
 5019060 11.818 6037   1.167  0.025   0.025 4.337 0.039  0.041  4.230   0.020   0.020 1.086 0.071  0.078    0.844   0.053   0.053 0.712 0 
 5019820 12.205 6080   1.402  0.030   0.031 4.205 0.031  0.041  4.163   0.020   0.020 1.158 0.065  0.086    1.042   0.065   0.067 0.715 0 
 5025172 12.155 4944   3.956  0.102   0.096 3.343 0.068  0.090  3.285   0.020   0.020 1.266 0.187  0.223    1.100   0.076   0.073 0.922 0 
 5026961 12.224 6167   1.751  0.046   0.046 4.063 0.033  0.037  4.047   0.020   0.020 1.308 0.058  0.086    1.246   0.087   0.087 0.761 0 
 5031710 11.873 6009   1.751  0.040   0.040 4.000 0.054  0.040  4.085   0.020   0.020 1.125 0.124  0.072    1.360   0.089   0.088 0.805 0 
 5033257 12.968 6642   2.110  0.076   0.084 3.988 0.033  0.032  4.048   0.020   0.020 1.593 0.084  0.082    1.814   0.156   0.167 0.730 0 
 5034520 12.663 6354   1.265  0.030   0.030 4.261 0.036  0.039  4.111   0.020   0.020 1.072 0.070  0.072    0.753   0.050   0.050 0.681 0 
 5039409 11.554 6759   1.996  0.051   0.049 4.040 0.029  0.030  4.016   0.020   0.020 1.610 0.068  0.075    1.508   0.103   0.101 0.846 0 
 5039969 11.547 6041   2.090  0.047   0.047 3.954 0.026  0.042  3.964   0.020   0.020 1.449 0.054  0.126    1.464   0.095   0.094 0.850 0 
 5040003 13.381 4974   2.575  0.067   0.067 3.649 0.060  0.072  3.624   0.020   0.020 1.087 0.130  0.151    1.017   0.071   0.070 0.770 0 
 5077349 12.948 4964   2.642  0.063   0.063 3.628 0.061  0.076  3.598   0.020   0.020 1.089 0.142  0.157    1.008   0.067   0.067 0.782 0 
 5077370 12.552 6127   2.119  0.057   0.054 3.921 0.036  0.053  3.947   0.020   0.020 1.379 0.087  0.131    1.450   0.102   0.099 0.644 0 
 5077400 12.456 6271   1.076  0.022   0.020 4.416 0.017  0.027  4.136   0.020   0.020 1.104 0.034  0.054    0.577   0.035   0.034 0.680 0 
 5079371 12.216 6266   1.452  0.036   0.030 4.209 0.027  0.041  4.016   0.020   0.020 1.248 0.057  0.066    0.798   0.054   0.049 0.717 0 
 5080088 12.250 5894   1.229  0.026   0.025 4.285 0.036  0.039  4.192   0.020   0.020 1.071 0.070  0.072    0.857   0.053   0.053 0.673 0 
 5080192 11.284 5960   1.664  0.041   0.039 4.069 0.033  0.053  4.244   0.020   0.020 1.182 0.087  0.099    1.770   0.119   0.116 0.762 0 
 5087230 12.491 6248   2.381  0.071   0.064 3.858 0.030  0.053  3.889   0.020   0.020 1.511 0.069  0.160    1.601   0.120   0.114 0.738 0 
 5087566 12.361 4965   3.865  0.119   0.115 3.342 0.074  0.091  3.444   0.020   0.020 1.211 0.191  0.218    1.515   0.116   0.114 0.852 0 
 5088090 12.808 5047   3.380  0.102   0.097 3.504 0.055  0.070  3.506   0.020   0.020 1.346 0.138  0.178    1.336   0.101   0.099 0.819 0 
 5089037 12.243 6379   1.843  0.045   0.046 4.032 0.031  0.032  4.186   0.020   0.020 1.343 0.061  0.063    1.900   0.127   0.129 0.714 0 
 5090746 12.782 4898   3.628  0.101   0.097 3.377 0.081  0.096  3.364   0.020   0.020 1.155 0.206  0.216    1.109   0.080   0.078 0.855 0 
 5090985 12.772 4885   3.877  0.119   0.115 3.394 0.066  0.071  3.339   0.020   0.020 1.380 0.177  0.194    1.197   0.092   0.090 0.885 0 
 5098452 13.196 4860   2.934  0.073   0.069 3.553 0.067  0.082  3.524   0.020   0.020 1.131 0.165  0.178    1.050   0.071   0.069 0.776 0 
 5104076 12.995 4952   3.218  0.085   0.080 3.478 0.071  0.088  3.560   0.020   0.020 1.148 0.177  0.195    1.371   0.096   0.093 0.802 0 
 5106448 11.870 5659   1.700  0.029   0.034 3.915 0.033  0.033  4.161   0.020   0.020 0.867 0.057  0.051    1.529   0.087   0.094 0.758 0 
 5110280 11.552 6470   1.284  0.028   0.025 4.305 0.027  0.037  4.191   0.020   0.020 1.218 0.053  0.065    0.935   0.059   0.057 0.737 0 
 5110443 12.359 6501   1.859  0.046   0.044 4.057 0.030  0.031  4.058   0.020   0.020 1.450 0.067  0.066    1.441   0.097   0.095 0.773 0 
 5119906 13.134 4872   2.738  0.074   0.074 3.656 0.052  0.068  3.603   0.020   0.020 1.257 0.110  0.160    1.097   0.078   0.078 0.798 0 
 5120062 13.042 6293   2.121  0.060   0.056 3.924 0.032  0.051  4.032   0.020   0.020 1.393 0.068  0.129    1.764   0.129   0.124 0.667 0 
 5121603 12.987 6211   1.651  0.102   0.090 4.130 0.046  0.049  4.102   0.020   0.020 1.366 0.061  0.058    1.257   0.166   0.149 0.728 0 
 5122498 12.991 6163   1.403  0.032   0.031 4.218 0.028  0.043  4.214   0.020   0.020 1.194 0.063  0.087    1.175   0.076   0.075 0.727 0 
 5122890 12.925 5756   1.253  0.033   0.032 4.240 0.043  0.046  4.247   0.020   0.020 1.003 0.078  0.076    1.011   0.070   0.069 0.719 0 
 5125000 13.389 5214   2.185  0.058   0.053 3.832 0.028  0.035  3.971   0.020   0.020 1.196 0.048  0.071    1.628   0.114   0.109 0.762 0 
 5126278 13.121 6437   1.387  0.030   0.032 4.264 0.030  0.030  4.138   0.020   0.020 1.296 0.057  0.054    0.964   0.061   0.063 0.707 0 
 5126666 13.288 6705   1.467  0.037   0.036 4.222 0.031  0.030  4.072   0.020   0.020 1.314 0.061  0.045    0.925   0.064   0.062 0.719 0 
 5127432 13.197 4929   3.689  0.101   0.100 3.404 0.065  0.087  3.509   0.020   0.020 1.274 0.176  0.215    1.603   0.115   0.114 0.826 0 
 5127730 12.991 5732   3.412  0.116   0.073 3.571 0.023  0.028  3.621   0.020   0.020 1.601 0.054  0.055    1.772   0.145   0.111 0.812 0 
 5128448 12.176 5934   1.375  0.030   0.028 4.200 0.037  0.044  4.157   0.020   0.020 1.101 0.074  0.086    0.989   0.062   0.061 0.754 0 
 5128725 12.988 6175   1.646  0.039   0.037 4.101 0.035  0.036  4.148   0.020   0.020 1.262 0.063  0.093    1.389   0.092   0.090 0.759 0 
 5129970 13.199 6796   3.434  0.110   0.109 3.653 0.026  0.028  3.852   0.020   0.020 1.954 0.075  0.073    3.055   0.241   0.240 0.761 0 
 5164878 13.217 6043   2.148  0.057   0.055 3.890 0.054  0.042  3.970   0.020   0.020 1.304 0.155  0.079    1.568   0.110   0.108 0.716 0 
 5166335 13.176 4930   3.708  0.097   0.095 3.431 0.059  0.078  3.366   0.020   0.020 1.364 0.168  0.198    1.165   0.081   0.080 0.808 0 
 5166592 11.578 6866   2.336  0.059   0.055 3.906 0.031  0.034  3.934   0.020   0.020 1.616 0.080  0.085    1.707   0.117   0.113 0.725 0 
 5167288 12.565 5841   1.052  0.021   0.021 4.395 0.036  0.043  4.139   0.020   0.020 1.008 0.069  0.076    0.555   0.034   0.034 0.679 0 
 5167770 12.682 6382   1.949  0.054   0.054 3.996 0.033  0.032  3.913   0.020   0.020 1.386 0.066  0.068    1.133   0.082   0.082 0.683 0 
 5168493 11.826 5064   3.458  0.084   0.090 3.484 0.057  0.082  3.545   0.020   0.020 1.335 0.151  0.208    1.529   0.102   0.106 0.887 0 
 5168688 12.279 5731   1.750  0.039   0.040 4.007 0.057  0.036  4.063   0.020   0.020 1.145 0.134  0.067    1.292   0.083   0.084 0.752 0 
 5171592 13.193 5495   1.789  0.045   0.041 3.946 0.037  0.039  4.084   0.020   0.020 1.040 0.065  0.066    1.416   0.096   0.091 0.697 0 
 5174278 12.162 6124   2.102  0.054   0.054 3.886 0.054  0.035  3.983   0.020   0.020 1.245 0.141  0.064    1.550   0.107   0.107 0.709 0 
 5174539 12.848 4897   3.177  0.091   0.088 3.489 0.071  0.086  3.457   0.020   0.020 1.143 0.179  0.191    1.054   0.077   0.076 0.827 0 
 5174910 13.493 5051   2.913  0.079   0.078 3.592 0.055  0.081  3.637   0.020   0.020 1.220 0.135  0.190    1.341   0.095   0.095 0.724 0 
 5175221 13.353 5026   3.713  0.104   0.101 3.430 0.058  0.071  3.496   0.020   0.020 1.371 0.158  0.190    1.575   0.114   0.112 0.766 0 
 5177556 12.876 5098  11.491  0.911   0.941 2.695 0.064  0.054  2.820   0.020   0.020 2.452 0.168  0.186    3.177   0.525   0.541 0.761 0 
 5179500 12.368 5469   2.128  0.053   0.053 3.836 0.033  0.036  3.864   0.020   0.020 1.142 0.065  0.073    1.207   0.082   0.082 0.795 0 
 5179773 12.910 4961   3.722  0.115   0.111 3.388 0.068  0.092  3.541   0.020   0.020 1.246 0.180  0.217    1.756   0.135   0.133 0.791 0 
 5180613 13.403 4850   2.967  0.067   0.071 3.588 0.056  0.077  3.514   0.020   0.020 1.247 0.139  0.179    1.049   0.068   0.070 0.739 0 
 5181871 13.158 4881   3.481  0.087   0.085 3.398 0.082  0.092  3.335   0.020   0.020 1.112 0.207  0.198    0.954   0.065   0.064 0.797 0 
 5183189 11.897 6365   2.143  0.053   0.050 3.942 0.030  0.030  4.039   0.020   0.020 1.480 0.072  0.072    1.830   0.123   0.120 0.760 0 
 5183581  9.811 6371   2.097  0.041   0.042 3.937 0.026  0.047  4.138   0.020   0.020 1.398 0.059  0.124    2.204   0.134   0.135 0.922 0 
 5184863 11.832 6931   2.043  0.056   0.053 3.980 0.033  0.034  4.042   0.020   0.020 1.467 0.075  0.072    1.676   0.120   0.117 0.807 0 
 5194779 12.276 6387   2.464  0.071   0.068 3.844 0.029  0.040  3.931   0.020   0.020 1.565 0.070  0.136    1.887   0.140   0.136 0.749 0 
 5195040 12.229 5956   1.404  0.032   0.032 4.188 0.037  0.043  4.190   0.020   0.020 1.117 0.073  0.088    1.113   0.072   0.072 0.738 0 
 5201109 12.690 4989   2.153  0.054   0.053 3.833 0.028  0.038  3.914   0.020   0.020 1.158 0.048  0.073    1.387   0.095   0.094 0.781 0 
 5207144 12.851 6726   1.521  0.051   0.044 4.176 0.030  0.032  3.966   0.020   0.020 1.281 0.048  0.048    0.780   0.064   0.058 0.670 0 
 5207272 12.883 6203   1.252  0.036   0.034 4.301 0.038  0.037  4.260   0.020   0.020 1.156 0.064  0.070    1.040   0.076   0.074 0.709 0 
 5210917 12.549 6036   2.011  0.056   0.052 3.873 0.037  0.036  3.877   0.020   0.020 1.110 0.067  0.061    1.111   0.080   0.077 0.754 0 
 5213451 12.943 6183   1.283  0.031   0.031 4.260 0.036  0.041  4.355   0.020   0.020 1.098 0.070  0.073    1.358   0.090   0.091 0.701 0 
 5216870 13.119 4887   4.738  0.117   0.125 3.229 0.066  0.084  3.379   0.020   0.020 1.394 0.197  0.226    1.959   0.132   0.137 0.816 0 
 5217419 12.851 6226   2.187  0.058   0.056 3.912 0.030  0.051  4.036   0.020   0.020 1.442 0.069  0.146    1.897   0.133   0.130 0.772 0 
 5217728 12.379 5470   2.823  0.084   0.093 3.673 0.029  0.037  3.521   0.020   0.020 1.374 0.063  0.086    0.964   0.072   0.078 0.859 0 
 5217805  9.425 6030   1.129  0.023   0.022 4.363 0.035  0.041  4.256   0.020   0.020 1.077 0.066  0.077    0.837   0.051   0.051 0.827 0 
 5218751 13.094 6265   3.758  0.138   0.123 3.528 0.068  0.037  3.435   0.020   0.020 1.764 0.222  0.089    1.403   0.121   0.113 0.823 0 
 5220417 12.795 5182   3.990  0.137   0.129 3.384 0.055  0.071  3.426   0.020   0.020 1.422 0.141  0.185    1.549   0.128   0.123 0.800 0 
 5252694 13.257 6047   1.541  0.035   0.033 4.086 0.047  0.042  4.202   0.020   0.020 1.061 0.103  0.075    1.379   0.090   0.087 0.703 0 
 5253603 12.176 6133   1.274  0.024   0.024 4.307 0.030  0.030  4.072   0.020   0.020 1.214 0.062  0.073    0.698   0.041   0.042 0.684 0 
 5254148 12.191 5471   2.758  0.079   0.066 3.675 0.028  0.030  3.710   0.020   0.020 1.327 0.061  0.068    1.422   0.105   0.095 0.733 0 
 5256697 12.434 5361   2.137  0.046   0.045 3.821 0.031  0.035  3.735   0.020   0.020 1.109 0.066  0.072    0.903   0.057   0.056 0.767 0 
 5260380 13.329 4900   4.481  0.136   0.130 3.235 0.074  0.098  3.312   0.020   0.020 1.266 0.204  0.237    1.500   0.114   0.111 0.803 0 
 5262857 11.453 6250   2.270  0.053   0.052 3.891 0.027  0.051  4.143   0.020   0.020 1.476 0.066  0.150    2.612   0.171   0.169 0.736 0 
 5263082 11.707 5814   1.422  0.026   0.028 4.158 0.039  0.043  4.153   0.020   0.020 1.063 0.091  0.084    1.047   0.061   0.064 0.761 0 
 5265907 12.171 5327   3.113  0.083   0.082 3.584 0.031  0.044  3.650   0.020   0.020 1.360 0.078  0.099    1.578   0.111   0.111 0.848 0 
 5266111 12.950 6617   2.644  0.081   0.085 3.828 0.032  0.034  4.018   0.020   0.020 1.735 0.076  0.085    2.657   0.203   0.211 0.734 0 
 5269729 11.571 6311   1.516  0.034   0.032 4.172 0.031  0.032  4.261   0.020   0.020 1.259 0.055  0.064    1.528   0.099   0.096 0.730 0 
 5271878 13.126 4958   3.573  0.101   0.098 3.356 0.086  0.090  3.343   0.020   0.020 1.064 0.212  0.186    1.026   0.075   0.073 0.820 0 
 5281951 11.894 5935   1.371  0.029   0.029 4.202 0.035  0.042  4.130   0.020   0.020 1.100 0.072  0.085    0.925   0.058   0.057 0.718 0 
 5285603 13.241 4806   3.733  0.101   0.096 3.298 0.094  0.072  3.388   0.020   0.020 1.015 0.223  0.141    1.242   0.088   0.086 0.784 0 
 5288394 12.422 5868   1.178  0.025   0.024 4.309 0.038  0.039  4.189   0.020   0.020 1.039 0.072  0.071    0.782   0.049   0.049 0.684 0 
 5289880 12.431 6406   2.405  0.079   0.063 3.869 0.030  0.033  3.960   0.020   0.020 1.583 0.078  0.079    1.924   0.154   0.134 0.747 0 
 5294356 12.580 6304   1.129  0.026   0.026 4.377 0.026  0.034  4.447   0.020   0.020 1.114 0.047  0.064    1.299   0.085   0.084 0.655 0 
 5294523 13.473 5918   1.733  0.051   0.048 4.009 0.057  0.042  3.990   0.020   0.020 1.128 0.130  0.075    1.069   0.080   0.078 0.721 0 
 5295539 11.571 6834   1.504  0.037   0.036 4.230 0.028  0.030  4.077   0.020   0.020 1.409 0.062  0.061    0.985   0.066   0.066 0.781 0 
 5296404 13.471 4930   2.906  0.091   0.088 3.600 0.057  0.077  3.610   0.020   0.020 1.240 0.135  0.177    1.255   0.098   0.095 0.768 0 
 5297380 12.836 7388   4.706  0.203   0.198 3.491 0.029  0.064  3.932   0.020   0.020 2.510 0.104  0.193 -999.000   0.675   0.662 0.742 1 
 5297572 12.430 4909   3.368  0.089   0.091 3.464 0.070  0.088  3.356   0.020   0.020 1.212 0.175  0.205    0.939   0.066   0.067 0.900 0 
 5297689 12.468 6192   1.432  0.038   0.033 4.193 0.038  0.040  4.145   0.020   0.020 1.182 0.066  0.081    1.044   0.073   0.068 0.713 0 
 5299306 10.920 6082   1.216  0.023   0.023 4.321 0.033  0.036  4.066   0.020   0.020 1.137 0.066  0.071    0.628   0.037   0.038 0.725 0 
 5299507 12.436 7136   3.006  0.105   0.106 3.803 0.030  0.029  4.020   0.020   0.020 2.117 0.052  0.053    3.447   0.288   0.290 0.704 0 
 5299581 12.535 5764   1.586  0.035   0.034 4.094 0.039  0.045  4.207   0.020   0.020 1.132 0.105  0.080    1.476   0.094   0.093 0.722 0 
 5299756 13.071 6236   2.001  0.048   0.046 3.960 0.030  0.047  3.996   0.020   0.020 1.347 0.064  0.122    1.446   0.097   0.094 0.709 0 
 5301019 12.660 6108   5.348  0.502   0.446 3.303 0.056  0.061  3.997   0.020   0.020 2.154 0.104  0.111 -999.000   2.000   1.792 0.766 1 
 5301361 13.381 6694   2.252  0.065   0.063 3.927 0.034  0.034  3.932   0.020   0.020 1.583 0.078  0.083    1.582   0.117   0.115 0.730 0 
 5304427 13.403 6926   1.976  0.058   0.055 4.031 0.034  0.035  3.919   0.020   0.020 1.543 0.081  0.080    1.182   0.088   0.085 0.744 0 
 5305263 13.304 6663   1.427  0.032   0.031 4.253 0.027  0.031  4.012   0.020   0.020 1.334 0.060  0.057    0.763   0.049   0.048 0.699 0 
 5306914 12.563 6210   1.251  0.031   0.028 4.303 0.037  0.038  4.251   0.020   0.020 1.161 0.068  0.076    1.017   0.068   0.065 0.780 0 
 5307054 13.060 6155   1.925  0.048   0.047 3.991 0.031  0.049  3.804   0.020   0.020 1.339 0.065  0.127    0.861   0.058   0.058 0.758 0 
 5309004 13.044 6521   1.092  0.023   0.022 4.414 0.014  0.019  4.342   0.020   0.020 1.132 0.027  0.036    0.954   0.059   0.059 0.749 0 
 5309874 13.077 4868   2.799  0.066   0.065 3.608 0.060  0.080  3.548   0.020   0.020 1.166 0.146  0.177    1.009   0.067   0.066 0.821 0 
 5310547 12.991 6329   1.235  0.028   0.027 4.330 0.027  0.039  4.076   0.020   0.020 1.193 0.054  0.074    0.661   0.043   0.042 0.751 0 
 5340087 13.450 6108   1.644  0.041   0.040 4.020 0.044  0.039  3.905   0.020   0.020 1.042 0.074  0.065    0.791   0.054   0.053 0.711 0 
 5340858 13.457 6117   2.055  0.056   0.054 3.879 0.035  0.035  3.670   0.020   0.020 1.179 0.059  0.064    0.720   0.051   0.050 0.705 0 
 5340864 12.696 6636   1.238  0.029   0.029 4.335 0.025  0.031  4.267   0.020   0.020 1.215 0.040  0.055    1.034   0.068   0.068 0.712 0 
 5341285 11.895 5240   2.806  0.070   0.071 3.607 0.045  0.059  3.581   0.020   0.020 1.169 0.099  0.129    1.093   0.074   0.075 0.862 0 
 5341664 13.353 5616   2.225  0.062   0.060 3.834 0.031  0.031  3.608   0.020   0.020 1.245 0.055  0.059    0.733   0.053   0.052 0.712 0 
 5343374 13.066 6013   1.582  0.036   0.033 4.113 0.032  0.046  4.131   0.020   0.020 1.193 0.069  0.100    1.232   0.079   0.077 0.648 0 
 5345000 12.631 6575   2.791  0.121   0.110 3.771 0.035  0.038  3.896   0.020   0.020 1.707 0.080  0.084    2.238   0.219   0.204 0.664 0 
 5350051 12.590 5416   2.361  0.066   0.066 3.772 0.031  0.038  3.805   0.020   0.020 1.212 0.065  0.085    1.297   0.094   0.094 0.785 0 
 5350074 12.780 6277   2.207  0.067   0.067 3.909 0.031  0.047  3.965   0.020   0.020 1.459 0.070  0.138    1.637   0.125   0.125 0.685 0 
 5351263 12.162 5702   4.297  0.137   0.151 3.428 0.030  0.027  3.413   0.020   0.020 1.832 0.047  0.059    1.742   0.137   0.146 0.877 0 
 5351433 13.354 4941   4.051  0.113   0.107 3.322 0.069  0.095  3.358   0.020   0.020 1.270 0.194  0.235    1.365   0.099   0.096 0.782 0 
 5351888 11.976 5774   1.881  0.043   0.044 3.921 0.036  0.035  3.918   0.020   0.020 1.084 0.066  0.060    1.068   0.070   0.070 0.802 0 
 5352486 12.467 5020   2.590  0.063   0.063 3.607 0.065  0.068  3.610   0.020   0.020 0.996 0.133  0.129    0.997   0.067   0.067 0.823 0 
 5352533 12.245 5110   4.575  0.135   0.141 3.258 0.060  0.080  3.382   0.020   0.020 1.392 0.170  0.209    1.839   0.137   0.142 0.879 0 
 5353206 12.444 6139   2.512  0.068   0.066 3.805 0.043  0.051  3.787   0.020   0.020 1.456 0.147  0.112    1.408   0.100   0.099 0.774 0 
 5353890 12.515 5028   2.764  0.070   0.065 3.617 0.055  0.082  3.845   0.020   0.020 1.161 0.137  0.178    1.952   0.133   0.128 0.815 0 
 5354827 11.602 5515   1.098  0.023   0.022 4.331 0.039  0.039  4.347   0.020   0.020 0.949 0.064  0.061    0.978   0.060   0.060 0.760 0 
 5354940 13.352 4995   3.244  0.079   0.077 3.376 0.082  0.062  3.352   0.020   0.020 0.916 0.172  0.110    0.863   0.058   0.057 0.790 0 
 5356288 12.250 5062   4.231  0.137   0.139 3.397 0.059  0.078  3.497   0.020   0.020 1.656 0.177  0.244    2.049   0.163   0.164 0.861 0 
 5357211 12.583 4918   4.065  0.132   0.129 3.341 0.066  0.081  3.341   0.020   0.020 1.337 0.177  0.210    1.321   0.105   0.103 0.852 0 
 5358027 12.136 6259   1.983  0.055   0.052 4.008 0.029  0.032  4.085   0.020   0.020 1.476 0.058  0.069    1.744   0.125   0.122 0.728 0 
 5360999 12.075 4805   4.867  0.152   0.147 3.202 0.065  0.084  3.223   0.020   0.020 1.386 0.190  0.223    1.442   0.112   0.110 0.905 0 
 5361089 12.235 6378   1.940  0.056   0.053 3.993 0.031  0.035  3.965   0.020   0.020 1.365 0.063  0.090    1.267   0.093   0.090 0.703 0 
 5371569 13.500 5338   2.389  0.073   0.074 3.790 0.027  0.030  3.756   0.020   0.020 1.297 0.045  0.061    1.188   0.091   0.091 0.719 0 
 5374875 13.333 5003   7.077  0.342   0.334 2.967 0.104  0.093  3.200   0.020   0.020 1.707 0.415  0.288    2.896   0.310   0.304 0.752 0 
 5375807 13.070 5988   2.196  0.062   0.059 3.865 0.059  0.041  4.029   0.020   0.020 1.292 0.168  0.072    1.878   0.137   0.133 0.710 0 
 5376150 12.495 5363   2.759  0.105   0.094 3.697 0.027  0.032  3.745   0.020   0.020 1.409 0.054  0.069    1.541   0.137   0.126 0.817 0 
 5384168 12.885 5198   4.279  0.150   0.136 3.305 0.056  0.083  3.392   0.020   0.020 1.364 0.153  0.214    1.647   0.138   0.129 0.823 0 
 5385245 10.960 5054   7.177  0.227   0.235 2.984 0.081  0.087  2.953   0.020   0.020 1.837 0.314  0.306    1.684   0.132   0.135 0.927 0 
 5386857 13.403 5150   4.065  0.107   0.133 3.422 0.068  0.114  3.322   0.020   0.020 1.618 0.175  0.337    1.265   0.088   0.101 0.786 0 
 5388700 11.953 6437   2.140  0.060   0.060 3.885 0.051  0.036  4.091   0.020   0.020 1.281 0.138  0.057    2.057   0.150   0.149 0.762 0 
 5389053 12.969 5810   1.222  0.028   0.028 4.199 0.042  0.039  4.220   0.020   0.020 0.866 0.064  0.052    0.903   0.059   0.058 0.717 0 
 5389073 13.467 6478   1.530  0.040   0.038 4.153 0.031  0.038  4.055   0.020   0.020 1.227 0.049  0.069    0.969   0.067   0.065 0.734 0 
 5389718 13.019 6417   1.397  0.035   0.032 4.246 0.033  0.035  4.193   0.020   0.020 1.265 0.062  0.064    1.108   0.075   0.072 0.714 0 
 5389903 12.749 5084   2.830  0.084   0.079 3.619 0.050  0.077  3.574   0.020   0.020 1.229 0.121  0.175    1.095   0.082   0.079 0.838 0 
 5390293 12.891 6264   2.273  0.069   0.064 3.889 0.031  0.049  3.855   0.020   0.020 1.478 0.069  0.148    1.348   0.102   0.098 0.761 0 
 5391286 13.221 6094   3.140  0.094   0.097 3.638 0.064  0.036  3.851   0.020   0.020 1.575 0.203  0.081    2.549   0.192   0.196 0.779 0 
 5392966 13.316 6129   1.550  0.035   0.035 4.140 0.029  0.038  4.216   0.020   0.020 1.218 0.062  0.087    1.439   0.093   0.093 0.744 0 
 5394680 10.346 5664   3.155  0.103   0.036 3.611 0.019  0.027  3.636   0.020   0.020 1.505 0.058  0.068    1.570   0.125   0.081 0.942 0 
 5396110 12.323 6076   1.099  0.024   0.023 4.389 0.029  0.039  4.216   0.020   0.020 1.084 0.054  0.073    0.724   0.046   0.045 0.758 0 
 5396118 12.184 6167   1.097  0.023   0.021 4.398 0.022  0.034  4.405   0.020   0.020 1.103 0.045  0.068    1.115   0.069   0.067 0.781 0 
 5396485 12.473 6355   2.608  0.089   0.088 3.832 0.031  0.033  3.999   0.020   0.020 1.705 0.068  0.079    2.476   0.204   0.203 0.788 0 
 5396870 12.381 5894   1.505  0.035   0.035 4.130 0.037  0.047  4.148   0.020   0.020 1.115 0.088  0.089    1.160   0.076   0.076 0.795 0 
 5397078 11.792 6866   1.685  0.040   0.042 4.123 0.031  0.029  4.160   0.020   0.020 1.381 0.063  0.054    1.495   0.099   0.101 0.801 0 
 5397719 12.499 6116   2.363  0.063   0.067 3.893 0.027  0.027  3.854   0.020   0.020 1.607 0.051  0.062    1.452   0.102   0.106 0.805 0 
 5426971 12.522 6227   2.003  0.053   0.051 3.978 0.031  0.036  3.817   0.020   0.020 1.405 0.065  0.098    0.960   0.067   0.066 0.732 0 
 5427985 12.622 6133   2.433  0.187   0.174 3.824 0.061  0.065  3.985   0.020   0.020 1.468 0.130  0.134    2.084   0.335   0.312 0.708 0 
 5428108 13.381 6071   1.483  0.041   0.039 4.174 0.040  0.039  4.084   0.020   0.020 1.219 0.063  0.083    0.973   0.070   0.068 0.672 0 
 5428353 11.201 7208   1.730  0.049   0.047 4.138 0.034  0.034  4.010   0.020   0.020 1.514 0.080  0.073    1.118   0.082   0.079 0.748 0 
 5429690 12.820 6381   1.798  0.084   0.074 4.072 0.036  0.040  4.150   0.020   0.020 1.409 0.070  0.067    1.663   0.174   0.157 0.670 0 
 5431085 13.246 5902   1.959  0.050   0.049 3.932 0.059  0.040  3.925   0.020   0.020 1.206 0.145  0.077    1.178   0.081   0.080 0.667 0 
 5436767 12.307 6064   1.276  0.028   0.027 4.223 0.040  0.041  4.268   0.020   0.020 0.999 0.073  0.069    1.100   0.070   0.069 0.677 0 
 5437018 11.542 5567   1.062  0.022   0.021 4.347 0.042  0.042  4.341   0.020   0.020 0.922 0.070  0.065    0.901   0.055   0.055 0.721 0 
 5437181 13.411 5180   2.588  0.069   0.065 3.696 0.038  0.058  3.726   0.020   0.020 1.219 0.089  0.133    1.298   0.092   0.089 0.697 0 
 5437302 12.756 4896   4.261  0.153   0.144 3.330 0.064  0.073  4.118   0.020   0.020 1.435 0.177  0.196 -999.000   0.741   0.709 0.711 1 
 5437756 12.072 6876   1.781  0.047   0.044 4.101 0.034  0.033  4.121   0.020   0.020 1.472 0.081  0.072    1.529   0.107   0.103 0.778 0 
 5442312 13.255 4929   2.196  0.053   0.053 3.815 0.031  0.044  4.080   0.020   0.020 1.154 0.054  0.082    2.111   0.141   0.140 0.709 0 
 5446082 13.065 4894   2.963  0.072   0.071 3.549 0.067  0.083  3.539   0.020   0.020 1.141 0.165  0.183    1.108   0.074   0.074 0.773 0 
 5449480 13.221 5195   2.663  0.072   0.070 3.682 0.038  0.059  3.647   0.020   0.020 1.249 0.088  0.133    1.145   0.081   0.080 0.768 0 
 5449490 12.613 5723   1.711  0.042   0.042 4.000 0.039  0.036  4.152   0.020   0.020 1.078 0.071  0.064    1.514   0.103   0.102 0.731 0 
 5456054 11.167 5747   1.302  0.029   0.029 4.216 0.040  0.042  4.239   0.020   0.020 1.023 0.077  0.071    1.072   0.069   0.068 0.778 0 
 5456397 11.697 5918   1.433  0.031   0.029 4.168 0.036  0.044  4.228   0.020   0.020 1.111 0.079  0.089    1.265   0.079   0.078 0.768 0 
 5457844 13.018 4930   4.420  0.149   0.140 3.255 0.068  0.092  3.323   0.020   0.020 1.299 0.199  0.238    1.498   0.122   0.118 0.804 0 
 5459498 12.215 6505   1.972  0.052   0.053 3.999 0.032  0.032  4.010   0.020   0.020 1.424 0.069  0.066    1.451   0.101   0.102 0.712 0 
 5461908 12.491 6280   2.519  0.113   0.097 3.832 0.035  0.040  3.906   0.020   0.020 1.602 0.070  0.110    1.861   0.187   0.167 0.761 0 
 5470731 12.473 6434   1.755  0.042   0.043 4.056 0.031  0.033  4.053   0.020   0.020 1.291 0.054  0.076    1.269   0.084   0.085 0.729 0 
 5471892 12.874 6492   1.706  0.046   0.045 4.087 0.031  0.034  4.150   0.020   0.020 1.307 0.055  0.058    1.500   0.106   0.104 0.725 0 
 5472119 12.272 6483   2.717  0.082   0.077 3.796 0.031  0.031  3.874   0.020   0.020 1.705 0.077  0.074    2.015   0.153   0.147 0.813 0 
 5472604 12.520 5940   1.459  0.035   0.034 4.158 0.038  0.045  4.222   0.020   0.020 1.127 0.077  0.091    1.294   0.086   0.084 0.705 0 
 5475531 13.058 6824   1.600  0.038   0.037 4.176 0.033  0.031  4.020   0.020   0.020 1.409 0.076  0.066    0.977   0.065   0.064 0.715 0 
 5475845 12.650 6222   1.535  0.036   0.038 4.168 0.036  0.030  4.255   0.020   0.020 1.281 0.058  0.063    1.544   0.101   0.105 0.732 0 
 5476497 13.173 6105   1.232  0.031   0.028 4.302 0.038  0.042  4.343   0.020   0.020 1.122 0.072  0.079    1.218   0.084   0.079 0.697 0 
 5477286 12.210 5821   1.315  0.029   0.029 4.215 0.040  0.045  4.276   0.020   0.020 1.040 0.080  0.080    1.190   0.076   0.076 0.740 0 
 5478585 12.257 6384   2.181  0.082   0.082 3.923 0.036  0.041  3.992   0.020   0.020 1.470 0.077  0.106    1.704   0.150   0.150 0.800 0 
 5478858 10.527 6326   2.589  0.058   0.050 3.815 0.025  0.037  3.992   0.200   0.200 1.610 0.064  0.133    2.401   1.111   1.110 0.962 0 
 5479210 12.470 6369   1.825  0.049   0.051 4.080 0.029  0.029  4.053   0.020   0.020 1.474 0.057  0.059    1.373   0.097   0.100 0.779 0 
 5479252 13.020 6148   1.070  0.021   0.021 4.414 0.021  0.033  4.420   0.020   0.020 1.086 0.040  0.063    1.098   0.067   0.066 0.718 0 
 5480486 13.006 6393   2.151  0.058   0.056 3.936 0.031  0.033  4.036   0.020   0.020 1.470 0.073  0.076    1.834   0.130   0.128 0.766 0 
 5480710 11.807 5546   1.057  0.023   0.023 4.344 0.042  0.040  4.303   0.020   0.020 0.907 0.067  0.059    0.818   0.052   0.052 0.761 0 
 5511250 13.025 6126   1.517  0.061   0.062 4.137 0.041  0.044  3.954   0.020   0.020 1.171 0.066  0.087    0.754   0.069   0.071 0.762 0 
 5511663 12.915 6303   2.108  0.066   0.065 3.937 0.032  0.044  3.854   0.020   0.020 1.417 0.065  0.123    1.157   0.090   0.089 0.771 0 
 5512118 13.369 5651   2.742  0.083   0.069 3.694 0.027  0.027  3.451   0.023   0.023 1.375 0.051  0.061    0.774   0.062   0.057 0.619 0 
 5512394 12.598 5773   1.204  0.028   0.029 4.301 0.037  0.040  4.302   0.020   0.020 1.065 0.064  0.070    1.060   0.069   0.071 0.669 0 
 5513292 12.270 5069   3.761  0.125   0.119 3.423 0.059  0.072  3.468   0.020   0.020 1.383 0.148  0.189    1.516   0.122   0.118 0.832 0 
 5515393 12.222 5622   1.850  0.044   0.044 3.964 0.036  0.030  4.043   0.020   0.020 1.162 0.054  0.059    1.376   0.091   0.092 0.758 0 
 5515678 13.164 5529   1.950  0.046   0.046 3.896 0.034  0.037  3.976   0.020   0.020 1.098 0.066  0.067    1.310   0.086   0.087 0.659 0 
 5516246 11.764 5630   1.099  0.022   0.021 4.362 0.038  0.038  4.150   0.020   0.020 1.023 0.064  0.066    0.622   0.038   0.037 0.664 0 
 5516855 11.859 6766   1.526  0.033   0.033 4.197 0.029  0.028  4.149   0.020   0.020 1.344 0.065  0.050    1.197   0.076   0.076 0.731 0 
 5525501 13.347 5037   3.931  0.112   0.108 3.339 0.068  0.090  3.322   0.020   0.020 1.246 0.180  0.223    1.183   0.087   0.085 0.779 0 
 5529033 11.838 6227   2.278  0.055   0.055 3.923 0.027  0.029  3.966   0.020   0.020 1.597 0.052  0.065    1.750   0.117   0.116 0.784 0 
 5534059 11.434 6036   1.895  0.036   0.031 3.969 0.047  0.035  3.971   0.020   0.020 1.222 0.131  0.078    1.225   0.073   0.069 0.858 0 
 5536025 12.176 5037   3.727  0.104   0.103 3.405 0.061  0.082  3.384   0.020   0.020 1.298 0.161  0.205    1.225   0.088   0.088 0.906 0 
 5543734 11.892 5989   1.191  0.027   0.026 4.308 0.039  0.039  4.244   0.020   0.020 1.057 0.072  0.070    0.906   0.058   0.057 0.709 0 
 5543737 11.759 5196   3.262  0.089   0.102 3.565 0.039  0.054  3.465   0.020   0.020 1.433 0.092  0.133    1.133   0.081   0.088 0.892 0 
 5543939 13.105 5500   2.167  0.050   0.040 3.839 0.027  0.030  3.817   0.020   0.020 1.196 0.058  0.070    1.123   0.073   0.066 0.698 0 
 5544955 12.967 4977   2.634  0.068   0.067 3.676 0.049  0.066  3.784   0.020   0.020 1.213 0.107  0.154    1.539   0.107   0.106 0.766 0 
 5545183 12.069 5082   3.856  0.111   0.111 3.398 0.058  0.074  3.378   0.020   0.020 1.372 0.149  0.196    1.295   0.095   0.095 0.908 0 
 5545260 13.157 5962   2.702  0.073   0.076 3.719 0.041  0.030  3.774   0.020   0.020 1.405 0.090  0.060    1.579   0.112   0.115 0.706 0 
 5546640 12.604 6138   1.985  0.056   0.071 3.969 0.034  0.044  3.996   0.020   0.020 1.357 0.073  0.134    1.424   0.104   0.121 0.704 0 
 5547578 12.841 5852   2.319  0.072   0.071 3.822 0.046  0.033  3.907   0.020   0.020 1.313 0.093  0.062    1.581   0.122   0.121 0.707 0 
 5551878 12.561 6107   1.316  0.035   0.028 4.287 0.033  0.032  4.364   0.020   0.020 1.240 0.056  0.059    1.460   0.102   0.092 0.682 0 
 5553498 12.537 5313   2.168  0.063   0.057 3.837 0.030  0.034  3.732   0.020   0.020 1.190 0.053  0.067    0.924   0.068   0.065 0.768 0 
 5555763 10.933 5638   1.291  0.026   0.026 4.199 0.041  0.039  4.272   0.020   0.020 0.967 0.071  0.064    1.137   0.069   0.069 0.744 0 
 5556894 12.593 7025   1.823  0.055   0.052 4.063 0.033  0.034  4.091   0.020   0.020 1.412 0.068  0.061    1.496   0.113   0.110 0.726 0 
 5558275 13.025 6254   2.437  0.073   0.065 3.850 0.028  0.045  4.016   0.020   0.020 1.551 0.064  0.147    2.245   0.170   0.159 0.709 0 
 5558892 12.587 6615   2.007  0.059   0.057 3.993 0.033  0.035  4.039   0.020   0.020 1.458 0.074  0.071    1.607   0.121   0.118 0.737 0 
 5559310 12.819 6097   1.101  0.025   0.024 4.345 0.041  0.041  4.361   0.020   0.020 0.985 0.070  0.067    1.015   0.065   0.065 0.714 0 
 5559420 12.363 5091   4.159  0.123   0.130 3.364 0.063  0.071  3.356   0.020   0.020 1.472 0.190  0.195    1.433   0.107   0.111 0.882 0 
 5560040 12.171 6570   2.140  0.058   0.057 3.908 0.037  0.046  3.962   0.020   0.020 1.364 0.083  0.106    1.528   0.108   0.108 0.763 0 
 5560306 12.297 6027   1.583  0.036   0.034 4.113 0.032  0.044  4.111   0.020   0.020 1.196 0.069  0.098    1.180   0.077   0.075 0.717 0 
 5560588 12.956 5061   3.019  0.084   0.080 3.518 0.066  0.085  3.506   0.020   0.020 1.107 0.157  0.180    1.065   0.077   0.075 0.809 0 
 5562100 12.727 6291   2.213  0.066   0.064 3.900 0.032  0.050  3.944   0.020   0.020 1.439 0.066  0.140    1.569   0.118   0.116 0.743 0 
 5564516 13.042 6139   2.800  0.106   0.101 3.729 0.052  0.052  3.766   0.020   0.020 1.528 0.171  0.115    1.667   0.148   0.143 0.787 0 
 5564928 12.823 6352   1.827  0.055   0.055 4.043 0.034  0.037  4.157   0.020   0.020 1.358 0.068  0.072    1.746   0.133   0.133 0.743 0 
 5567405 11.881 5435   2.217  0.059   0.057 3.809 0.033  0.037  3.764   0.020   0.020 1.166 0.063  0.076    1.040   0.073   0.072 0.856 0 
 5567464 12.820 6476   2.444  0.098   0.088 3.889 0.031  0.035  3.946   0.020   0.020 1.709 0.066  0.076    1.922   0.178   0.165 0.775 0 
 5567965 13.094 6949   2.225  0.269   0.241 3.986 0.082  0.081  3.884   0.020   0.020 1.818 0.092  0.092    1.381   0.340   0.305 0.748 0 
 5568091 12.219 6370   1.571  0.040   0.037 4.163 0.030  0.031  3.988   0.020   0.020 1.319 0.056  0.053    0.874   0.060   0.058 0.792 0 
 5596504 12.991 6366   1.256  0.029   0.029 4.305 0.033  0.038  3.771   0.020   0.020 1.168 0.057  0.069 -999.000   0.022   0.022 0.743 1 
 5596754 13.471 5105   3.093  0.094   0.094 3.554 0.052  0.072  3.464   0.020   0.020 1.258 0.127  0.171    1.014   0.077   0.077 0.803 0 
 5597445 12.487 6491   2.904  0.093   0.083 3.748 0.029  0.030  3.887   0.020   0.020 1.742 0.074  0.067    2.370   0.186   0.174 0.762 0 
 5597743 11.369 6404   2.044  0.042   0.044 3.997 0.028  0.028  3.936   0.020   0.020 1.524 0.065  0.072    1.315   0.081   0.083 0.791 0 
 5598015 13.435 6046   1.349  0.027   0.028 4.161 0.041  0.038  3.839   0.020   0.020 0.966 0.081  0.067    0.458   0.028   0.028 0.720 0 
 5599368 11.995 4932   3.341  0.090   0.093 3.553 0.053  0.066  3.346   0.020   0.020 1.465 0.137  0.173    0.902   0.064   0.065 0.906 0 
 5600816 13.237 4795   3.110  0.072   0.069 3.516 0.066  0.083  3.433   0.020   0.020 1.165 0.165  0.182    0.956   0.063   0.061 0.740 0 
 5601400 12.452 6362   1.248  0.027   0.025 4.323 0.028  0.033  4.269   0.020   0.020 1.205 0.054  0.069    1.055   0.067   0.065 0.673 0 
 5603579 13.023 6699   2.285  0.072   0.070 3.913 0.035  0.036  4.021   0.020   0.020 1.579 0.083  0.087    1.999   0.156   0.153 0.682 0 
 5603762 12.194 6593   1.177  0.026   0.024 4.352 0.027  0.034  4.096   0.020   0.020 1.143 0.046  0.061    0.630   0.040   0.039 0.646 0 
 5607025 13.319 4997   3.482  0.129   0.119 3.451 0.065  0.088  3.622   0.020   0.020 1.269 0.165  0.216    1.852   0.162   0.152 0.736 0 
 5610411 12.020 5006   2.842  0.071   0.060 3.601 0.054  0.074  3.623   0.020   0.020 1.191 0.130  0.172    1.235   0.084   0.077 0.880 0 
 5610665 12.120 6002   1.364  0.029   0.029 4.184 0.039  0.042  4.175   0.020   0.020 1.040 0.081  0.074    1.013   0.064   0.063 0.696 0 
 5610881 12.902 4819   2.445  0.065   0.064 3.715 0.049  0.058  3.753   0.020   0.020 1.147 0.095  0.128    1.235   0.087   0.086 0.762 0 
 5611612 12.072 6061   1.624  0.038   0.038 4.045 0.049  0.040  4.094   0.020   0.020 1.074 0.111  0.072    1.193   0.079   0.078 0.746 0 
 5616846 11.888 6047   2.167  0.052   0.048 3.939 0.026  0.029  4.006   0.020   0.020 1.508 0.049  0.071    1.737   0.115   0.111 0.808 0 
 5617350 13.418 5063   3.277  0.090   0.088 3.395 0.081  0.080  3.386   0.020   0.020 0.978 0.186  0.148    0.953   0.068   0.068 0.775 0 
 5617489 12.557 5923   1.732  0.041   0.043 4.065 0.026  0.048  4.058   0.020   0.020 1.281 0.054  0.119    1.248   0.083   0.084 0.719 0 
 5620281 11.793 4785  11.241  0.363   0.285 2.565 0.141  0.131  2.438   0.020   0.020 1.707 0.682  0.444    1.264   0.100   0.087 0.765 0 
 5622812 12.832 6459   2.207  0.082   0.078 3.861 0.053  0.044  4.025   0.020   0.020 1.292 0.146  0.057    1.879   0.165   0.158 0.723 0 
 5623075 12.921 6567   2.754  0.159   0.139 3.716 0.062  0.050  3.929   0.020   0.020 1.448 0.184  0.080    2.346   0.291   0.260 0.708 0 
 5630094 12.208 6315   1.529  0.040   0.043 4.181 0.037  0.029  4.178   0.020   0.020 1.304 0.059  0.057    1.284   0.089   0.093 0.681 0 
 5633342  9.786 5243   6.208  0.588   0.605 3.127 0.059  0.081  3.532   0.020   0.020 1.979 0.182  0.459    4.787   0.933   0.959 0.955 0 
 5636554 12.481 6945   1.582  0.042   0.041 4.187 0.034  0.030  3.982   0.020   0.020 1.416 0.071  0.062    0.875   0.061   0.060 0.711 0 
 5638429 13.034 7367   2.244  0.087   0.084 3.968 0.035  0.037  3.933   0.020   0.020 1.725 0.085  0.082    1.574   0.142   0.138 0.704 0 
 5639284 12.881 4826   3.120  0.087   0.085 3.544 0.058  0.077  3.501   0.020   0.020 1.253 0.147  0.183    1.125   0.082   0.080 0.821 0 
 5640006 12.575 5103   2.884  0.077   0.073 3.599 0.051  0.069  3.651   0.020   0.020 1.218 0.119  0.162    1.356   0.096   0.092 0.813 0 
 5643011 13.463 6119   1.323  0.035   0.028 4.249 0.039  0.040  4.277   0.020   0.020 1.151 0.067  0.083    1.208   0.085   0.076 0.687 0 
 5644163 13.307 5686   1.758  0.042   0.039 4.011 0.056  0.034  4.264   0.020   0.020 1.165 0.135  0.060    2.068   0.137   0.133 0.742 0 
 5644351 13.061 4987   2.880  0.070   0.067 3.537 0.073  0.080  3.600   0.020   0.020 1.047 0.171  0.163    1.205   0.081   0.079 0.779 0 
 5645333 11.661 4740   3.138  0.088   0.085 3.416 0.065  0.048  3.999   0.020   0.020 0.938 0.137  0.067 -999.000   0.260   0.255 0.741 1 
 5650839 12.733 6297   1.616  0.047   0.044 4.144 0.030  0.035  4.078   0.020   0.020 1.336 0.054  0.057    1.138   0.084   0.082 0.739 0 
 5651414 11.706 5959   1.197  0.026   0.025 4.311 0.037  0.039  4.204   0.020   0.020 1.077 0.070  0.071    0.836   0.053   0.052 0.748 0 
 5651738 13.091 6364   1.561  0.040   0.039 4.046 0.041  0.040  4.142   0.020   0.020 0.997 0.067  0.063    1.232   0.084   0.084 0.748 0 
 5683774 13.104 5025   4.428  0.118   0.118 3.323 0.073  0.069  3.383   0.020   0.020 1.526 0.221  0.204    1.727   0.122   0.122 0.788 0 
 5684292 12.919 6225   2.015  0.055   0.054 3.960 0.031  0.048  4.054   0.020   0.020 1.365 0.064  0.123    1.675   0.120   0.118 0.716 0 
 5685043 13.108 6880   1.520  0.034   0.034 4.219 0.030  0.032  3.977   0.020   0.020 1.402 0.070  0.065    0.798   0.051   0.051 0.639 0 
 5685047 11.680 6060   1.248  0.027   0.025 4.307 0.031  0.037  4.197   0.020   0.020 1.161 0.067  0.071    0.893   0.057   0.054 0.733 0 
 5685572 13.069 6056   1.909  0.044   0.045 4.011 0.029  0.039  3.752   0.020   0.020 1.378 0.056  0.114    0.750   0.049   0.049 0.693 0 
 5685610 11.789 5513   1.859  0.040   0.042 3.882 0.034  0.035  3.664   0.020   0.020 0.967 0.059  0.056    0.581   0.037   0.037 0.747 0 
 5687181 11.760 5960   1.835  0.039   0.040 3.989 0.050  0.040  3.806   0.020   0.020 1.198 0.131  0.078    0.785   0.049   0.050 0.758 0 
 5688057 13.382 6235   2.279  0.064   0.060 3.886 0.030  0.052  3.700   0.020   0.020 1.476 0.067  0.154    0.949   0.069   0.066 0.665 0 
 5693335 13.287 5007   3.908  0.108   0.100 3.373 0.064  0.084  3.371   0.020   0.020 1.334 0.173  0.219    1.309   0.094   0.090 0.784 0 
 5694391 13.369 5099   3.697  0.115   0.108 3.443 0.059  0.076  3.878   0.020   0.020 1.408 0.162  0.207 -999.000   0.291   0.280 0.775 1 
 5696625 11.500 6652   3.689  0.182   0.162 3.585 0.041  0.067  3.968   0.020   0.020 1.925 0.122  0.175    4.604   0.502   0.457 0.840 0 
 5696708 12.566 5835   1.914  0.047   0.050 3.903 0.036  0.035  3.953   0.020   0.020 1.075 0.066  0.059    1.200   0.081   0.084 0.683 0 
 5706094 12.379 4837   3.967  0.115   0.111 3.318 0.072  0.092  3.324   0.020   0.020 1.200 0.200  0.217    1.209   0.090   0.087 0.916 0 
 5707875 11.411 5667   1.233  0.027   0.025 4.255 0.039  0.040  4.303   0.020   0.020 1.005 0.069  0.068    1.112   0.070   0.069 0.748 0 
 5708075 12.387 6318   2.714  0.100   0.097 3.771 0.034  0.051  3.886   0.020   0.020 1.621 0.071  0.171    2.065   0.180   0.175 0.700 0 
 5722734 12.102 5890   1.043  0.021   0.020 4.384 0.039  0.042  4.305   0.020   0.020 0.966 0.069  0.068    0.800   0.049   0.048 0.723 0 
 5723982 12.792 5064   3.013  0.092   0.088 3.573 0.057  0.081  3.551   0.020   0.020 1.257 0.132  0.194    1.176   0.090   0.088 0.800 0 
 5724495 12.312 6728   1.957  0.053   0.051 4.024 0.032  0.033  4.022   0.020   0.020 1.489 0.080  0.081    1.470   0.104   0.103 0.734 0 
 5724853 10.253 5913   1.090  0.021   0.021 4.360 0.038  0.041  4.314   0.020   0.020 0.997 0.071  0.070    0.892   0.053   0.053 0.757 0 
 5725063 13.110 6503   2.854  0.083   0.081 3.767 0.029  0.028  3.805   0.020   0.020 1.750 0.080  0.075    1.894   0.141   0.139 0.716 0 
 5725149 11.905 5300   3.441  0.094   0.082 3.516 0.035  0.048  3.798   0.020   0.020 1.431 0.089  0.117    2.714   0.194   0.180 0.842 0 
 5725703 12.340 6371   1.723  0.045   0.044 4.088 0.032  0.035  4.329   0.020   0.020 1.336 0.065  0.066    2.308   0.160   0.159 0.668 0 
 5725960 12.257 5201   3.639  0.098   0.118 3.491 0.044  0.061  3.412   0.020   0.020 1.503 0.109  0.155    1.247   0.088   0.099 0.868 0 
 5726033 13.003 4952   3.902  0.106   0.104 3.324 0.076  0.097  3.311   0.020   0.020 1.183 0.206  0.225    1.136   0.081   0.080 0.853 0 
 5726652 13.463 5130   2.515  0.066   0.065 3.619 0.057  0.065  3.662   0.020   0.020 0.966 0.110  0.116    1.058   0.074   0.073 0.744 0 
 5727937 12.337 6197   1.078  0.023   0.022 4.334 0.040  0.039  4.325   0.020   0.020 0.922 0.065  0.061    0.897   0.056   0.055 0.693 0 
 5730204 13.109 5607   2.482  0.066   0.065 3.702 0.032  0.034  3.723   0.020   0.020 1.139 0.064  0.064    1.188   0.084   0.083 0.734 0 
 5730854 11.386 7015   1.528  0.038   0.034 4.220 0.030  0.031  4.161   0.020   0.020 1.424 0.067  0.062    1.232   0.084   0.079 0.799 0 
 5731072 13.409 6253   1.849  0.053   0.052 4.057 0.028  0.032  3.876   0.020   0.020 1.434 0.060  0.064    0.938   0.069   0.068 0.717 0 
 5731428 13.412 5260   1.940  0.048   0.048 3.869 0.036  0.044  3.863   0.020   0.020 1.022 0.068  0.079    1.001   0.068   0.068 0.737 0 
 5731946 12.065 5882   1.096  0.021   0.020 4.401 0.023  0.032  4.253   0.020   0.020 1.111 0.046  0.065    0.784   0.047   0.046 0.714 0 
 5732197 12.192 5270   3.349  0.092   0.099 3.553 0.039  0.059  3.632   0.020   0.020 1.464 0.106  0.151    1.752   0.126   0.131 0.850 0 
 5732862 12.161 8444   1.529  0.058   0.066 4.297 0.027  0.028  4.094   0.020   0.020 1.690 0.091  0.087    1.057   0.093   0.104 0.711 0 
 5732921 12.734 6379   1.299  0.033   0.033 4.259 0.036  0.038  4.115   0.020   0.020 1.126 0.062  0.069    0.801   0.055   0.055 0.704 0 
 5736927 11.913 5763   1.053  0.022   0.021 4.374 0.040  0.041  4.273   0.020   0.020 0.962 0.071  0.067    0.757   0.047   0.046 0.759 0 
 5738563 12.376 5213   2.642  0.087   0.075 3.694 0.035  0.047  3.737   0.020   0.020 1.270 0.078  0.105    1.389   0.111   0.102 0.812 0 
 5770276 12.350 5058   3.716  0.102   0.101 3.410 0.058  0.081  3.461   0.020   0.020 1.305 0.159  0.201    1.456   0.104   0.104 0.871 0 
 5770310 11.616 5795   1.251  0.025   0.026 4.224 0.041  0.040  4.231   0.020   0.020 0.961 0.072  0.066    0.970   0.060   0.060 0.733 0 
 5770493 13.189 6500   1.907  0.046   0.044 3.994 0.028  0.042  3.944   0.020   0.020 1.317 0.056  0.098    1.166   0.078   0.076 0.708 0 
 5771582 13.114 4880   2.688  0.064   0.063 3.578 0.072  0.066  3.676   0.020   0.020 1.003 0.164  0.129    1.249   0.083   0.082 0.714 0 
 5772756 11.146 4906   3.272  0.064   0.071 3.428 0.080  0.079  3.401   0.020   0.020 1.049 0.202  0.167    0.983   0.059   0.062 0.934 0 
 5772930 12.078 6216   2.889  0.085   0.086 3.746 0.026  0.040  3.776   0.020   0.020 1.716 0.057  0.146    1.819   0.136   0.137 0.754 0 
 5774571 11.628 6155   1.354  0.029   0.031 4.235 0.037  0.034  4.059   0.020   0.020 1.162 0.061  0.071    0.766   0.048   0.050 0.695 0 
 5774630 11.893 6032   2.202  0.048   0.044 3.869 0.055  0.036  3.821   0.020   0.020 1.311 0.167  0.079    1.170   0.074   0.071 0.791 0 
 5788360 10.950 6049   1.747  0.038   0.037 4.068 0.029  0.033  4.141   0.020   0.020 1.318 0.052  0.086    1.541   0.097   0.096 0.775 0 
 5791521 10.250 6315   3.572  0.082   0.078 3.616 0.020  0.048  3.971   0.020   0.020 1.943 0.049  0.190    4.354   0.283   0.276 0.913 0 
 5792663 13.370 4950   3.838  0.119   0.115 3.355 0.070  0.093  3.419   0.020   0.020 1.228 0.190  0.220    1.408   0.109   0.106 0.776 0 
 5794905 12.410 6443   1.904  0.051   0.049 3.995 0.029  0.043  4.117   0.020   0.020 1.319 0.056  0.102    1.729   0.122   0.120 0.739 0 
 5801675 11.479 7029   3.022  0.096   0.093 3.777 0.029  0.032  3.891   0.020   0.020 2.013 0.064  0.080    2.593   0.203   0.199 0.831 0 
 5802601 11.543 6483   1.943  0.052   0.049 3.992 0.031  0.032  4.146   0.020   0.020 1.365 0.062  0.075    1.928   0.137   0.132 0.737 0 
 5802621 11.548 4888   0.847  0.014   0.014 4.481 0.022  0.014  4.278   0.020   0.020 0.800 0.028  0.018    0.497   0.028   0.028 0.715 0 
 5807730 12.127 6198   2.110  0.047   0.047 3.942 0.027  0.044  4.016   0.020   0.020 1.431 0.063  0.128    1.686   0.108   0.108 0.704 0 
 5808794 13.416 6622   2.612  0.079   0.083 3.824 0.034  0.032  3.810   0.020   0.020 1.678 0.080  0.077    1.607   0.123   0.126 0.708 0 
 5809274 12.882 5905   2.757  0.089   0.083 3.721 0.056  0.032  3.805   0.020   0.020 1.469 0.187  0.066    1.771   0.141   0.134 0.754 0 
 5811723 12.346 6248   2.249  0.065   0.063 3.910 0.030  0.034  3.887   0.020   0.020 1.517 0.068  0.085    1.421   0.105   0.103 0.719 0 
 5813445 13.323 4613   8.817  0.354   0.334 2.522 0.126  0.054  2.644   0.020   0.020 0.961 0.284  0.118    1.249   0.116   0.111 0.767 0 
 5814257 13.293 6055   1.574  0.037   0.036 4.035 0.040  0.038  4.200   0.020   0.020 0.986 0.070  0.061    1.431   0.094   0.093 0.677 0 
 5814512 11.225 6365   1.883  0.055   0.053 4.017 0.033  0.034  4.018   0.020   0.020 1.359 0.064  0.067    1.345   0.100   0.098 0.835 0 
 5814625 12.124 6010   1.392  0.033   0.033 4.201 0.034  0.042  4.259   0.020   0.020 1.130 0.071  0.085    1.282   0.084   0.084 0.713 0 
 5814646 12.624 6748   1.685  0.050   0.047 4.133 0.034  0.033  4.137   0.020   0.020 1.416 0.077  0.068    1.419   0.106   0.102 0.696 0 
 5814696 12.677 6757   2.092  0.070   0.068 3.978 0.035  0.035  3.921   0.020   0.020 1.535 0.084  0.088    1.330   0.108   0.106 0.708 0 
 5815218 11.693 6277   2.037  0.056   0.053 3.951 0.030  0.046  4.082   0.020   0.020 1.369 0.064  0.124    1.827   0.131   0.126 0.764 0 
 5815843 12.670 6812   2.914  0.144   0.137 3.770 0.040  0.040  3.991   0.020   0.020 1.854 0.087  0.092    3.033   0.331   0.318 0.718 0 
 5815900 12.527 6591   1.040  0.023   0.022 4.433 0.018  0.026  4.300   0.020   0.020 1.075 0.028  0.040    0.787   0.050   0.049 0.673 0 
 5817791 13.135 6086   1.867  0.045   0.048 4.029 0.030  0.036  3.977   0.020   0.020 1.371 0.058  0.086    1.205   0.080   0.083 0.745 0 
 5818251 13.499 6199   1.342  0.035   0.034 4.248 0.042  0.038  4.284   0.020   0.020 1.181 0.072  0.081    1.264   0.088   0.086 0.719 0 
 5818478 11.289 5253   2.973  0.067   0.074 3.553 0.048  0.066  3.612   0.020   0.020 1.154 0.112  0.139    1.319   0.085   0.089 0.914 0 
 5820239 11.633 6591   1.405  0.034   0.029 4.259 0.028  0.034  4.060   0.020   0.020 1.313 0.059  0.057    0.826   0.055   0.051 0.767 0 
 5820289 12.718 6194   1.388  0.032   0.033 4.176 0.040  0.041  4.105   0.020   0.020 1.058 0.077  0.076    0.893   0.058   0.059 0.720 0 
 5820290 13.151 6203   1.382  0.031   0.030 4.232 0.033  0.040  3.989   0.020   0.020 1.196 0.067  0.081    0.678   0.043   0.043 0.724 0 
 5820303 12.644 6304   2.664  0.111   0.107 3.785 0.037  0.051  3.916   0.020   0.020 1.614 0.074  0.169    2.131   0.202   0.198 0.788 0 
 5820367 12.975 6418   1.707  0.046   0.043 4.099 0.031  0.033  4.133   0.020   0.020 1.343 0.066  0.065    1.441   0.102   0.098 0.718 0 
 5821285 12.337 6868   2.221  0.078   0.075 3.946 0.036  0.038  4.022   0.020   0.020 1.607 0.083  0.090    1.891   0.159   0.155 0.797 0 
 5821967 12.662 6291   1.515  0.038   0.042 4.141 0.035  0.038  4.175   0.020   0.020 1.174 0.059  0.083    1.251   0.085   0.090 0.715 0 
 5822234 12.957 5996   1.478  0.040   0.035 4.170 0.038  0.039  4.222   0.020   0.020 1.200 0.063  0.086    1.329   0.095   0.088 0.724 0 
 5823148 11.348 6310   2.363  0.054   0.050 3.878 0.028  0.030  4.015   0.020   0.020 1.555 0.069  0.079    2.105   0.136   0.132 0.859 0 
 5854439 12.453 6395   1.318  0.028   0.028 4.303 0.023  0.032  4.209   0.020   0.020 1.279 0.046  0.061    1.025   0.064   0.065 0.732 0 
 5856243 12.888 4979   3.808  0.113   0.110 3.416 0.062  0.071  3.428   0.020   0.020 1.397 0.166  0.188    1.414   0.106   0.105 0.794 0 
 5857421 10.425 6227   2.776  0.078   0.072 3.758 0.031  0.059  3.936   0.020   0.020 1.634 0.069  0.189    2.423   0.176   0.168 0.849 0 
 5857824 13.204 4794   3.743  0.098   0.098 3.345 0.082  0.088  3.306   0.020   0.020 1.137 0.210  0.195    1.033   0.072   0.072 0.812 0 
 5857920 12.025 5207   0.912  0.018   0.017 4.481 0.033  0.037  4.283   0.020   0.020 0.925 0.049  0.053    0.582   0.035   0.034 0.692 0 
 5858461 13.371 6127   2.053  0.055   0.053 3.944 0.034  0.053  3.875   0.020   0.020 1.365 0.077  0.132    1.153   0.081   0.080 0.666 0 
 5858994 11.743 5798   1.145  0.023   0.023 4.263 0.040  0.039  4.095   0.020   0.020 0.882 0.065  0.057    0.594   0.037   0.036 0.683 0 
 5859441 11.483 6946   1.622  0.035   0.035 4.165 0.032  0.028  4.072   0.020   0.020 1.412 0.073  0.057    1.132   0.071   0.071 0.707 0 
 5859527 13.456 5060   2.821  0.075   0.072 3.616 0.053  0.079  3.480   0.020   0.020 1.208 0.127  0.182    0.875   0.062   0.060 0.731 0 
 5861082 11.354 6080   1.430  0.030   0.029 4.133 0.042  0.040  4.160   0.020   0.020 1.017 0.084  0.069    1.077   0.067   0.066 0.743 0 
 5865571 12.746 5223   2.930  0.088   0.086 3.541 0.055  0.073  3.603   0.020   0.020 1.092 0.124  0.147    1.253   0.095   0.094 0.786 0 
 5865835 13.049 5038   3.769  0.107   0.107 3.349 0.076  0.098  3.356   0.020   0.020 1.162 0.200  0.220    1.176   0.086   0.086 0.812 0 
 5873713 11.616 5963   1.248  0.027   0.025 4.289 0.037  0.037  4.275   0.020   0.020 1.115 0.070  0.071    1.071   0.068   0.066 0.714 0 
 5876961 12.327 5870   1.904  0.049   0.048 3.973 0.050  0.041  4.132   0.020   0.020 1.242 0.132  0.073    1.792   0.124   0.122 0.783 0 
 5877189 12.302 6231   2.364  0.066   0.063 3.871 0.027  0.042  4.010   0.020   0.020 1.530 0.064  0.140    2.085   0.150   0.146 0.791 0 
 5877659 12.736 4760   2.741  0.070   0.070 3.571 0.068  0.059  3.568   0.020   0.020 1.026 0.154  0.116    1.014   0.070   0.070 0.812 0 
 5878747 12.502 6091   3.148  0.131   0.104 3.689 0.029  0.044  3.650   0.020   0.020 1.802 0.058  0.160    1.615   0.153   0.130 0.819 0 
 5879053 12.641 4902   3.332  0.108   0.109 3.458 0.073  0.089  3.426   0.020   0.020 1.177 0.178  0.204    1.080   0.086   0.086 0.870 0 
 5879287 11.965 5786   1.656  0.047   0.046 4.039 0.057  0.041  4.264   0.020   0.020 1.104 0.126  0.071    1.835   0.134   0.133 0.734 0 
 5880515 13.080 5754   1.754  0.070   0.067 3.988 0.054  0.043  4.018   0.020   0.020 1.108 0.087  0.073    1.168   0.107   0.104 0.749 0 
 5892084 12.692 6126   1.523  0.034   0.038 4.152 0.029  0.036  4.237   0.020   0.020 1.210 0.058  0.079    1.459   0.094   0.098 0.669 0 
 5893839 12.229 7063   3.302  0.138   0.147 3.685 0.033  0.033  3.174   0.020   0.020 1.946 0.083  0.088 -999.000   0.057   0.059 0.793 1 
 5894664 11.752 5697   0.968  0.020   0.020 4.362 0.040  0.031  4.409   0.020   0.020 0.793 0.052  0.038    0.876   0.054   0.054 0.809 0 
 5895199 12.362 5887   1.323  0.030   0.029 4.245 0.035  0.036  4.194   0.020   0.020 1.135 0.065  0.074    0.998   0.065   0.063 0.690 0 
 5896077 12.934 5266   3.488  0.112   0.110 3.441 0.053  0.078  3.519   0.020   0.020 1.233 0.133  0.182    1.464   0.115   0.115 0.788 0 
 5896655 13.260 5288   3.035  0.101   0.095 3.623 0.030  0.044  3.545   0.020   0.020 1.425 0.071  0.115    1.177   0.095   0.091 0.709 0 
 5897036 13.042 6107   1.485  0.034   0.034 4.165 0.038  0.038  4.115   0.020   0.020 1.192 0.067  0.091    1.047   0.068   0.068 0.662 0 
 5897435 11.957 6293   2.722  0.078   0.073 3.800 0.028  0.027  3.871   0.020   0.020 1.730 0.057  0.072    2.006   0.148   0.141 0.861 0 
 5899115 13.259 5309   2.519  0.069   0.068 3.693 0.037  0.046  3.788   0.020   0.020 1.144 0.084  0.090    1.420   0.101   0.101 0.758 0 
 5900071 11.471 6549   1.621  0.043   0.043 4.149 0.032  0.030  4.128   0.020   0.020 1.358 0.066  0.051    1.285   0.090   0.090 0.808 0 
 5901781 12.774 5791   2.125  0.067   0.066 3.881 0.054  0.034  3.894   0.020   0.020 1.267 0.130  0.063    1.290   0.101   0.100 0.794 0 
 5902722 12.808 6292   2.241  0.061   0.059 3.850 0.052  0.037  3.888   0.020   0.020 1.295 0.164  0.065    1.416   0.101   0.099 0.715 0 
 5904390 13.194 6119   1.359  0.019   0.025 4.239 0.038  0.034  4.182   0.020   0.020 1.172 0.084  0.083    1.024   0.055   0.061 0.709 0 
 5905457 12.260 5044   4.107  0.118   0.121 3.382 0.068  0.070  3.378   0.020   0.020 1.497 0.208  0.200    1.467   0.108   0.110 0.889 0 
 5906228 12.601 6199   1.786  0.047   0.047 4.046 0.033  0.042  4.119   0.020   0.020 1.307 0.064  0.112    1.528   0.107   0.107 0.775 0 
 5906298 13.447 6132   1.153  0.020   0.020 4.390 0.013  0.019  4.291   0.020   0.020 1.195 0.030  0.040    0.947   0.055   0.055 0.707 0 
 5906537 11.724 5996   1.401  0.028   0.031 4.195 0.035  0.042  4.102   0.020   0.020 1.130 0.071  0.087    0.905   0.055   0.058 0.732 0 
 5907163 13.042 5486   2.274  0.055   0.050 3.824 0.024  0.027  3.667   0.020   0.020 1.272 0.044  0.058    0.875   0.058   0.056 0.774 0 
 5937281 12.389 5995   1.207  0.025   0.025 4.335 0.032  0.035  4.211   0.020   0.020 1.159 0.060  0.068    0.863   0.054   0.053 0.753 0 
 5938515 12.805 6457   1.620  0.041   0.040 4.149 0.032  0.029  4.195   0.020   0.020 1.359 0.063  0.054    1.498   0.102   0.102 0.734 0 
 5938798 12.849 6192   2.145  0.059   0.058 3.939 0.030  0.034  3.913   0.020   0.020 1.475 0.064  0.095    1.373   0.098   0.098 0.719 0 
 5940013 12.618 6185   2.109  0.055   0.055 3.940 0.028  0.045  3.698   0.054   0.054 1.427 0.064  0.129    0.809   0.108   0.108 0.543 0 
 5940051 11.949 6367   1.992  0.047   0.046 3.984 0.032  0.032  4.191   0.020   0.020 1.409 0.072  0.073    2.244   0.147   0.147 0.782 0 
 5942108 12.695 6200   2.539  0.077   0.079 3.768 0.061  0.038  3.774   0.020   0.020 1.381 0.188  0.068    1.396   0.106   0.108 0.691 0 
 5942739 12.268 5813   1.032  0.021   0.021 4.427 0.027  0.037  4.341   0.020   0.020 1.042 0.051  0.064    0.852   0.053   0.052 0.640 0 
 5943725 11.302 5882   1.085  0.022   0.021 4.332 0.042  0.039  4.272   0.020   0.020 0.929 0.071  0.063    0.804   0.049   0.049 0.674 0 
 5943886 11.940 6073   3.908  0.108   0.111 3.490 0.027  0.025  3.748   0.020   0.020 1.742 0.060  0.059    3.119   0.224   0.229 0.835 0 
 5944209 11.278 5389   0.940  0.017   0.016 4.471 0.030  0.037  4.135   0.020   0.020 0.958 0.050  0.059    0.440   0.026   0.025 0.699 0 
 5949536  9.831 5836   1.319  0.026   0.026 4.254 0.032  0.034  4.222   0.020   0.020 1.148 0.062  0.068    1.057   0.064   0.064 0.900 0 
 5951134 10.976 6107   1.418  0.032   0.029 4.202 0.031  0.042  4.295   0.020   0.020 1.178 0.062  0.089    1.444   0.093   0.089 0.774 0 
 5959770 12.348 6648   2.420  0.081   0.079 3.866 0.034  0.035  4.050   0.020   0.020 1.589 0.079  0.077    2.394   0.195   0.192 0.787 0 
 5962873 12.199 6009   1.748  0.041   0.040 4.013 0.051  0.039  4.049   0.020   0.020 1.153 0.122  0.072    1.246   0.082   0.081 0.767 0 
 5964584 12.267 6440   2.312  0.061   0.060 3.888 0.031  0.036  3.916   0.020   0.020 1.523 0.076  0.106    1.606   0.112   0.112 0.751 0 
 5966097 12.352 6174   1.250  0.029   0.029 4.111 0.036  0.033  4.246   0.020   0.020 0.740 0.043  0.035    1.002   0.066   0.066 0.707 0 
 5967153 11.992 5078   2.018  0.046   0.045 3.817 0.042  0.051  4.011   0.020   0.020 0.981 0.077  0.092    1.524   0.099   0.098 0.827 0 
 5977300 12.459 6021   1.423  0.034   0.032 4.166 0.038  0.042  4.280   0.020   0.020 1.089 0.080  0.078    1.405   0.093   0.090 0.676 0 
 5979337 12.027 6503   1.978  0.050   0.050 4.000 0.032  0.034  3.878   0.020   0.020 1.437 0.075  0.074    1.078   0.074   0.074 0.728 0 
 5979800 11.893 5310   1.948  0.051   0.050 3.912 0.027  0.029  3.952   0.020   0.020 1.141 0.039  0.051    1.238   0.087   0.085 0.829 0 
 5981012 12.252 6422   2.371  0.083   0.078 3.870 0.033  0.039  3.858   0.020   0.020 1.540 0.077  0.120    1.476   0.124   0.118 0.752 0 
 5981154 12.514 5020   3.223  0.105   0.102 3.436 0.079  0.084  3.341   0.020   0.020 1.040 0.193  0.171    0.830   0.066   0.065 0.870 0 
 5981925 11.660 6071   1.662  0.039   0.039 4.087 0.030  0.039  4.243   0.020   0.020 1.244 0.059  0.099    1.760   0.116   0.116 0.707 0 
 5983690 13.332 6450   1.759  0.051   0.048 4.057 0.032  0.034  3.683   0.020   0.020 1.299 0.056  0.070    0.543   0.040   0.039 0.647 0 
 5983744 12.371 7224   1.664  0.048   0.045 4.192 0.027  0.031  4.006   0.020   0.020 1.582 0.070  0.075    1.023   0.075   0.073 0.709 0 
 5984745 13.103 6046   1.793  0.044   0.048 4.057 0.029  0.034  3.802   0.020   0.020 1.350 0.056  0.074    0.743   0.050   0.052 0.684 0 
 5985293 12.809 6357   2.856  0.092   0.102 3.762 0.031  0.031  3.932   0.020   0.020 1.738 0.071  0.072    2.544   0.202   0.216 0.781 0 
 5987982 12.136 5978   1.227  0.028   0.027 4.226 0.041  0.040  4.263   0.020   0.020 0.930 0.069  0.060    1.006   0.065   0.064 0.722 0 
 5988807 12.271 5808   0.949  0.017   0.016 4.472 0.023  0.035  4.345   0.020   0.020 0.977 0.045  0.063    0.727   0.042   0.041 0.722 0 
 5989268 13.193 6475   1.300  0.028   0.028 4.308 0.025  0.034  4.011   0.020   0.020 1.257 0.049  0.064    0.631   0.040   0.040 0.710 0 
 5989832 11.507 6735   1.794  0.040   0.039 4.065 0.029  0.030  4.108   0.020   0.020 1.372 0.063  0.055    1.505   0.097   0.096 0.816 0 
 5990119 12.514 6313   1.677  0.043   0.039 4.098 0.031  0.034  4.089   0.020   0.020 1.298 0.057  0.064    1.259   0.086   0.082 0.726 0 
 5991682 13.008 5288   2.857  0.084   0.086 3.651 0.034  0.052  3.642   0.020   0.020 1.344 0.079  0.121    1.305   0.097   0.099 0.786 0 
 6019560 11.923 6035   1.365  0.029   0.030 4.211 0.033  0.041  4.125   0.020   0.020 1.107 0.070  0.077    0.906   0.057   0.057 0.745 0 
 6022653 12.829 6146   1.974  0.073   0.069 3.984 0.034  0.041  4.129   0.020   0.020 1.390 0.067  0.115    1.913   0.166   0.160 0.691 0 
 6024427 11.970 6239   1.314  0.027   0.026 4.286 0.028  0.039  4.262   0.020   0.020 1.216 0.062  0.067    1.152   0.071   0.070 0.668 0 
 6024654 12.597 4855   5.051  0.196   0.191 3.210 0.074  0.073  3.344   0.020   0.020 1.527 0.245  0.205    2.052   0.185   0.182 0.844 0 
 6025346 12.639 6735   1.837  0.054   0.052 4.058 0.032  0.033  3.907   0.020   0.020 1.417 0.068  0.063    0.992   0.074   0.073 0.667 0 
 6025938 12.436 5015   3.197  0.086   0.078 3.535 0.054  0.072  3.481   0.020   0.020 1.295 0.135  0.187    1.127   0.080   0.075 0.827 0 
 6026909 12.281 6412   1.267  0.028   0.022 4.294 0.031  0.036  4.123   0.020   0.020 1.164 0.065  0.079    0.777   0.050   0.045 0.642 0 
 6032305  8.979 5741   2.273  0.048   0.049 3.817 0.028  0.031  3.828   0.200   0.200 1.247 0.059  0.068    1.269   0.587   0.587 0.972 0 
 6041744 12.244 5136   3.186  0.088   0.088 3.559 0.046  0.071  3.590   0.020   0.020 1.350 0.122  0.180    1.441   0.104   0.104 0.851 0 
 6042283 12.207 6186   2.467  0.066   0.064 3.858 0.028  0.029  3.904   0.020   0.020 1.624 0.055  0.069    1.781   0.126   0.123 0.780 0 
 6042403 13.266 4958   4.500  0.137   0.132 3.276 0.066  0.076  3.309   0.020   0.020 1.414 0.188  0.208    1.502   0.115   0.112 0.812 0 
 6048845 13.359 4806   3.163  0.082   0.083 3.532 0.059  0.077  3.485   0.020   0.020 1.251 0.149  0.183    1.115   0.078   0.078 0.791 0 
 6048956 11.654 6174   2.126  0.050   0.050 3.927 0.030  0.053  4.171   0.020   0.020 1.408 0.068  0.142    2.445   0.161   0.161 0.715 0 
 6049083 11.619 5660   0.985  0.020   0.020 4.379 0.043  0.040  4.323   0.020   0.020 0.851 0.067  0.056    0.744   0.046   0.046 0.721 0 
 6058044 12.157 6090   1.837  0.053   0.052 4.043 0.031  0.034  4.058   0.020   0.020 1.377 0.055  0.071    1.405   0.104   0.103 0.719 0 
 6059113 12.124 5333   2.569  0.067   0.067 3.711 0.031  0.039  3.670   0.020   0.020 1.246 0.069  0.085    1.126   0.078   0.078 0.846 0 
 6059650 12.116 5815   1.164  0.026   0.025 4.307 0.041  0.043  4.255   0.020   0.020 1.010 0.075  0.075    0.888   0.057   0.056 0.704 0 
 6060713 11.343 5887   1.375  0.028   0.027 4.186 0.037  0.041  4.154   0.020   0.020 1.062 0.078  0.076    0.982   0.061   0.059 0.768 0 
 6062024 11.318 6568   2.037  0.050   0.047 3.989 0.030  0.033  3.105   0.020   0.020 1.486 0.073  0.074 -999.000   0.013   0.013 0.775 1 
 6062184 13.355 6219   3.097  0.096   0.098 3.705 0.026  0.036  3.568   0.020   0.020 1.793 0.057  0.131    1.294   0.100   0.101 0.690 0 
 6062710 12.689 5868   1.992  0.057   0.054 3.880 0.035  0.034  3.953   0.020   0.020 1.107 0.068  0.064    1.298   0.095   0.092 0.756 0 
 6063028 12.009 6065   2.151  0.051   0.049 3.894 0.048  0.041  4.061   0.020   0.020 1.314 0.151  0.082    1.939   0.128   0.126 0.779 0 
 6064061 13.418 5537   3.504  0.093   0.122 3.555 0.022  0.025  3.960   0.020   0.020 1.605 0.060  0.058    4.080   0.287   0.340 0.679 0 
 6064517 12.723 6555   1.802  0.053   0.051 4.070 0.033  0.033  4.190   0.020   0.020 1.400 0.067  0.059    1.836   0.137   0.135 0.730 0 
 6066938 13.192 6102   1.315  0.029   0.029 4.205 0.041  0.042  4.239   0.020   0.020 1.017 0.077  0.071    1.092   0.070   0.070 0.684 0 
 6066983 12.362 5694   1.555  0.036   0.030 4.130 0.027  0.041  3.882   0.020   0.020 1.209 0.048  0.096    0.672   0.044   0.040 0.743 0 
 6069833 13.141 5124   3.179  0.080   0.085 3.559 0.050  0.077  3.464   0.020   0.020 1.339 0.126  0.187    1.071   0.073   0.076 0.820 0 
 6070707 13.139 6044   1.527  0.033   0.032 4.142 0.032  0.036  4.161   0.020   0.020 1.195 0.059  0.089    1.232   0.077   0.077 0.707 0 
 6100414 13.361 6228   1.777  0.043   0.041 4.053 0.031  0.039  4.252   0.020   0.020 1.312 0.064  0.100    2.055   0.138   0.134 0.751 0 
 6100523 13.187 5364   2.738  0.073   0.070 3.658 0.032  0.039  3.762   0.020   0.020 1.250 0.077  0.087    1.581   0.111   0.109 0.780 0 
 6100582 12.426 6156   2.356  0.062   0.060 3.813 0.061  0.033  3.624   0.020   0.020 1.325 0.174  0.064    0.850   0.059   0.058 0.685 0 
 6100968 11.953 6278   2.289  0.055   0.054 3.870 0.034  0.052  3.808   0.020   0.020 1.436 0.080  0.141    1.228   0.082   0.081 0.790 0 
 6101079 12.571 6108   1.706  0.041   0.043 4.096 0.030  0.031  4.083   0.020   0.020 1.340 0.050  0.065    1.285   0.085   0.087 0.729 0 
 6101610 12.756 6392   1.567  0.042   0.040 4.137 0.032  0.038  3.985   0.020   0.020 1.241 0.051  0.071    0.864   0.061   0.060 0.722 0 
 6102827 13.213 4919   3.596  0.102   0.101 3.438 0.060  0.081  3.400   0.020   0.020 1.307 0.164  0.204    1.184   0.087   0.086 0.805 0 
 6104307 12.404 5902   1.219  0.025   0.028 4.324 0.035  0.033  4.037   0.020   0.020 1.154 0.060  0.066    0.590   0.036   0.038 0.672 0 
 6104482 12.298 6108   1.151  0.022   0.021 4.380 0.021  0.030  4.256   0.020   0.020 1.160 0.042  0.058    0.871   0.052   0.051 0.672 0 
 6105214 13.439 6028   1.837  0.046   0.047 3.944 0.039  0.036  3.862   0.020   0.020 1.095 0.067  0.065    0.896   0.061   0.062 0.661 0 
 6106877 11.375 5792   1.260  0.026   0.025 4.245 0.038  0.041  4.162   0.020   0.020 1.022 0.073  0.072    0.839   0.051   0.051 0.692 0 
 6107434 10.561 4970   3.562  0.068   0.080 3.373 0.079  0.090  3.286   0.020   0.020 1.094 0.203  0.191    0.893   0.054   0.058 0.955 0 
 6109619 11.752 6348   1.229  0.025   0.024 4.338 0.024  0.033  4.172   0.020   0.020 1.204 0.047  0.062    0.819   0.051   0.049 0.701 0 
 6110865 13.173 5083   3.464  0.091   0.092 3.448 0.062  0.084  3.552   0.020   0.020 1.237 0.159  0.202    1.557   0.109   0.110 0.779 0 
 6124160 13.363 5050   2.910  0.083   0.081 3.633 0.042  0.059  3.669   0.020   0.020 1.340 0.102  0.142    1.441   0.106   0.104 0.735 0 
 6126276 12.019 6207   2.104  0.049   0.049 3.938 0.028  0.050  4.023   0.020   0.020 1.410 0.066  0.138    1.700   0.111   0.111 0.804 0 
 6130414 13.400 4864   2.595  0.063   0.064 3.598 0.072  0.059  3.695   0.020   0.020 0.978 0.150  0.110    1.215   0.082   0.082 0.736 0 
 6132032 13.038 5335   2.897  0.081   0.077 3.631 0.032  0.041  3.623   0.020   0.020 1.316 0.077  0.095    1.284   0.093   0.090 0.755 0 
 6138558 12.144 5319   2.734  0.068   0.071 3.681 0.029  0.037  3.732   0.020   0.020 1.312 0.068  0.084    1.471   0.100   0.102 0.819 0 
 6139894 12.928 5875   2.435  0.090   0.088 3.780 0.040  0.034  3.919   0.020   0.020 1.321 0.069  0.060    1.794   0.157   0.153 0.711 0 
 6140420 12.578 5801   5.633  0.365   0.344 3.264 0.040  0.041  3.242   0.020   0.020 2.164 0.070  0.070    2.022   0.278   0.264 0.890 0 
 6140693 12.383 6333   2.211  0.073   0.072 3.906 0.032  0.045  3.967   0.020   0.020 1.454 0.067  0.132    1.653   0.133   0.132 0.729 0 
 6143126 11.426 6305   1.714  0.042   0.040 4.096 0.029  0.032  4.235   0.020   0.020 1.346 0.059  0.058    1.842   0.124   0.121 0.668 0 
 6143495 12.171 5503   2.764  0.078   0.056 3.689 0.027  0.027  3.678   0.020   0.020 1.379 0.053  0.058    1.326   0.097   0.081 0.830 0 
 6143715 12.844 5138   3.695  0.146   0.129 3.467 0.054  0.069  3.424   0.020   0.020 1.484 0.136  0.176    1.322   0.121   0.110 0.809 0 
 6144181 12.031 6711   1.931  0.051   0.047 4.030 0.031  0.033  4.005   0.020   0.020 1.475 0.079  0.083    1.373   0.097   0.092 0.803 0 
 6145880 11.742 5648   1.948  0.043   0.043 3.907 0.033  0.034  4.094   0.020   0.020 1.127 0.066  0.068    1.718   0.109   0.110 0.838 0 
 6145959 11.821 6887   2.333  0.053   0.052 3.915 0.029  0.032  3.926   0.020   0.020 1.643 0.090  0.098    1.672   0.108   0.107 0.856 0 
 6146515 13.401 5494   2.100  0.055   0.053 3.825 0.035  0.036  3.649   0.020   0.020 1.086 0.062  0.063    0.716   0.050   0.049 0.748 0 
 6146666 12.846 6671   1.867  0.054   0.052 4.054 0.033  0.032  4.129   0.020   0.020 1.452 0.072  0.066    1.708   0.126   0.124 0.698 0 
 6148498 13.127 7772   1.837  0.047   0.044 4.138 0.032  0.033  4.001   0.020   0.020 1.708 0.091  0.090    1.232   0.085   0.082 0.680 0 
 6149779 13.157 6092   1.326  0.034   0.026 4.244 0.039  0.039  4.295   0.020   0.020 1.140 0.073  0.081    1.263   0.087   0.077 0.681 0 
 6151607 12.364 6243   3.038  0.109   0.099 3.654 0.064  0.037  3.724   0.020   0.020 1.528 0.205  0.077    1.782   0.152   0.142 0.797 0 
 6182529 13.218 4923   4.005  0.101   0.104 3.322 0.071  0.096  3.323   0.020   0.020 1.239 0.196  0.234    1.230   0.084   0.085 0.820 0 
 6182782 12.707 5315   2.830  0.079   0.077 3.621 0.037  0.046  3.649   0.020   0.020 1.224 0.085  0.103    1.302   0.094   0.093 0.790 0 
 6183228 13.457 6049   1.780  0.066   0.064 4.031 0.040  0.054  4.042   0.020   0.020 1.260 0.073  0.116    1.272   0.112   0.109 0.757 0 
 6183740 12.285 6055   2.492  0.076   0.076 3.834 0.030  0.051  3.588   0.020   0.020 1.573 0.057  0.161    0.877   0.067   0.067 0.776 0 
 6184072 12.548 6145   1.579  0.041   0.039 4.086 0.040  0.045  3.998   0.020   0.020 1.108 0.092  0.078    0.905   0.062   0.061 0.687 0 
 6185275 12.079 5874   1.987  0.046   0.047 3.949 0.048  0.039  3.909   0.020   0.020 1.276 0.136  0.072    1.166   0.076   0.077 0.774 0 
 6186031 12.953 5069   3.439  0.105   0.103 3.335 0.085  0.075  3.351   0.020   0.020 0.934 0.188  0.132    0.966   0.074   0.073 0.828 0 
 6186203 12.140 4880   3.742  0.089   0.095 3.332 0.082  0.087  3.362   0.020   0.020 1.100 0.219  0.193    1.174   0.078   0.080 0.891 0 
 6186596 11.814 6601   1.648  0.045   0.042 4.161 0.031  0.033  4.036   0.020   0.020 1.444 0.068  0.065    1.076   0.077   0.074 0.694 0 
 6187860 12.709 5743   2.294  0.065   0.063 3.812 0.030  0.034  3.975   0.020   0.020 1.256 0.060  0.067    1.812   0.132   0.130 0.665 0 
 6187910 12.988 5504   1.998  0.050   0.049 3.877 0.035  0.037  4.083   0.020   0.020 1.107 0.065  0.068    1.762   0.119   0.118 0.693 0 
 6187966 13.416 4994   2.720  0.066   0.065 3.617 0.060  0.083  3.557   0.020   0.020 1.121 0.143  0.175    0.974   0.065   0.065 0.757 0 
 6191127 13.273 5024   2.543  0.065   0.062 3.692 0.046  0.064  3.863   0.020   0.020 1.173 0.101  0.142    1.719   0.118   0.115 0.750 0 
 6191971 12.272 6144   1.937  0.044   0.043 3.992 0.029  0.044  3.987   0.020   0.020 1.356 0.063  0.122    1.328   0.086   0.085 0.771 0 
 6192192 12.731 6335   2.011  0.057   0.055 3.968 0.031  0.040  3.980   0.020   0.020 1.383 0.063  0.111    1.408   0.102   0.101 0.725 0 
 6195655 13.353 4926   4.712  0.151   0.149 3.212 0.069  0.096  3.243   0.020   0.020 1.329 0.196  0.244    1.418   0.112   0.111 0.807 0 
 6195937 12.423 5684   2.252  0.056   0.056 3.819 0.031  0.033  3.723   0.020   0.020 1.230 0.060  0.068    0.978   0.067   0.066 0.773 0 
 6206694 13.151 5981   2.007  0.052   0.050 3.927 0.055  0.040  4.076   0.020   0.020 1.245 0.148  0.075    1.749   0.121   0.118 0.744 0 
 6208741 13.444 6445   2.375  0.077   0.072 3.871 0.032  0.036  3.946   0.020   0.020 1.547 0.076  0.111    1.816   0.144   0.138 0.737 0 
 6209330 10.634 6128   1.877  0.039   0.037 4.011 0.027  0.047  4.113   0.020   0.020 1.327 0.060  0.118    1.664   0.103   0.101 0.892 0 
 6210227 12.315 6272   1.409  0.034   0.035 4.225 0.033  0.040  4.094   0.020   0.020 1.228 0.059  0.079    0.898   0.060   0.061 0.701 0 
 6212391 12.548 6635   2.157  0.073   0.070 3.978 0.032  0.032  3.964   0.020   0.020 1.634 0.068  0.073    1.560   0.127   0.124 0.767 0 
 6213683 12.541 6175   2.138  0.061   0.059 3.842 0.033  0.034  4.095   0.020   0.020 1.170 0.058  0.060    2.072   0.153   0.149 0.739 0 
 6222833 11.979 6473   1.911  0.051   0.051 4.021 0.033  0.034  3.978   0.020   0.020 1.410 0.073  0.071    1.264   0.089   0.089 0.731 0 
 6225172 12.362 5792   1.599  0.038   0.036 4.063 0.055  0.043  4.225   0.020   0.020 1.086 0.125  0.078    1.566   0.104   0.101 0.683 0 
 6227009 11.878 6959   1.410  0.031   0.032 4.278 0.022  0.026  4.196   0.020   0.020 1.380 0.047  0.054    1.137   0.072   0.073 0.728 0 
 6228193 11.877 6455   1.561  0.041   0.040 4.159 0.031  0.032  4.129   0.020   0.020 1.293 0.054  0.053    1.194   0.083   0.082 0.713 0 
 6228534 11.982 4805   3.383  0.087   0.081 3.480 0.060  0.078  3.417   0.020   0.020 1.277 0.157  0.193    1.091   0.075   0.072 0.915 0 
 6228594 11.833 5467   2.771  0.076   0.046 3.697 0.024  0.025  3.649   0.020   0.020 1.422 0.045  0.058    1.248   0.090   0.071 0.851 0 
 6228812 13.240 5926   5.132  0.233   0.198 3.306 0.032  0.032  3.777   0.020   0.020 1.983 0.069  0.069 -999.000   0.585   0.516 0.756 1 
 6230980 13.038 7260   2.463  0.079   0.078 3.916 0.032  0.033  3.235   0.020   0.020 1.841 0.079  0.081 -999.000   0.030   0.030 0.735 1 
 6231055 13.395 5450   3.087  0.088   0.065 3.617 0.030  0.039  3.509   0.020   0.020 1.455 0.066  0.097    1.122   0.082   0.070 0.747 0 
 6232376 13.412 6600   2.070  0.058   0.054 3.975 0.033  0.036  3.735   0.020   0.020 1.490 0.080  0.082    0.849   0.061   0.059 0.724 0 
 6232503 12.934 6826   2.245  0.069   0.064 3.902 0.032  0.039  3.879   0.020   0.020 1.486 0.069  0.122    1.392   0.107   0.102 0.745 0 
 6264370 12.465 6258   1.214  0.026   0.025 4.352 0.020  0.029  4.238   0.020   0.020 1.214 0.041  0.056    0.929   0.059   0.058 0.695 0 
 6266270 12.223 6086   2.697  0.076   0.080 3.712 0.039  0.028  3.711   0.020   0.020 1.383 0.077  0.059    1.363   0.099   0.102 0.768 0 
 6266498 11.405 6289   2.154  0.051   0.049 3.887 0.049  0.038  3.922   0.020   0.020 1.299 0.141  0.064    1.414   0.094   0.092 0.775 0 
 6267953 12.480 6340   2.293  0.074   0.070 3.888 0.031  0.043  4.035   0.020   0.020 1.499 0.071  0.134    2.079   0.164   0.159 0.684 0 
 6268607  9.475 6151   2.458  0.056   0.055 3.793 0.060  0.035  3.842   0.020   0.020 1.370 0.182  0.068    1.532   0.099   0.098 0.943 0 
 6271551 11.418 6927   1.876  0.045   0.044 4.050 0.030  0.031  4.062   0.020   0.020 1.449 0.069  0.066    1.480   0.098   0.098 0.807 0 
 6272178 12.299 6361   2.244  0.057   0.056 3.916 0.031  0.031  4.000   0.020   0.020 1.531 0.073  0.075    1.834   0.126   0.124 0.785 0 
 6273226 12.305 6910   1.996  0.049   0.049 3.999 0.031  0.033  4.143   0.020   0.020 1.458 0.073  0.071    2.019   0.136   0.136 0.749 0 
 6276232 12.603 5131   3.029  0.079   0.083 3.588 0.048  0.069  3.545   0.020   0.020 1.313 0.116  0.175    1.172   0.082   0.084 0.727 0 
 6283563 12.380 5881   2.001  0.049   0.048 3.910 0.040  0.034  3.990   0.020   0.020 1.199 0.073  0.066    1.427   0.096   0.095 0.763 0 
 6284450 11.105 6671   2.827  0.078   0.076 3.777 0.031  0.030  3.989   0.020   0.020 1.764 0.079  0.077    2.839   0.204   0.201 0.803 0 
 6285597 13.217 4950   2.954  0.077   0.072 3.532 0.069  0.081  3.604   0.020   0.020 1.090 0.168  0.172    1.279   0.089   0.086 0.807 0 
 6286925 10.737 4906   3.984  0.092   0.091 3.394 0.064  0.064  3.442   0.020   0.020 1.452 0.183  0.188    1.601   0.104   0.104 0.950 0 
 6289367  9.860 6491   3.032  0.068   0.070 3.703 0.026  0.056  3.743   0.020   0.020 1.714 0.060  0.202    1.853   0.119   0.120 0.958 0 
 6289892 12.054 5709   1.145  0.026   0.024 4.354 0.033  0.035  4.302   0.020   0.020 1.093 0.051  0.059    0.958   0.062   0.060 0.730 0 
 6292855 12.743 6097   2.036  0.048   0.060 3.984 0.026  0.029  4.047   0.020   0.020 1.466 0.057  0.067    1.686   0.111   0.125 0.679 0 
 6293201 10.968 5900   1.575  0.035   0.031 4.109 0.031  0.048  4.165   0.020   0.020 1.167 0.073  0.098    1.320   0.084   0.080 0.754 0 
 6293759 12.564 6613   2.410  0.080   0.085 3.891 0.032  0.034  3.950   0.020   0.020 1.664 0.078  0.087    1.886   0.152   0.159 0.777 0 
 6294626 11.927 6341   2.341  0.063   0.061 3.862 0.031  0.051  4.005   0.020   0.020 1.476 0.067  0.156    2.020   0.143   0.141 0.753 0 
 6295047 10.675 4840   4.082  0.092   0.094 3.274 0.084  0.093  3.366   0.200   0.200 1.155 0.214  0.210    1.410   0.653   0.653 0.971 0 
 6301520 11.895 6366   2.347  0.062   0.060 3.873 0.028  0.041  3.986   0.020   0.020 1.517 0.066  0.137    1.946   0.136   0.134 0.706 0 
 6303132 13.333 5206   3.916  0.128   0.126 3.359 0.059  0.088  3.389   0.020   0.020 1.289 0.153  0.209    1.370   0.109   0.109 0.757 0 
 6304015 13.418 6299   3.437  0.119   0.124 3.631 0.029  0.060  3.640   0.020   0.020 1.867 0.068  0.197    1.881   0.156   0.161 0.740 0 
 6308663 13.427 5465   4.114  0.132   0.121 3.434 0.027  0.062  3.395   0.020   0.020 1.713 0.066  0.220    1.531   0.121   0.114 0.728 0 
 6309719 12.008 4837  10.853  0.306   0.502 2.463 0.216  0.102  2.467   0.020   0.020 1.314 0.609  0.345    1.258   0.092   0.130 0.849 0 
 6313425 11.338 6010   2.564  0.068   0.066 3.751 0.052  0.030  3.753   0.020   0.020 1.367 0.114  0.057    1.358   0.096   0.094 0.880 0 
 6314137 10.801 6193   1.348  0.027   0.029 4.233 0.033  0.036  4.193   0.020   0.020 1.141 0.064  0.069    1.034   0.063   0.065 0.769 0 
 6341965 11.815 6325   1.955  0.049   0.048 4.007 0.030  0.032  3.975   0.020   0.020 1.428 0.067  0.068    1.315   0.089   0.089 0.786 0 
 6343638 12.356 5895   3.548  0.293   0.249 3.543 0.051  0.055  3.687   0.020   0.020 1.642 0.087  0.081    2.234   0.383   0.330 0.740 0 
 6344463 12.696 6061   2.125  0.061   0.062 3.942 0.029  0.043  4.037   0.020   0.020 1.457 0.057  0.130    1.793   0.132   0.134 0.715 0 
 6345306 12.255 6034   1.357  0.031   0.035 4.253 0.033  0.035  4.123   0.020   0.020 1.214 0.058  0.070    0.890   0.058   0.061 0.690 0 
 6345659 12.166 6315   1.447  0.033   0.030 4.188 0.033  0.036  4.292   0.020   0.020 1.192 0.055  0.072    1.496   0.097   0.093 0.681 0 
 6345978 11.603 6981   1.476  0.032   0.031 4.258 0.020  0.024  4.135   0.020   0.020 1.447 0.043  0.056    1.084   0.068   0.067 0.742 0 
 6346065 11.688 5929   1.319  0.028   0.026 4.237 0.037  0.039  4.143   0.020   0.020 1.103 0.069  0.076    0.880   0.055   0.054 0.707 0 
 6346877 13.476 5484   2.401  0.066   0.065 3.723 0.033  0.035  3.478   0.020   0.020 1.116 0.067  0.067    0.631   0.045   0.045 0.720 0 
 6346966 11.785 6120   1.618  0.038   0.038 4.109 0.034  0.035  4.019   0.020   0.020 1.244 0.061  0.089    0.998   0.065   0.066 0.652 0 
 6350395 12.985 5197   2.418  0.062   0.063 3.701 0.045  0.055  3.800   0.020   0.020 1.079 0.092  0.109    1.343   0.093   0.094 0.737 0 
 6350470 11.997 6369   1.339  0.029   0.026 4.273 0.032  0.032  4.224   0.020   0.020 1.239 0.063  0.067    1.095   0.070   0.066 0.709 0 
 6351475 12.878 5130   4.057  0.131   0.128 3.371 0.058  0.072  3.423   0.020   0.020 1.429 0.154  0.192    1.589   0.126   0.124 0.798 0 
 6351570 11.965 5752   2.403  0.072   0.120 3.763 0.032  0.030  4.048   0.020   0.020 1.217 0.085  0.082    2.354   0.177   0.259 0.812 0 
 6357331 12.503 5383   2.580  0.071   0.069 3.646 0.037  0.045  3.607   0.020   0.020 1.081 0.078  0.083    0.982   0.071   0.069 0.646 0 
 6359298 12.733 4987   3.628  0.110   0.106 3.419 0.067  0.089  3.245   0.020   0.020 1.275 0.175  0.225    0.844   0.064   0.063 0.806 0 
 6362068 11.598 5163   2.893  0.064   0.067 3.534 0.060  0.074  3.512   0.020   0.020 1.049 0.135  0.147    0.992   0.063   0.065 0.913 0 
 6363641 11.459 5828   1.644  0.037   0.035 4.030 0.052  0.038  4.142   0.020   0.020 1.064 0.092  0.068    1.365   0.087   0.086 0.813 0 
 6363746 13.019 4940   5.787  0.208   0.205 3.075 0.073  0.089  3.109   0.020   0.020 1.469 0.217  0.253    1.567   0.134   0.133 0.815 0 
 6363799 12.088 6009   1.523  0.032   0.025 4.164 0.032  0.033  4.210   0.020   0.020 1.248 0.064  0.081    1.370   0.085   0.078 0.744 0 
 6364123  9.728 6066   1.750  0.038   0.037 4.019 0.045  0.040  4.100   0.020   0.020 1.168 0.113  0.071    1.406   0.089   0.088 0.941 0 
 6364460 13.170 5052   3.144  0.076   0.074 3.472 0.073  0.086  3.438   0.020   0.020 1.077 0.175  0.178    0.989   0.066   0.065 0.798 0 
 6364499 11.613 6620   1.773  0.031   0.035 4.095 0.027  0.027  4.084   0.020   0.020 1.428 0.078  0.067    1.391   0.080   0.085 0.779 0 
 6364525 10.993 4906   2.668  0.060   0.059 3.669 0.044  0.065  3.904   0.020   0.020 1.222 0.108  0.149    2.081   0.134   0.132 0.929 0 
 6366545 12.424 6300   2.793  0.078   0.081 3.765 0.026  0.040  3.894   0.020   0.020 1.675 0.061  0.148    2.228   0.161   0.165 0.790 0 
 6366732 12.643 6047   1.497  0.034   0.033 4.131 0.036  0.044  4.314   0.020   0.020 1.104 0.082  0.080    1.683   0.109   0.108 0.713 0 
 6367296 13.250 4840   4.079  0.105   0.104 3.272 0.086  0.096  3.261   0.020   0.020 1.146 0.220  0.213    1.107   0.076   0.076 0.870 0 
 6370079 12.643 5014   4.184  0.163   0.160 3.327 0.065  0.078  3.278   0.020   0.020 1.374 0.170  0.206    1.211   0.110   0.108 0.881 0 
 6370534 11.784 7108   1.873  0.049   0.048 4.080 0.033  0.031  4.125   0.020   0.020 1.548 0.080  0.073    1.705   0.119   0.118 0.796 0 
 6371261 12.694 5313   2.169  0.057   0.048 3.833 0.027  0.032  4.045   0.020   0.020 1.180 0.059  0.070    1.904   0.133   0.122 0.765 0 
 6373533 11.920 5068   2.009  0.051   0.047 3.878 0.025  0.032  3.972   0.020   0.020 1.123 0.040  0.053    1.379   0.094   0.091 0.844 0 
 6373574 10.930 6682   1.400  0.034   0.030 4.259 0.028  0.031  4.257   0.020   0.020 1.304 0.055  0.048    1.292   0.086   0.081 0.735 0 
 6381167 11.846 6505   1.547  0.034   0.037 4.183 0.032  0.029  4.034   0.020   0.020 1.340 0.061  0.053    0.945   0.060   0.063 0.701 0 
 6381188 12.837 6373   2.900  0.110   0.107 3.741 0.032  0.037  3.819   0.020   0.020 1.717 0.068  0.123    2.019   0.179   0.176 0.739 0 
 6382925 12.606 5083   4.228  0.138   0.134 3.353 0.067  0.072  3.377   0.020   0.020 1.487 0.185  0.199    1.554   0.124   0.122 0.844 0 
 6384485 12.523 6221   1.839  0.048   0.047 4.028 0.032  0.041  4.060   0.020   0.020 1.328 0.066  0.112    1.415   0.099   0.098 0.695 0 
 6384818 10.307 5505   2.084  0.046   0.046 3.808 0.033  0.033  4.193   0.020   0.020 1.026 0.059  0.056    2.472   0.158   0.158 0.864 0 
 6385806 11.579 5678   0.940  0.019   0.019 4.421 0.042  0.043  4.164   0.020   0.020 0.854 0.065  0.059    0.470   0.029   0.029 0.651 0 
 6387414 13.147 4888   3.583  0.090   0.092 3.322 0.096  0.075  3.419   0.020   0.020 0.989 0.223  0.140    1.229   0.084   0.085 0.799 0 
 6388082 12.871 6145   1.547  0.040   0.038 4.154 0.028  0.037  4.039   0.020   0.020 1.250 0.056  0.076    0.954   0.066   0.064 0.670 0 
 6389519 13.497 5578   1.146  0.026   0.025 4.291 0.041  0.042  4.207   0.020   0.020 0.943 0.068  0.064    0.771   0.050   0.049 0.675 0 
 6390955 13.462 4935   4.116  0.116   0.115 3.367 0.072  0.073  3.385   0.020   0.020 1.454 0.220  0.204    1.498   0.109   0.108 0.801 0 
 6391920 13.347 6296   2.151  0.060   0.060 3.959 0.029  0.033  3.741   0.020   0.020 1.551 0.060  0.073    0.930   0.067   0.067 0.690 0 
 6392768 11.767 6328   2.426  0.068   0.074 3.863 0.031  0.032  3.886   0.020   0.020 1.585 0.070  0.078    1.652   0.119   0.127 0.674 0 
 6419085 12.120 6700   1.293  0.031   0.027 4.317 0.021  0.028  4.175   0.020   0.020 1.274 0.039  0.044    0.912   0.060   0.057 0.787 0 
 6421114 13.067 6167   1.804  0.041   0.039 4.031 0.029  0.046  3.979   0.020   0.020 1.286 0.059  0.112    1.129   0.073   0.071 0.732 0 
 6421322 11.886 6200   1.029  0.022   0.022 4.372 0.040  0.041  4.107   0.020   0.020 0.916 0.063  0.061    0.494   0.031   0.031 0.687 0 
 6423869 12.066 6439   1.055  0.019   0.019 4.431 0.014  0.021  4.315   0.020   0.020 1.097 0.025  0.035    0.838   0.049   0.049 0.700 0 
 6424212 12.419 6433   1.691  0.039   0.038 4.070 0.031  0.035  4.127   0.020   0.020 1.240 0.052  0.085    1.398   0.091   0.090 0.683 0 
 6424288 13.302 5888   2.758  0.076   0.075 3.703 0.036  0.030  3.737   0.020   0.020 1.418 0.073  0.072    1.513   0.109   0.108 0.685 0 
 6429215 12.245 5160   3.373  0.087   0.087 3.450 0.062  0.081  3.464   0.020   0.020 1.182 0.150  0.186    1.208   0.084   0.084 0.882 0 
 6429453 11.950 5015   3.767  0.087   0.093 3.421 0.058  0.073  3.372   0.020   0.020 1.374 0.155  0.193    1.218   0.080   0.082 0.911 0 
 6430073 12.981 5031   3.069  0.070   0.075 3.512 0.067  0.087  3.432   0.020   0.020 1.119 0.163  0.186    0.929   0.060   0.063 0.812 0 
 6435553 12.637 4617   7.054  0.320   0.314 2.859 0.088  0.110  2.853   0.020   0.020 1.328 0.250  0.280    1.292   0.131   0.130 0.817 0 
 6436878 12.595 5537   2.732  0.089   0.082 3.685 0.027  0.029  3.821   0.020   0.020 1.334 0.057  0.067    1.803   0.143   0.136 0.732 0 
 6440939 13.212 4952   3.362  0.082   0.084 3.387 0.088  0.079  3.399   0.020   0.020 1.013 0.203  0.159    1.033   0.069   0.070 0.828 0 
 6442193 12.015 5968   1.318  0.028   0.027 4.219 0.039  0.040  4.222   0.020   0.020 1.056 0.075  0.074    1.055   0.066   0.065 0.709 0 
 6442702 12.004 5275   3.540  0.096   0.095 3.476 0.039  0.057  3.588   0.020   0.020 1.378 0.098  0.145    1.768   0.126   0.125 0.861 0 
 6443019 13.142 4986   4.705  0.156   0.153 3.213 0.068  0.088  3.321   0.020   0.020 1.329 0.189  0.233    1.690   0.137   0.135 0.828 0 
 6443503 11.384 6660   3.090  0.085   0.083 3.727 0.030  0.030  3.845   0.020   0.020 1.882 0.075  0.084    2.434   0.174   0.173 0.925 0 
 6445212 13.450 4862   3.419  0.095   0.094 3.494 0.060  0.072  3.483   0.020   0.020 1.343 0.152  0.182    1.295   0.093   0.093 0.789 0 
 6446287 12.224 4941   2.543  0.051   0.049 3.717 0.034  0.057  3.665   0.020   0.020 1.229 0.096  0.133    1.090   0.067   0.066 0.844 0 
 6446747 12.908 5791   2.860  0.085   0.092 3.665 0.027  0.029  3.660   0.020   0.020 1.391 0.057  0.059    1.364   0.103   0.108 0.765 0 
 6447237 12.430 4975   6.732  0.298   0.292 2.986 0.084  0.076  3.116   0.020   0.020 1.616 0.317  0.219    2.157   0.216   0.212 0.860 0 
 6447258 12.865 6776   2.113  0.068   0.070 3.952 0.035  0.035  4.052   0.020   0.020 1.471 0.076  0.074    1.834   0.146   0.149 0.716 0 
 6448379 13.411 5041   4.040  0.155   0.144 3.234 0.094  0.093  3.326   0.020   0.020 1.028 0.226  0.183    1.261   0.113   0.107 0.787 0 
 6448678 11.153 6212   2.134  0.050   0.051 3.928 0.028  0.051  4.148   0.020   0.020 1.421 0.065  0.140    2.334   0.154   0.155 0.757 0 
 6449140 12.357 6042   2.138  0.067   0.066 3.815 0.035  0.036  4.077   0.020   0.020 1.098 0.063  0.058    1.990   0.155   0.153 0.768 0 
 6460145 12.206 6300   1.388  0.039   0.036 4.252 0.036  0.031  4.047   0.020   0.020 1.271 0.060  0.061    0.784   0.057   0.054 0.723 0 
 6460979 12.511 7011   3.220  0.116   0.119 3.703 0.034  0.031  3.471   0.020   0.020 1.931 0.088  0.078    1.119   0.096   0.097 0.806 0 
 6463177 12.139 4960   3.530  0.083   0.080 3.428 0.066  0.093  3.339   0.020   0.020 1.229 0.179  0.226    0.991   0.065   0.064 0.900 0 
 6463429 11.948 6471   2.843  0.079   0.073 3.771 0.028  0.028  3.858   0.020   0.020 1.760 0.072  0.075    2.127   0.153   0.146 0.754 0 
 6464618 13.462 6256   2.325  0.067   0.068 3.896 0.031  0.032  3.710   0.020   0.020 1.571 0.067  0.076    1.009   0.075   0.075 0.662 0 
 6464701 13.369 6288   1.989  0.051   0.052 3.959 0.034  0.048  3.658   0.020   0.020 1.327 0.070  0.114    0.656   0.045   0.046 0.689 0 
 6464993 12.987 6319   1.862  0.052   0.050 4.016 0.031  0.038  3.965   0.020   0.020 1.325 0.061  0.100    1.166   0.084   0.083 0.689 0 
 6465994 12.396 6730   1.195  0.026   0.026 4.306 0.035  0.040  4.023   0.020   0.020 1.062 0.057  0.068    0.549   0.035   0.035 0.690 0 
 6467444 13.372 6307   2.280  0.067   0.066 3.890 0.030  0.046  4.075   0.020   0.020 1.489 0.069  0.143    2.253   0.168   0.167 0.693 0 
 6467945 12.947 6671   2.246  0.071   0.066 3.923 0.034  0.036  3.918   0.020   0.020 1.560 0.084  0.089    1.523   0.120   0.114 0.717 0 
 6469383 13.097 5128   4.082  0.114   0.116 3.383 0.061  0.070  3.445   0.020   0.020 1.486 0.166  0.196    1.693   0.122   0.124 0.805 0 
 6469649 11.945 6108   1.484  0.035   0.031 4.179 0.036  0.035  3.972   0.020   0.020 1.231 0.066  0.079    0.752   0.049   0.046 0.731 0 
 6470844 11.731 6344   1.215  0.028   0.026 4.334 0.028  0.037  4.064   0.020   0.020 1.167 0.055  0.066    0.624   0.040   0.039 0.694 0 
 6471237 13.037 6519   1.631  0.055   0.052 4.142 0.034  0.033  4.101   0.020   0.020 1.358 0.063  0.053    1.224   0.100   0.096 0.732 0 
 6497197 12.218 6124   1.166  0.024   0.025 4.349 0.032  0.038  4.229   0.020   0.020 1.112 0.061  0.070    0.840   0.052   0.053 0.799 0 
 6499876 12.793 6947   1.420  0.032   0.030 4.283 0.017  0.020  3.992   0.020   0.020 1.419 0.036  0.043    0.722   0.047   0.045 0.689 0 
 6500271 11.884 5205   3.440  0.079   0.084 3.418 0.066  0.082  3.460   0.020   0.020 1.142 0.157  0.184    1.245   0.081   0.083 0.889 0 
 6500299 12.213 5152   2.904  0.076   0.075 3.590 0.048  0.068  3.507   0.020   0.020 1.206 0.115  0.155    0.987   0.069   0.068 0.804 0 
 6502255 11.526 5927   1.480  0.032   0.026 4.155 0.034  0.041  4.140   0.020   0.020 1.152 0.067  0.088    1.101   0.069   0.064 0.763 0 
 6502831 11.502 5114  10.585  0.353   0.401 2.468 0.210  0.070  2.357   0.020   0.020 1.265 0.578  0.261    0.930   0.075   0.082 0.808 0 
 6503571 12.987 5033   2.832  0.076   0.071 3.602 0.057  0.081  3.585   0.020   0.020 1.186 0.136  0.185    1.125   0.080   0.077 0.747 0 
 6505200 13.365 4958   2.958  0.071   0.070 3.575 0.056  0.078  3.610   0.020   0.020 1.206 0.144  0.179    1.299   0.086   0.086 0.700 0 
 6507962 10.640 5873   1.704  0.035   0.035 4.076 0.028  0.045  4.283   0.020   0.020 1.277 0.051  0.114    2.032   0.126   0.126 0.738 0 
 6509033 11.917 6685   1.592  0.034   0.035 4.126 0.028  0.032  4.182   0.020   0.020 1.245 0.045  0.058    1.404   0.089   0.089 0.730 0 
 6511221 11.227 5733   1.002  0.018   0.017 4.442 0.027  0.036  4.329   0.020   0.020 1.018 0.050  0.064    0.780   0.046   0.045 0.697 0 
 6516967 11.785 6549   3.105  0.082   0.082 3.705 0.025  0.028  4.082   0.020   0.020 1.798 0.065  0.069    4.240   0.298   0.298 0.739 0 
 6521763 12.769 5240   4.189  0.153   0.149 3.387 0.047  0.063  3.400   0.020   0.020 1.578 0.126  0.167    1.608   0.139   0.136 0.765 0 
 6524878 12.634 5071   4.216  0.157   0.149 3.341 0.067  0.079  3.428   0.020   0.020 1.440 0.199  0.214    1.735   0.152   0.146 0.874 0 
 6525512 13.153 4779   4.172  0.105   0.100 3.305 0.066  0.086  3.331   0.020   0.020 1.289 0.186  0.218    1.360   0.093   0.090 0.852 0 
 6526427 12.826 6021   2.616  0.096   0.092 3.812 0.029  0.038  3.822   0.020   0.020 1.645 0.050  0.126    1.655   0.143   0.139 0.733 0 
 6526940 11.465 5850   1.044  0.021   0.019 4.398 0.036  0.040  4.272   0.020   0.020 0.999 0.066  0.068    0.743   0.045   0.044 0.704 0 
 6528304 12.040 4975   2.907  0.077   0.077 3.555 0.065  0.080  3.687   0.020   0.020 1.120 0.152  0.176    1.500   0.105   0.106 0.858 0 
 6529200 13.074 5129   2.894  0.073   0.073 3.496 0.069  0.072  3.522   0.020   0.020 0.963 0.142  0.132    1.016   0.069   0.069 0.789 0 
 6529956 12.776 5243   1.985  0.051   0.049 3.853 0.037  0.045  3.857   0.020   0.020 1.032 0.069  0.080    1.034   0.071   0.070 0.734 0 
 6530845 12.029 5763   2.737  0.069   0.057 3.691 0.025  0.025  3.711   0.020   0.020 1.360 0.052  0.063    1.406   0.096   0.087 0.832 0 
 6531329 12.802 4910   3.193  0.103   0.101 3.535 0.056  0.075  3.516   0.020   0.020 1.289 0.147  0.185    1.220   0.096   0.096 0.843 0 
 6531688 11.895 5440   2.787  0.076   0.054 3.702 0.021  0.018  3.562   0.020   0.020 1.464 0.035  0.051    1.033   0.074   0.062 0.865 0 
 6531993 13.207 5703   2.821  0.094   0.077 3.697 0.026  0.026  3.800   0.020   0.020 1.460 0.051  0.052    1.830   0.149   0.130 0.749 0 
 6542956 12.075 6389   2.408  0.058   0.058 3.859 0.029  0.040  3.789   0.020   0.020 1.546 0.071  0.136    1.299   0.086   0.087 0.766 0 
 6543136 13.470 6302   2.943  0.249   0.181 3.709 0.050  0.057  3.977   0.020   0.020 1.690 0.115  0.209    2.996   0.525   0.393 0.705 0 
 6543482 13.329 4997   3.676  0.098   0.099 3.415 0.067  0.091  3.411   0.020   0.020 1.292 0.176  0.230    1.268   0.089   0.090 0.774 0 
 6543514 11.886 5233   2.792  0.065   0.062 3.649 0.037  0.051  3.711   0.020   0.020 1.273 0.083  0.116    1.460   0.096   0.093 0.850 0 
 6545009 11.282 7028   2.293  0.105   0.104 3.930 0.039  0.041  4.038   0.020   0.020 1.656 0.084  0.089    2.092   0.214   0.212 0.728 0 
 6545726 11.086 5443   5.562  0.127   0.147 3.256 0.016  0.022  3.409   0.020   0.020 2.035 0.062  0.062    2.894   0.188   0.203 0.946 0 
 6546156 11.894 6466   1.350  0.026   0.025 4.291 0.023  0.029  4.100   0.020   0.020 1.305 0.048  0.055    0.837   0.050   0.050 0.729 0 
 6547806 10.645 6035   3.156  0.086   0.083 3.629 0.051  0.028  3.913   0.020   0.020 1.558 0.159  0.066    2.968   0.212   0.207 0.897 0 
 6548521 12.716 6229   1.720  0.048   0.048 4.077 0.033  0.037  3.939   0.020   0.020 1.301 0.059  0.074    0.937   0.068   0.068 0.688 0 
 6550862 13.116 4952   2.970  0.075   0.075 3.540 0.067  0.086  3.526   0.020   0.020 1.122 0.166  0.182    1.079   0.074   0.074 0.809 0 
 6579989 13.006 5634   1.897  0.047   0.049 3.876 0.035  0.034  4.015   0.020   0.020 0.995 0.059  0.053    1.358   0.091   0.094 0.802 0 
 6586053 10.620 5923   1.054  0.021   0.020 4.372 0.039  0.041  4.396   0.020   0.020 0.960 0.069  0.068    1.009   0.061   0.060 0.687 0 
 6586285 12.469 5906   1.307  0.023   0.027 4.226 0.037  0.039  4.031   0.020   0.020 1.049 0.080  0.078    0.669   0.039   0.041 0.651 0 
 6586665 12.381 6126   2.347  0.058   0.058 3.834 0.053  0.041  3.919   0.020   0.020 1.369 0.162  0.077    1.665   0.113   0.112 0.740 0 
 6590394 12.658 6315   2.139  0.059   0.058 3.926 0.029  0.047  3.986   0.020   0.020 1.421 0.063  0.129    1.615   0.116   0.114 0.702 0 
 6591123 12.511 6437   2.508  0.068   0.068 3.820 0.031  0.051  3.865   0.020   0.020 1.542 0.063  0.166    1.679   0.119   0.119 0.753 0 
 6591345 12.009 6648   1.974  0.043   0.044 4.000 0.030  0.030  4.108   0.020   0.020 1.430 0.071  0.069    1.821   0.115   0.117 0.737 0 
 6592545 13.310 5272   2.456  0.060   0.061 3.770 0.024  0.032  3.706   0.020   0.020 1.303 0.051  0.066    1.117   0.075   0.076 0.722 0 
 6593393 12.046 6221   2.073  0.055   0.054 3.948 0.029  0.046  3.976   0.020   0.020 1.404 0.064  0.126    1.484   0.104   0.103 0.765 0 
 6595012 11.804 6597   1.998  0.047   0.045 3.924 0.047  0.031  4.032   0.020   0.020 1.229 0.113  0.051    1.566   0.104   0.101 0.642 0 
 6607779 10.599 6311   1.791  0.035   0.031 4.061 0.027  0.029  4.171   0.020   0.020 1.357 0.065  0.066    1.731   0.105   0.099 0.818 0 
 6608041 12.907 5025   2.722  0.076   0.079 3.664 0.046  0.061  3.710   0.020   0.020 1.259 0.100  0.146    1.384   0.100   0.102 0.784 0 
 6612511 12.169 6552   2.019  0.058   0.056 3.988 0.034  0.035  3.998   0.020   0.020 1.461 0.076  0.077    1.479   0.109   0.106 0.726 0 
 6612869 11.163 6615   1.881  0.045   0.044 4.059 0.030  0.030  4.072   0.020   0.020 1.490 0.071  0.068    1.522   0.101   0.100 0.798 0 
 6614270 12.449 4986   3.718  0.102   0.097 3.386 0.065  0.088  3.427   0.020   0.020 1.241 0.176  0.212    1.347   0.097   0.094 0.858 0 
 6631038 13.096 6745   1.238  0.024   0.025 4.353 0.013  0.019  4.174   0.020   0.020 1.263 0.027  0.035    0.834   0.051   0.051 0.669 0 
 6631136 13.090 5455   3.325  0.097   0.078 3.574 0.027  0.041  3.487   0.020   0.020 1.524 0.072  0.103    1.236   0.092   0.081 0.798 0 
 6631703 12.305 6959   1.803  0.053   0.049 4.098 0.033  0.032  3.912   0.020   0.020 1.497 0.079  0.069    0.967   0.073   0.069 0.723 0 
 6632661 13.003 6463   1.545  0.041   0.040 4.183 0.033  0.029  4.041   0.020   0.020 1.335 0.063  0.050    0.957   0.067   0.066 0.681 0 
 6632791 13.317 6104   1.851  0.029   0.027 3.893 0.047  0.051  3.827   0.020   0.020 0.985 0.100  0.111    0.838   0.047   0.046 0.719 0 
 6633007 13.137 6086   2.332  0.059   0.058 3.864 0.034  0.054  3.718   0.020   0.020 1.470 0.081  0.151    1.035   0.071   0.070 0.697 0 
 6634307 12.308 6523   1.983  0.060   0.058 3.999 0.034  0.035  3.886   0.020   0.020 1.444 0.076  0.075    1.104   0.084   0.082 0.729 0 
 6635778 12.556 5003   9.782  1.110   0.880 2.797 0.064  0.082  3.727   0.020   0.020 2.244 0.213  0.198 -999.000   4.312   3.455 0.799 1 
 6635884 13.159 6510   1.370  0.037   0.033 4.270 0.030  0.033  3.966   0.020   0.020 1.284 0.058  0.059    0.632   0.045   0.042 0.676 0 
 6635963 12.368 6453   1.696  0.042   0.042 4.105 0.030  0.032  4.096   0.020   0.020 1.346 0.067  0.063    1.307   0.088   0.089 0.670 0 
 6665430 12.215 5889   1.076  0.021   0.020 4.354 0.041  0.041  4.349   0.020   0.020 0.961 0.072  0.069    0.942   0.057   0.056 0.777 0 
 6665546 12.305 5898   1.203  0.024   0.023 4.218 0.039  0.038  4.335   0.020   0.020 0.876 0.063  0.053    1.142   0.070   0.069 0.788 0 
 6665591 12.564 5851   1.300  0.028   0.028 4.228 0.039  0.044  4.292   0.020   0.020 1.048 0.077  0.080    1.208   0.076   0.076 0.760 0 
 6668872 12.245 6782   2.404  0.067   0.063 3.873 0.032  0.032  3.706   0.020   0.020 1.591 0.079  0.075    1.069   0.077   0.075 0.816 0 
 6670623 11.842 6319   1.184  0.022   0.020 4.364 0.019  0.028  4.182   0.020   0.020 1.185 0.039  0.053    0.776   0.046   0.045 0.669 0 
 6671711 12.749 6601   2.395  0.079   0.076 3.856 0.031  0.045  3.880   0.020   0.020 1.521 0.066  0.143    1.587   0.127   0.125 0.702 0 
 6674903 12.095 6072   1.975  0.044   0.041 3.963 0.035  0.047  3.982   0.020   0.020 1.309 0.093  0.103    1.363   0.088   0.084 0.805 0 
 6676174  9.524 6987   3.303  0.064   0.072 3.696 0.025  0.027  3.465   0.200   0.200 1.986 0.084  0.079    1.159   0.536   0.536 0.972 0 
 6676219 13.325 4983   3.292  0.086   0.081 3.486 0.062  0.090  3.595   0.020   0.020 1.221 0.166  0.214    1.553   0.108   0.105 0.759 0 
 6676876 12.455 5066   4.017  0.407   0.363 3.418 0.083  0.096  3.208   0.020   0.020 1.578 0.200  0.201    0.949   0.197   0.177 0.835 0 
 6676909 12.331 6292   1.337  0.030   0.028 4.228 0.034  0.039  4.299   0.020   0.020 1.111 0.064  0.073    1.299   0.084   0.081 0.684 0 
 6677144 11.391 5640   1.452  0.030   0.028 4.094 0.040  0.038  4.084   0.020   0.020 0.963 0.070  0.062    0.932   0.057   0.056 0.860 0 
 6677306 12.950 4477  11.434  0.410   0.417 2.390 0.113  0.068  2.404   0.020   0.020 1.193 0.338  0.214    1.207   0.103   0.104 0.750 0 
 6679047 12.488 5446   2.859  0.082   0.082 3.634 0.029  0.034  3.899   0.020   0.020 1.292 0.068  0.080    2.362   0.174   0.174 0.790 0 
 6680045 10.960 6180   1.194  0.023   0.021 4.330 0.032  0.038  4.316   0.020   0.020 1.117 0.063  0.072    1.075   0.064   0.062 0.682 0 
 6692032 12.902 5916   2.046  0.061   0.058 3.959 0.031  0.051  3.852   0.020   0.020 1.410 0.056  0.137    1.086   0.082   0.079 0.707 0 
 6698421 13.006 4963   4.493  0.138   0.131 3.276 0.065  0.076  3.295   0.020   0.020 1.411 0.179  0.207    1.451   0.111   0.108 0.827 0 
 6698653 11.188 5881   0.967  0.019   0.019 4.408 0.040  0.042  4.315   0.020   0.020 0.876 0.063  0.058    0.704   0.043   0.042 0.708 0 
 6700451 12.103 6552   2.230  0.056   0.056 3.942 0.029  0.033  4.022   0.020   0.020 1.595 0.073  0.079    1.907   0.130   0.130 0.757 0 
 6705310 13.225 5339   3.289  0.111   0.076 3.581 0.028  0.037  3.958   0.020   0.020 1.527 0.061  0.088    3.579   0.293   0.233 0.697 0 
 6707732 11.743 4970   3.372  0.079   0.081 3.516 0.057  0.066  3.390   0.020   0.020 1.380 0.151  0.178    1.018   0.067   0.068 0.927 0 
 6707763 11.738 5099   5.332  0.156   0.158 3.187 0.084  0.081  3.291   0.020   0.020 1.608 0.308  0.244    2.024   0.150   0.152 0.915 0 
 6708635 12.576 6824   1.967  0.066   0.064 4.007 0.035  0.037  3.995   0.020   0.020 1.447 0.073  0.070    1.394   0.114   0.111 0.750 0 
 6715330 12.989 5944   1.547  0.037   0.040 4.147 0.031  0.032  4.217   0.020   0.020 1.239 0.057  0.087    1.439   0.095   0.100 0.693 0 
 6715608 12.718 5782   1.413  0.033   0.033 4.177 0.036  0.043  4.117   0.020   0.020 1.099 0.076  0.080    0.953   0.063   0.063 0.685 0 
 6715917 12.855 5293   3.830  0.153   0.151 3.495 0.034  0.050  3.419   0.020   0.020 1.697 0.072  0.148    1.402   0.129   0.128 0.855 0 
 6716705 13.297 5144   1.938  0.052   0.050 3.853 0.039  0.048  3.932   0.020   0.020 0.983 0.070  0.084    1.169   0.083   0.081 0.704 0 
 6717095 13.306 6753   1.627  0.041   0.041 4.127 0.028  0.030  4.023   0.020   0.020 1.300 0.049  0.047    1.018   0.069   0.069 0.675 0 
 6718424 13.439 6171   1.296  0.029   0.028 4.224 0.038  0.040  4.317   0.020   0.020 1.032 0.075  0.074    1.269   0.081   0.081 0.675 0 
 6718773 13.479 6248   2.174  0.063   0.059 3.885 0.047  0.044  3.661   0.020   0.020 1.316 0.141  0.072    0.790   0.058   0.056 0.665 0 
 6719212 11.305 5675   1.659  0.036   0.036 3.983 0.035  0.035  4.051   0.020   0.020 0.972 0.062  0.056    1.128   0.071   0.071 0.781 0 
 6752023 11.711 5071   3.377  0.078   0.081 3.557 0.045  0.061  3.573   0.020   0.020 1.511 0.108  0.163    1.556   0.102   0.104 0.920 0 
 6752043 11.881 6344   1.344  0.026   0.025 4.253 0.035  0.033  4.192   0.020   0.020 1.194 0.060  0.069    1.025   0.062   0.060 0.813 0 
 6752488 12.063 5159   0.827  0.014   0.014 4.534 0.028  0.035  4.327   0.020   0.020 0.855 0.041  0.050    0.529   0.030   0.030 0.758 0 
 6753393 11.962 4834  10.891  0.286   0.481 2.465 0.201  0.102  2.457   0.020   0.020 1.325 0.577  0.343    1.239   0.087   0.123 0.811 0 
 6755656 12.522 6350   1.721  0.044   0.043 4.093 0.030  0.034  4.037   0.020   0.020 1.345 0.058  0.058    1.175   0.080   0.080 0.698 0 
 6755919 12.212 6233   1.300  0.026   0.026 4.282 0.028  0.039  4.265   0.020   0.020 1.187 0.059  0.073    1.135   0.070   0.069 0.707 0 
 6757791 12.996 4916   3.245  0.079   0.075 3.425 0.085  0.080  3.407   0.020   0.020 1.028 0.203  0.159    0.981   0.066   0.064 0.786 0 
 6757821 13.438 5153   4.318  0.129   0.128 3.198 0.091  0.099  3.370   0.020   0.020 1.081 0.225  0.210    1.593   0.120   0.119 0.748 0 
 6757830 13.103 5029   3.067  0.068   0.075 3.586 0.047  0.066  3.620   0.020   0.020 1.329 0.116  0.162    1.429   0.091   0.096 0.709 0 
 6758401 12.243 6538   1.214  0.026   0.024 4.339 0.025  0.031  4.210   0.020   0.020 1.179 0.048  0.064    0.873   0.055   0.053 0.644 0 
 6758991 12.286 5982   1.616  0.018   0.023 4.136 0.021  0.031  4.015   0.020   0.020 1.301 0.061  0.076    0.985   0.051   0.054 0.694 0 
 6762132 12.005 5099   3.907  0.103   0.097 3.386 0.055  0.073  3.394   0.020   0.020 1.369 0.152  0.191    1.378   0.097   0.093 0.905 0 
 6763543 12.614 6251   2.081  0.063   0.060 3.954 0.031  0.037  3.947   0.020   0.020 1.437 0.067  0.100    1.397   0.106   0.103 0.713 0 
 6774054 12.790 5536   2.097  0.063   0.058 3.831 0.034  0.034  3.865   0.020   0.020 1.098 0.063  0.062    1.176   0.089   0.085 0.728 0 
 6775549 12.846 5268   3.357  0.109   0.109 3.488 0.048  0.068  3.371   0.020   0.020 1.271 0.113  0.158    0.965   0.077   0.077 0.836 0 
 6776566 11.621 5955   1.232  0.038   0.034 4.300 0.037  0.040  4.253   0.020   0.020 1.117 0.072  0.074    0.992   0.076   0.072 0.742 0 
 6776673 11.044 5450   2.567  0.057   0.054 3.686 0.030  0.035  3.901   0.020   0.020 1.172 0.069  0.074    1.911   0.122   0.119 0.898 0 
 6777372 11.850 6130   1.207  0.025   0.025 4.288 0.039  0.039  4.165   0.020   0.020 1.039 0.072  0.070    0.776   0.048   0.048 0.727 0 
 6780152 12.437 6147   2.416  0.074   0.070 3.873 0.029  0.030  3.893   0.020   0.020 1.610 0.053  0.068    1.664   0.127   0.123 0.736 0 
 6780333 13.462 4857   3.767  0.110   0.106 3.379 0.068  0.088  3.305   0.020   0.020 1.253 0.182  0.215    1.043   0.078   0.076 0.815 0 
 6780744 13.223 5050   3.192  0.090   0.087 3.481 0.068  0.088  3.467   0.020   0.020 1.136 0.167  0.191    1.089   0.079   0.077 0.773 0 
 6783374 13.491 4970   3.264  0.087   0.088 3.488 0.066  0.092  3.552   0.020   0.020 1.200 0.170  0.213    1.385   0.098   0.098 0.752 0 
 6784130 13.123 4991   3.927  0.173   0.151 3.363 0.070  0.090  3.434   0.020   0.020 1.320 0.178  0.228    1.528   0.152   0.137 0.807 0 
 6786176 11.134 6211   1.335  0.026   0.024 4.236 0.032  0.036  4.324   0.020   0.020 1.129 0.061  0.071    1.368   0.082   0.080 0.711 0 
 6787017 11.638 6239   1.750  0.038   0.035 4.041 0.028  0.046  4.098   0.020   0.020 1.239 0.058  0.104    1.398   0.089   0.086 0.757 0 
 6790492 13.261 5027   3.014  0.077   0.069 3.561 0.058  0.084  3.511   0.020   0.020 1.219 0.144  0.199    1.073   0.074   0.070 0.762 0 
 6792961 12.972 6180   2.147  0.056   0.053 3.926 0.028  0.050  4.082   0.020   0.020 1.432 0.064  0.138    2.028   0.141   0.137 0.712 0 
 6793244 12.224 6296   2.703  0.071   0.070 3.800 0.028  0.028  3.837   0.020   0.020 1.701 0.063  0.071    1.831   0.128   0.127 0.784 0 
 6794100 12.733 6169   2.641  0.087   0.087 3.789 0.033  0.052  3.832   0.020   0.020 1.598 0.070  0.181    1.728   0.139   0.139 0.766 0 
 6801896 12.052 5981   1.160  0.025   0.023 4.344 0.035  0.039  4.258   0.020   0.020 1.092 0.068  0.071    0.888   0.056   0.054 0.723 0 
 6803286 12.085 6530   2.208  0.057   0.057 3.926 0.032  0.033  4.099   0.020   0.020 1.511 0.080  0.080    2.232   0.155   0.155 0.720 0 
 6803606 13.436 5989   1.800  0.049   0.042 4.058 0.026  0.033  4.074   0.020   0.020 1.365 0.053  0.067    1.402   0.100   0.092 0.704 0 
 6805516 11.667 6613   1.387  0.030   0.031 4.246 0.030  0.032  4.081   0.020   0.020 1.242 0.051  0.052    0.845   0.053   0.054 0.717 0 
 6805890 13.487 6483   2.131  0.060   0.059 3.914 0.034  0.048  3.923   0.020   0.020 1.374 0.076  0.117    1.387   0.101   0.100 0.707 0 
 6806300 13.463 6126   2.871  0.101   0.098 3.746 0.030  0.049  3.787   0.020   0.020 1.703 0.059  0.166    1.840   0.154   0.151 0.744 0 
 6837136 12.096 6215   1.279  0.024   0.025 4.280 0.030  0.037  4.256   0.020   0.020 1.142 0.064  0.071    1.076   0.064   0.065 0.769 0 
 6838108 12.429 5042   4.158  0.101   0.101 3.336 0.059  0.076  3.349   0.020   0.020 1.378 0.166  0.201    1.409   0.094   0.094 0.912 0 
 6839061 11.672 6460   1.510  0.031   0.032 4.172 0.030  0.033  4.269   0.020   0.020 1.246 0.050  0.060    1.542   0.095   0.096 0.784 0 
 6842524 13.459 4820   3.368  0.112   0.106 3.478 0.064  0.082  3.492   0.020   0.020 1.263 0.159  0.196    1.284   0.104   0.100 0.746 0 
 6843172 12.293 6442   1.289  0.031   0.026 4.309 0.026  0.035  4.081   0.020   0.020 1.247 0.050  0.067    0.730   0.049   0.045 0.682 0 
 6843400 12.035 6301   1.978  0.064   0.063 3.988 0.034  0.035  4.000   0.020   0.020 1.404 0.068  0.075    1.426   0.113   0.112 0.702 0 
 6843466 11.989 6368   1.207  0.027   0.026 4.300 0.038  0.039  4.179   0.020   0.020 1.070 0.066  0.069    0.801   0.051   0.050 0.686 0 
 6846684 13.408 5096   1.897  0.049   0.067 3.804 0.036  0.033  4.176   0.020   0.020 0.830 0.061  0.040    1.969   0.137   0.167 0.667 0 
 6850490 12.179 5773   1.921  0.043   0.042 3.966 0.051  0.036  3.940   0.020   0.020 1.247 0.138  0.060    1.173   0.076   0.074 0.784 0 
 6851504 13.454 4902   3.871  0.107   0.102 3.341 0.072  0.094  3.372   0.020   0.020 1.206 0.195  0.219    1.286   0.092   0.090 0.801 0 
 6860004 11.598 4881   4.804  0.122   0.121 3.271 0.082  0.068  3.206   0.020   0.020 1.589 0.280  0.209    1.350   0.092   0.092 0.942 0 
 6860958 12.588 5531   1.966  0.050   0.048 3.890 0.033  0.036  4.060   0.020   0.020 1.103 0.064  0.067    1.618   0.111   0.108 0.762 0 
 6862872 12.419 6253   1.730  0.042   0.038 4.062 0.031  0.038  3.980   0.020   0.020 1.275 0.056  0.098    1.043   0.070   0.067 0.724 0 
 6863568 13.464 4804   3.140  0.096   0.092 3.435 0.081  0.062  3.451   0.020   0.020 0.982 0.184  0.113    1.015   0.078   0.076 0.792 0 
 6863731 11.611 5025   4.027  0.105   0.096 3.372 0.059  0.068  3.864   0.020   0.020 1.416 0.165  0.192 -999.000   0.301   0.287 0.863 1 
 6865467 13.177 4973   3.902  0.109   0.105 3.362 0.064  0.089  3.388   0.020   0.020 1.293 0.180  0.228    1.356   0.098   0.096 0.815 0 
 6868127 11.455 5682   1.928  0.046   0.046 3.916 0.033  0.032  4.050   0.020   0.020 1.128 0.065  0.062    1.521   0.101   0.101 0.838 0 
 6869168 13.347 5001   3.528  0.118   0.121 3.469 0.062  0.073  3.526   0.020   0.020 1.361 0.154  0.188    1.524   0.124   0.126 0.753 0 
 6869230 12.230 5098   3.570  0.099   0.099 3.469 0.059  0.074  3.563   0.020   0.020 1.385 0.155  0.204    1.697   0.122   0.123 0.860 0 
 6881005 11.732 6401   1.816  0.046   0.043 4.053 0.030  0.033  4.174   0.020   0.020 1.371 0.064  0.060    1.795   0.123   0.119 0.788 0 
 6881353 11.763 6326   2.293  0.055   0.056 3.888 0.028  0.043  4.026   0.020   0.020 1.497 0.070  0.141    2.034   0.135   0.137 0.770 0 
 6888074 12.928 4756   9.216  0.528   0.518 2.444 0.114  0.067  2.361   0.025   0.025 0.863 0.222  0.094    0.712   0.091   0.090 0.610 0 
 6888194 13.298 6430   3.174  0.097   0.101 3.688 0.026  0.036  3.890   0.020   0.020 1.808 0.063  0.137    2.854   0.218   0.224 0.649 0 
 6888603 13.430 5836   1.720  0.069   0.068 4.015 0.058  0.047  4.095   0.020   0.020 1.128 0.130  0.079    1.341   0.124   0.123 0.692 0 
 6888907 11.548 5880   1.221  0.025   0.025 4.259 0.039  0.041  4.095   0.020   0.020 0.994 0.072  0.069    0.677   0.041   0.041 0.701 0 
 6889997 13.203 5891   1.603  0.028   0.032 4.120 0.023  0.038  4.154   0.020   0.020 1.242 0.053  0.101    1.335   0.077   0.082 0.696 0 
 6890040 11.981 5615   2.243  0.052   0.051 3.771 0.033  0.034  3.873   0.020   0.020 1.089 0.062  0.057    1.369   0.090   0.088 0.829 0 
 6922204 12.343 6380   1.247  0.026   0.023 4.327 0.026  0.035  4.288   0.020   0.020 1.210 0.050  0.067    1.099   0.068   0.065 0.768 0 
 6922313 11.366 6105   1.712  0.051   0.051 4.094 0.032  0.034  4.130   0.020   0.020 1.345 0.051  0.064    1.442   0.108   0.108 0.862 0 
 6922819 12.735 6370   1.152  0.025   0.024 4.329 0.037  0.039  4.237   0.020   0.020 1.040 0.066  0.067    0.835   0.053   0.052 0.747 0 
 6923753 11.034 6711   2.845  0.062   0.064 3.783 0.029  0.030  3.798   0.020   0.020 1.807 0.078  0.085    1.851   0.117   0.119 0.925 0 
 6923885 13.191 6045   1.732  0.035   0.035 4.055 0.029  0.050  4.189   0.020   0.020 1.249 0.062  0.115    1.691   0.104   0.103 0.777 0 
 6925239 13.290 4927   3.869  0.088   0.090 3.322 0.079  0.094  3.346   0.020   0.020 1.151 0.218  0.219    1.211   0.078   0.079 0.863 0 
 6929289 12.778 5064   3.008  0.088   0.083 3.561 0.054  0.077  3.669   0.020   0.020 1.212 0.133  0.177    1.537   0.115   0.110 0.786 0 
 6932353 13.334 4871   3.372  0.086   0.081 3.477 0.060  0.083  3.497   0.020   0.020 1.254 0.164  0.198    1.303   0.090   0.086 0.782 0 
 6936393 13.440 4911   3.254  0.087   0.083 3.500 0.061  0.086  3.451   0.020   0.020 1.231 0.161  0.203    1.091   0.077   0.075 0.788 0 
 6937369 11.761 6136   1.191  0.018   0.018 4.307 0.036  0.037  4.133   0.020   0.020 1.055 0.078  0.078    0.702   0.039   0.038 0.713 0 
 6937961 12.410 6581   2.029  0.056   0.053 4.000 0.032  0.033  3.973   0.020   0.020 1.515 0.073  0.073    1.410   0.101   0.099 0.762 0 
 6937976 13.377 5058   3.842  0.107   0.105 3.307 0.084  0.095  3.388   0.020   0.020 1.100 0.208  0.203    1.315   0.095   0.094 0.812 0 
 6938293 12.549 4938   3.071  0.076   0.079 3.532 0.064  0.082  3.514   0.020   0.020 1.185 0.155  0.193    1.123   0.076   0.077 0.859 0 
 6938521 12.554 6261   2.057  0.053   0.050 3.900 0.050  0.035  4.038   0.020   0.020 1.232 0.128  0.062    1.685   0.117   0.113 0.743 0 
 6939116 12.898 5177   3.144  0.083   0.081 3.453 0.068  0.081  3.455   0.020   0.020 1.029 0.153  0.158    1.026   0.072   0.071 0.851 0 
 6939229 11.996 5989   1.177  0.043   0.041 4.321 0.045  0.047  4.330   0.020   0.020 1.073 0.073  0.078    1.081   0.094   0.089 0.690 0 
 6940117 12.888 6048   2.152  0.065   0.062 3.840 0.033  0.035  3.948   0.020   0.020 1.177 0.061  0.061    1.496   0.114   0.110 0.773 0 
 6940575 12.628 6329   2.043  0.054   0.055 3.984 0.029  0.032  3.937   0.020   0.020 1.481 0.069  0.075    1.316   0.092   0.093 0.722 0 
 6945607 12.339 5152   3.045  0.075   0.072 3.460 0.068  0.077  3.473   0.020   0.020 0.980 0.151  0.143    1.005   0.068   0.066 0.865 0 
 6946733 11.875 5261   3.733  0.104   0.090 3.470 0.040  0.056  3.442   0.020   0.020 1.507 0.097  0.137    1.405   0.101   0.094 0.875 0 
 6947022 12.867 4954   3.978  0.135   0.133 3.249 0.094  0.090  3.449   0.020   0.020 1.030 0.228  0.176    1.623   0.133   0.132 0.826 0 
 6947151 12.356 5293   2.830  0.068   0.081 3.667 0.029  0.036  3.738   0.020   0.020 1.364 0.066  0.087    1.595   0.106   0.117 0.814 0 
 6948686 13.340 4838   4.378  0.136   0.132 3.280 0.064  0.083  3.312   0.020   0.020 1.348 0.186  0.218    1.432   0.111   0.108 0.808 0 
 6951653 11.803 5804   1.448  0.033   0.032 4.171 0.031  0.039  4.107   0.020   0.020 1.144 0.068  0.085    0.979   0.064   0.062 0.745 0 
 6953275 11.964 6221   1.499  0.037   0.037 4.154 0.032  0.037  4.147   0.020   0.020 1.183 0.058  0.081    1.149   0.078   0.077 0.709 0 
 6953517 12.056 6334   2.069  0.051   0.052 3.956 0.030  0.037  4.087   0.020   0.020 1.424 0.071  0.108    1.904   0.129   0.130 0.767 0 
 6953889 12.460 5880   1.070  0.022   0.021 4.387 0.036  0.040  4.188   0.020   0.020 1.023 0.066  0.070    0.643   0.039   0.039 0.672 0 
 6955822 12.463 5085   3.619  0.109   0.104 3.455 0.058  0.077  3.636   0.020   0.020 1.383 0.152  0.207    2.064   0.157   0.152 0.812 0 
 6960565 12.177 6391   1.580  0.033   0.036 4.119 0.032  0.033  4.141   0.020   0.020 1.211 0.052  0.079    1.260   0.078   0.081 0.694 0 
 6962774 12.681 5259   2.747  0.080   0.084 3.672 0.036  0.053  3.733   0.020   0.020 1.301 0.079  0.120    1.488   0.111   0.114 0.794 0 
 6963190 12.481 4963   3.750  0.107   0.104 3.422 0.063  0.074  3.424   0.020   0.020 1.373 0.171  0.193    1.362   0.100   0.098 0.864 0 
 6963564 13.106 6213   3.351  0.111   0.111 3.642 0.032  0.059  3.792   0.020   0.020 1.820 0.078  0.185    2.534   0.204   0.205 0.749 0 
 6963585 11.975 5957   1.426  0.031   0.029 4.159 0.039  0.042  4.136   0.020   0.020 1.073 0.085  0.077    1.014   0.064   0.063 0.719 0 
 6964006 12.099 6732   1.863  0.053   0.049 4.046 0.032  0.032  3.857   0.020   0.020 1.421 0.069  0.064    0.911   0.067   0.064 0.716 0 
 6964115 13.272 4943   4.777  0.170   0.164 3.234 0.068  0.077  3.365   0.020   0.020 1.446 0.199  0.210    1.929   0.163   0.160 0.763 0 
 6965175 12.409 5117   3.663  0.113   0.118 3.472 0.055  0.067  3.404   0.020   0.020 1.465 0.145  0.172    1.240   0.096   0.098 0.875 0 
 6966196 12.384 5102   3.589  0.124   0.108 3.498 0.056  0.065  3.434   0.020   0.020 1.501 0.144  0.171    1.277   0.106   0.097 0.904 0 
 6967092 12.024 5715   1.043  0.022   0.021 4.376 0.041  0.041  4.417   0.020   0.020 0.950 0.070  0.066    1.036   0.065   0.063 0.714 0 
 6967105 12.452 5045   2.369  0.067   0.064 3.750 0.041  0.054  3.818   0.020   0.020 1.159 0.089  0.113    1.347   0.098   0.096 0.810 0 
 6974488 13.196 6280   1.319  0.030   0.031 4.235 0.034  0.039  4.220   0.020   0.020 1.100 0.064  0.074    1.054   0.068   0.070 0.654 0 
 6974841 13.297 6249   2.018  0.051   0.051 3.926 0.049  0.040  4.176   0.020   0.020 1.253 0.128  0.065    2.226   0.152   0.152 0.698 0 
 6976287 13.077 6506   1.938  0.048   0.047 4.005 0.032  0.030  3.931   0.020   0.020 1.398 0.067  0.063    1.170   0.079   0.079 0.684 0 
 6976448 11.976 6014   1.273  0.028   0.028 4.288 0.037  0.035  4.328   0.020   0.020 1.161 0.067  0.071    1.257   0.080   0.080 0.728 0 
 6976550 13.038 5797   1.281  0.027   0.027 4.231 0.041  0.045  4.071   0.020   0.020 1.023 0.079  0.079    0.704   0.044   0.044 0.692 0 
 7007879 12.427 5142   2.985  0.067   0.075 3.581 0.047  0.068  3.526   0.020   0.020 1.241 0.115  0.153    1.091   0.070   0.074 0.897 0 
 7008221 13.060 6703   1.994  0.053   0.050 3.978 0.031  0.030  4.074   0.020   0.020 1.390 0.066  0.066    1.719   0.121   0.118 0.788 0 
 7008355 13.355 4956   3.147  0.070   0.069 3.504 0.069  0.091  3.317   0.020   0.020 1.163 0.173  0.205    0.749   0.048   0.048 0.847 0 
 7009817 13.086 6696   1.268  0.024   0.023 4.336 0.016  0.021  4.177   0.020   0.020 1.279 0.029  0.036    0.882   0.052   0.052 0.742 0 
 7010351 11.790 6477   2.049  0.048   0.046 3.966 0.032  0.029  3.978   0.020   0.020 1.431 0.070  0.066    1.456   0.096   0.094 0.814 0 
 7010614 12.927 6642   1.394  0.036   0.036 4.271 0.026  0.031  4.097   0.020   0.020 1.326 0.052  0.050    0.885   0.061   0.061 0.744 0 
 7013201 12.761 6163   2.228  0.063   0.067 3.928 0.030  0.031  3.772   0.020   0.020 1.553 0.055  0.070    1.071   0.078   0.081 0.705 0 
 7014202 12.909 5094   3.047  0.085   0.084 3.442 0.078  0.072  3.356   0.020   0.020 0.943 0.159  0.129    0.768   0.056   0.055 0.775 0 
 7016858 10.482 6118   1.100  0.026   0.025 4.339 0.040  0.041  4.514   0.020   0.020 0.970 0.069  0.065    1.441   0.095   0.093 0.733 0 
 7018188 13.014 5926   1.949  0.048   0.047 3.939 0.058  0.039  3.909   0.020   0.020 1.210 0.146  0.074    1.124   0.076   0.075 0.728 0 
 7018227 11.795 6116   2.229  0.053   0.048 3.839 0.044  0.031  4.076   0.020   0.020 1.264 0.080  0.061    2.155   0.142   0.136 0.712 0 
 7018276 12.944 5212   2.623  0.068   0.066 3.640 0.045  0.061  3.611   0.020   0.020 1.098 0.101  0.119    1.024   0.071   0.070 0.769 0 
 7020278 13.023 5216   3.696  0.096   0.096 3.394 0.057  0.080  3.386   0.020   0.020 1.247 0.145  0.197    1.212   0.084   0.084 0.810 0 
 7020488 13.476 5003   3.025  0.082   0.079 3.466 0.079  0.075  3.462   0.020   0.020 0.982 0.177  0.141    0.967   0.069   0.067 0.771 0 
 7020834 12.015 6707   2.185  0.062   0.064 3.938 0.033  0.035  3.971   0.020   0.020 1.524 0.077  0.079    1.627   0.119   0.121 0.757 0 
 7020962 13.490 5021   3.570  0.107   0.107 3.428 0.064  0.087  3.347   0.020   0.020 1.256 0.165  0.209    1.033   0.078   0.078 0.788 0 
 7021725 12.940 4856   3.923  0.106   0.105 3.320 0.074  0.094  3.342   0.020   0.020 1.179 0.204  0.212    1.233   0.087   0.087 0.863 0 
 7026496 13.444 4882   3.299  0.076   0.075 3.490 0.065  0.082  3.510   0.020   0.020 1.238 0.164  0.198    1.284   0.084   0.083 0.815 0 
 7031659 12.332 6395   2.187  0.057   0.057 3.948 0.030  0.033  3.957   0.020   0.020 1.563 0.065  0.079    1.580   0.110   0.110 0.710 0 
 7033088 13.378 5124   2.569  0.068   0.067 3.687 0.045  0.065  3.564   0.020   0.020 1.183 0.099  0.148    0.881   0.062   0.061 0.757 0 
 7033676 12.705 5901   1.858  0.051   0.050 3.969 0.058  0.041  4.011   0.020   0.020 1.181 0.139  0.077    1.289   0.092   0.091 0.717 0 
 7034581 13.295 5137   3.831  0.109   0.107 3.349 0.070  0.091  3.347   0.020   0.020 1.211 0.176  0.216    1.189   0.087   0.086 0.802 0 
 7034994 12.977 5044   4.429  0.163   0.153 3.298 0.070  0.081  3.339   0.020   0.020 1.436 0.213  0.222    1.560   0.136   0.129 0.794 0 
 7035674 12.175 5050   3.970  0.121   0.129 3.398 0.060  0.067  3.359   0.020   0.020 1.456 0.176  0.192    1.313   0.100   0.105 0.902 0 
 7037377 12.962 5064   2.693  0.069   0.069 3.655 0.048  0.064  3.609   0.020   0.020 1.205 0.109  0.145    1.075   0.074   0.074 0.766 0 
 7038499 11.328 6894   1.632  0.035   0.034 4.187 0.027  0.029  4.142   0.020   0.020 1.501 0.068  0.072    1.347   0.084   0.083 0.796 0 
 7048501 11.313 7202   2.503  0.070   0.072 3.871 0.032  0.033  4.077   0.020   0.020 1.712 0.083  0.085    2.727   0.197   0.201 0.892 0 
 7050086 11.761 5555   0.954  0.018   0.018 4.382 0.040  0.029  4.250   0.020   0.020 0.807 0.057  0.040    0.590   0.035   0.035 0.715 0 
 7060048 13.243 6599   1.742  0.047   0.040 4.077 0.030  0.032  4.120   0.020   0.020 1.334 0.058  0.054    1.458   0.103   0.095 0.690 0 
 7061043 13.000 4986   3.650  0.088   0.090 3.431 0.060  0.082  3.367   0.020   0.020 1.317 0.166  0.204    1.131   0.075   0.076 0.815 0 
 7092446 12.650 6541   2.006  0.052   0.050 3.963 0.028  0.043  3.991   0.020   0.020 1.360 0.059  0.107    1.435   0.099   0.097 0.756 0 
 7092804 12.757 5138   4.006  0.119   0.119 3.377 0.055  0.071  3.375   0.020   0.020 1.414 0.142  0.191    1.387   0.104   0.104 0.862 0 
 7094037 13.283 6104   1.595  0.036   0.036 4.106 0.034  0.041  4.054   0.020   0.020 1.196 0.064  0.092    1.050   0.068   0.068 0.723 0 
 7100918 11.956 6480   2.212  0.057   0.057 3.911 0.029  0.038  4.021   0.020   0.020 1.465 0.069  0.119    1.870   0.129   0.129 0.811 0 
 7101164 12.784 4809   3.489  0.105   0.102 3.421 0.072  0.086  3.373   0.020   0.020 1.183 0.186  0.199    1.048   0.079   0.078 0.875 0 
 7101608 11.963 5985   1.803  0.038   0.038 4.045 0.028  0.042  4.040   0.020   0.020 1.331 0.052  0.115    1.299   0.081   0.081 0.777 0 
 7101765 13.338 5116   2.690  0.067   0.069 3.658 0.047  0.067  3.615   0.020   0.020 1.213 0.106  0.157    1.086   0.074   0.075 0.716 0 
 7104562 11.986 5936   1.518  0.031   0.030 4.108 0.042  0.042  4.148   0.020   0.020 1.078 0.097  0.075    1.181   0.073   0.072 0.730 0 
 7104934 11.841 5060   3.344  0.091   0.084 3.544 0.050  0.062  3.506   0.020   0.020 1.440 0.123  0.161    1.306   0.093   0.089 0.896 0 
 7106387 11.343 6588   2.332  0.052   0.050 3.883 0.029  0.032  4.184   0.020   0.020 1.526 0.072  0.096    3.030   0.194   0.190 0.836 0 
 7106805 11.801 6417   3.446  0.104   0.093 3.634 0.024  0.054  4.150   0.020   0.020 1.888 0.060  0.197 -999.000   0.465   0.432 0.805 1 
 7107547 12.010 6266   2.018  0.047   0.045 3.975 0.030  0.032  4.108   0.020   0.020 1.417 0.066  0.078    1.903   0.125   0.123 0.785 0 
 7107995 12.831 5325   2.581  0.072   0.071 3.708 0.031  0.039  3.826   0.020   0.020 1.250 0.068  0.085    1.627   0.118   0.117 0.782 0 
 7108425 12.136 6455   1.661  0.037   0.038 4.088 0.031  0.032  4.023   0.020   0.020 1.244 0.050  0.078    1.059   0.068   0.069 0.739 0 
 7108465 11.981 5521   1.624  0.036   0.035 4.052 0.046  0.030  4.117   0.020   0.020 1.093 0.083  0.051    1.260   0.080   0.079 0.789 0 
 7115799  9.616 4783   3.361  0.073   0.070 3.404 0.081  0.070  3.383   0.200   0.200 1.052 0.199  0.149    0.996   0.461   0.460 0.985 0 
 7116774 11.999 6175   2.482  0.068   0.061 3.762 0.034  0.030  3.849   0.020   0.020 1.311 0.068  0.052    1.588   0.114   0.107 0.818 0 
 7117084 12.698 5046   2.965  0.087   0.086 3.509 0.071  0.080  3.426   0.020   0.020 1.039 0.166  0.159    0.855   0.064   0.063 0.837 0 
 7123414 12.646 6291   2.219  0.068   0.062 3.907 0.031  0.046  3.998   0.020   0.020 1.466 0.068  0.139    1.785   0.136   0.130 0.693 0 
 7124434 12.321 5712   1.839  0.043   0.042 3.803 0.035  0.035  4.137   0.020   0.020 0.791 0.044  0.042    1.689   0.111   0.110 0.727 0 
 7131905 13.354 4848   4.417  0.118   0.113 3.247 0.073  0.097  3.330   0.020   0.020 1.264 0.210  0.235    1.522   0.107   0.105 0.817 0 
 7132078 12.573 6396   2.739  0.082   0.095 3.772 0.029  0.046  3.853   0.020   0.020 1.638 0.069  0.167    1.951   0.147   0.162 0.751 0 
 7132698 13.219 4958   2.896  0.079   0.081 3.618 0.053  0.070  3.750   0.020   0.020 1.283 0.120  0.168    1.721   0.123   0.125 0.747 0 
 7134214 12.674 5587   1.907  0.048   0.047 3.957 0.055  0.028  3.897   0.020   0.020 1.212 0.132  0.041    1.047   0.071   0.071 0.730 0 
 7134234 11.725 5030   3.868  0.092   0.095 3.396 0.058  0.075  3.342   0.020   0.020 1.370 0.157  0.200    1.197   0.079   0.081 0.915 0 
 7134424 12.505 7139   2.433  0.050   0.055 3.905 0.028  0.031  3.853   0.020   0.020 1.742 0.108  0.109    1.537   0.095   0.099 0.767 0 
 7135011 12.200 6447   1.990  0.045   0.044 3.992 0.031  0.031  4.057   0.020   0.020 1.426 0.075  0.072    1.646   0.106   0.106 0.718 0 
 7135699 12.177 5536   1.944  0.047   0.045 3.878 0.033  0.034  4.089   0.020   0.020 1.050 0.060  0.059    1.691   0.113   0.110 0.786 0 
 7135861 12.367 6503   1.832  0.045   0.049 4.083 0.031  0.029  4.098   0.020   0.020 1.496 0.064  0.066    1.534   0.103   0.108 0.697 0 
 7174707 11.356 5409   2.090  0.043   0.046 3.855 0.030  0.031  3.912   0.020   0.020 1.147 0.057  0.063    1.302   0.080   0.083 0.900 0 
 7175565 12.379 5275   2.586  0.054   0.073 3.753 0.021  0.026  3.760   0.020   0.020 1.385 0.034  0.056    1.402   0.087   0.102 0.833 0 
 7175594 10.958 6306   3.494  0.082   0.086 3.549 0.028  0.024  3.782   0.020   0.020 1.585 0.072  0.053    2.696   0.177   0.181 0.930 0 
 7175896 11.121 7150   2.179  0.054   0.056 3.987 0.030  0.030  3.988   0.020   0.020 1.692 0.077  0.077    1.684   0.114   0.116 0.831 0 
 7176167 12.521 6117   2.021  0.059   0.056 3.923 0.052  0.039  3.964   0.020   0.020 1.249 0.137  0.066    1.369   0.101   0.099 0.798 0 
 7176375 11.693 6172   1.240  0.026   0.026 4.123 0.035  0.033  4.311   0.020   0.020 0.750 0.045  0.039    1.148   0.071   0.071 0.754 0 
 7177702 13.405 5941   2.343  0.143   0.135 3.838 0.059  0.056  4.041   0.020   0.020 1.383 0.160  0.088    2.198   0.287   0.273 0.716 0 
 7177955 11.598 6425   2.091  0.052   0.050 3.946 0.029  0.035  4.046   0.020   0.020 1.423 0.065  0.106    1.770   0.120   0.118 0.835 0 
 7180403 12.262 6306   1.989  0.051   0.050 3.993 0.031  0.032  4.028   0.020   0.020 1.434 0.067  0.069    1.540   0.106   0.105 0.664 0 
 7183136 11.935 6268   2.179  0.053   0.051 3.913 0.028  0.049  4.129   0.020   0.020 1.434 0.063  0.137    2.331   0.156   0.153 0.738 0 
 7183867 12.460 6796   1.713  0.043   0.043 4.133 0.033  0.031  4.096   0.020   0.020 1.464 0.077  0.068    1.336   0.091   0.091 0.735 0 
 7184494 12.576 6374   1.933  0.056   0.054 3.982 0.031  0.045  4.050   0.020   0.020 1.323 0.059  0.108    1.528   0.113   0.111 0.719 0 
 7185289 12.767 4981   3.258  0.092   0.092 3.539 0.054  0.066  3.430   0.020   0.020 1.353 0.139  0.169    1.043   0.076   0.076 0.791 0 
 7187965 13.398 5107   2.418  0.061   0.059 3.781 0.024  0.035  3.669   0.020   0.020 1.300 0.040  0.075    0.994   0.068   0.067 0.746 0 
 7189624 11.347 5582   1.219  0.023   0.022 4.287 0.030  0.034  4.284   0.020   0.020 1.056 0.051  0.057    1.041   0.062   0.061 0.772 0 
 7190107 12.368 5844   1.576  0.035   0.034 4.120 0.028  0.044  4.050   0.020   0.020 1.206 0.058  0.102    1.015   0.065   0.064 0.777 0 
 7190443 11.971 6247   1.267  0.024   0.025 4.280 0.032  0.037  4.250   0.020   0.020 1.119 0.068  0.070    1.041   0.062   0.063 0.723 0 
 7191013 12.159 6088   1.171  0.023   0.024 4.323 0.037  0.039  4.202   0.020   0.020 1.058 0.071  0.070    0.796   0.049   0.049 0.684 0 
 7192092 11.473 6669   2.087  0.051   0.048 3.909 0.046  0.036  4.169   0.020   0.020 1.284 0.123  0.055    2.342   0.157   0.153 0.724 0 
 7199917 12.782 5335   1.826  0.047   0.045 3.906 0.034  0.036  3.921   0.020   0.020 0.987 0.058  0.059    1.013   0.070   0.069 0.726 0 
 7201285 12.006 6030   1.702  0.036   0.035 4.071 0.026  0.046  4.113   0.020   0.020 1.255 0.057  0.110    1.371   0.085   0.084 0.749 0 
 7202556 11.514 6599   2.100  0.047   0.048 3.919 0.036  0.043  4.089   0.020   0.020 1.327 0.098  0.082    1.973   0.127   0.129 0.699 0 
 7203044 13.117 5903   2.491  0.064   0.060 3.713 0.031  0.031  3.943   0.020   0.020 1.180 0.058  0.061    1.983   0.137   0.132 0.685 0 
 7204104 12.253 5544   1.765  0.039   0.058 3.973 0.034  0.032  4.139   0.020   0.020 1.066 0.077  0.067    1.562   0.100   0.125 0.712 0 
 7204303 12.751 5969   1.585  0.041   0.038 4.113 0.031  0.044  4.210   0.020   0.020 1.200 0.064  0.098    1.486   0.103   0.098 0.671 0 
 7205315 11.110 6214   1.854  0.044   0.037 4.063 0.023  0.026  3.967   0.020   0.020 1.466 0.048  0.051    1.161   0.077   0.071 0.799 0 
 7206130 12.573 6198   2.018  0.061   0.058 3.992 0.030  0.032  3.921   0.020   0.020 1.476 0.057  0.070    1.238   0.094   0.091 0.682 0 
 7207089 12.026 5538   1.090  0.022   0.021 4.322 0.040  0.040  4.299   0.020   0.020 0.915 0.068  0.062    0.863   0.053   0.052 0.677 0 
 7207492 13.378 4910   3.589  0.095   0.096 3.467 0.062  0.066  3.412   0.020   0.020 1.399 0.164  0.186    1.211   0.085   0.085 0.764 0 
 7207645 13.489 5269   2.398  0.068   0.067 3.750 0.036  0.048  3.926   0.020   0.020 1.187 0.075  0.100    1.767   0.129   0.128 0.722 0 
 7211156 13.097 5050   3.055  0.072   0.071 3.542 0.058  0.080  3.486   0.020   0.020 1.193 0.143  0.186    1.043   0.069   0.068 0.781 0 
 7212816 13.015 4926   3.965  0.117   0.115 3.320 0.074  0.096  3.423   0.020   0.020 1.209 0.204  0.227    1.519   0.114   0.112 0.795 0 
 7213267 12.382 6285   1.896  0.049   0.048 4.013 0.031  0.034  4.021   0.020   0.020 1.365 0.065  0.074    1.376   0.095   0.094 0.742 0 
 7215954 12.845 5011   3.296  0.116   0.114 3.547 0.058  0.068  3.503   0.020   0.020 1.419 0.135  0.174    1.262   0.106   0.105 0.834 0 
 7216690 13.014 6932   2.248  0.078   0.071 3.949 0.032  0.035  3.923   0.020   0.020 1.657 0.081  0.084    1.542   0.129   0.121 0.721 0 
 7217008 11.377 6042   1.400  0.024   0.027 4.173 0.038  0.039  4.321   0.020   0.020 1.066 0.083  0.078    1.498   0.087   0.090 0.759 0 
 7219026 13.029 4914   3.187  0.085   0.080 3.515 0.064  0.084  3.487   0.020   0.020 1.225 0.160  0.198    1.135   0.080   0.077 0.810 0 
 7220649 10.458 6124   1.653  0.032   0.032 4.094 0.031  0.038  4.275   0.020   0.020 1.249 0.062  0.099    1.876   0.114   0.113 0.863 0 
 7220660 13.377 4865   3.482  0.076   0.075 3.481 0.060  0.071  3.456   0.020   0.020 1.350 0.178  0.200    1.265   0.080   0.080 0.793 0 
 7220948 12.894 5367   2.617  0.077   0.073 3.681 0.034  0.042  3.887   0.020   0.020 1.205 0.075  0.087    1.926   0.144   0.139 0.737 0 
 7222362 12.086 6444   2.971  0.086   0.080 3.733 0.027  0.027  4.016   0.020   0.020 1.757 0.070  0.067    3.341   0.247   0.238 0.822 0 
 7259627 11.710 6697   1.762  0.043   0.041 4.097 0.032  0.032  4.115   0.020   0.020 1.424 0.074  0.067    1.474   0.099   0.096 0.834 0 
 7265013 10.408 5343   0.884  0.017   0.016 4.495 0.032  0.040  4.319   0.020   0.020 0.894 0.052  0.057    0.594   0.035   0.035 0.767 0 
 7266176 11.783 4905   4.011  0.095   0.097 3.351 0.063  0.081  3.322   0.020   0.020 1.326 0.176  0.207    1.232   0.081   0.082 0.937 0 
 7268364 12.118 6555   2.049  0.054   0.053 3.978 0.033  0.033  4.083   0.020   0.020 1.470 0.078  0.077    1.853   0.130   0.128 0.720 0 
 7268793 11.991 5847   2.950  0.069   0.058 3.613 0.024  0.025  3.878   0.020   0.020 1.315 0.058  0.060    2.397   0.158   0.145 0.764 0 
 7270736 13.492 4918   2.690  0.062   0.061 3.524 0.060  0.045  3.609   0.020   0.020 0.885 0.116  0.069    1.073   0.070   0.069 0.794 0 
 7271652 12.650 5688   1.914  0.045   0.047 3.944 0.039  0.032  3.945   0.020   0.020 1.189 0.060  0.063    1.177   0.078   0.080 0.763 0 
 7271840 12.428 4831   3.930  0.101   0.106 3.379 0.059  0.073  3.356   0.020   0.020 1.359 0.173  0.196    1.278   0.088   0.091 0.920 0 
 7272298 13.269 5028   3.556  0.092   0.095 3.406 0.070  0.092  3.360   0.020   0.020 1.179 0.183  0.208    1.055   0.073   0.074 0.821 0 
 7272363 13.128 5041   3.882  0.113   0.112 3.392 0.062  0.080  3.301   0.020   0.020 1.370 0.168  0.217    1.098   0.081   0.081 0.827 0 
 7272454 13.163 5165   3.051  0.075   0.075 3.461 0.066  0.078  3.449   0.020   0.020 0.986 0.148  0.145    0.955   0.064   0.064 0.803 0 
 7272462 13.011 5912   2.123  0.053   0.052 3.898 0.055  0.036  3.928   0.020   0.020 1.303 0.154  0.071    1.393   0.095   0.094 0.737 0 
 7274136 11.983 6544   2.380  0.064   0.065 3.889 0.031  0.032  3.894   0.020   0.020 1.617 0.076  0.083    1.617   0.115   0.115 0.762 0 
 7277265 11.083 4903   8.376  0.178   0.203 2.864 0.037  0.148  2.731   0.020   0.020 1.881 0.178  0.554    1.375   0.086   0.092 0.862 0 
 7281979 13.098 5801   1.922  0.045   0.042 3.933 0.039  0.036  3.946   0.020   0.020 1.166 0.072  0.071    1.189   0.078   0.076 0.704 0 
 7282162 11.857 6120   1.235  0.026   0.024 4.303 0.035  0.037  4.160   0.020   0.020 1.127 0.068  0.071    0.804   0.050   0.049 0.705 0 
 7284181 12.914 4971   3.637  0.107   0.103 3.483 0.060  0.068  3.457   0.020   0.020 1.479 0.177  0.182    1.382   0.103   0.101 0.806 0 
 7284486 12.628 5763   3.076  0.100   0.101 3.600 0.029  0.029  3.746   0.020   0.020 1.389 0.055  0.061    1.920   0.153   0.154 0.757 0 
 7284881 12.941 6173   3.033  0.100   0.097 3.711 0.028  0.049  3.743   0.020   0.020 1.751 0.058  0.167    1.856   0.149   0.146 0.724 0 
 7289316 13.279 5140   2.616  0.065   0.068 3.681 0.044  0.064  3.710   0.020   0.020 1.205 0.099  0.144    1.280   0.087   0.089 0.759 0 
 7296980 12.051 5838   1.450  0.030   0.032 4.128 0.044  0.039  4.130   0.020   0.020 1.033 0.097  0.072    1.034   0.064   0.066 0.719 0 
 7297731 12.892 5287   2.560  0.075   0.075 3.715 0.035  0.049  3.802   0.020   0.020 1.250 0.074  0.109    1.514   0.113   0.113 0.764 0 
 7298295 12.841 5467   2.734  0.075   0.077 3.691 0.028  0.035  3.738   0.020   0.020 1.347 0.061  0.084    1.491   0.106   0.108 0.766 0 
 7300609 12.091 6608   2.221  0.062   0.062 3.949 0.029  0.034  3.937   0.020   0.020 1.613 0.071  0.078    1.553   0.112   0.112 0.744 0 
 7300976 10.877 5888   1.936  0.035   0.037 3.970 0.042  0.039  4.223   0.020   0.020 1.266 0.131  0.082    2.283   0.133   0.137 0.753 0 
 7304757 13.497 5041   3.892  0.130   0.145 3.422 0.067  0.075  3.398   0.020   0.020 1.475 0.198  0.199    1.380   0.112   0.121 0.784 0 
 7335271 12.947 5475   1.897  0.053   0.051 3.887 0.035  0.036  3.976   0.020   0.020 1.020 0.060  0.059    1.240   0.090   0.088 0.805 0 
 7335892 13.343 4900   3.651  0.098   0.098 3.437 0.057  0.077  3.426   0.020   0.020 1.336 0.159  0.195    1.295   0.091   0.091 0.853 0 
 7337555 12.351 5852   1.112  0.021   0.020 4.394 0.025  0.032  4.252   0.020   0.020 1.123 0.047  0.061    0.804   0.048   0.047 0.776 0 
 7339231 13.372 5025   2.313  0.057   0.055 3.742 0.045  0.062  3.750   0.020   0.020 1.080 0.097  0.116    1.098   0.074   0.073 0.796 0 
 7339681 13.057 5843   1.815  0.043   0.040 3.977 0.058  0.039  4.237   0.020   0.020 1.151 0.140  0.077    2.073   0.137   0.133 0.743 0 
 7339938 12.664 5755   1.296  0.029   0.027 4.214 0.042  0.044  4.262   0.020   0.020 1.011 0.080  0.076    1.120   0.072   0.070 0.719 0 
 7340006 13.148 6399   2.004  0.052   0.050 3.982 0.033  0.033  3.994   0.020   0.020 1.420 0.073  0.073    1.443   0.100   0.098 0.720 0 
 7341291 12.292 6320   1.793  0.041   0.042 4.040 0.031  0.036  4.018   0.020   0.020 1.298 0.057  0.096    1.222   0.079   0.080 0.754 0 
 7345244 11.810 6139   1.295  0.026   0.027 4.273 0.029  0.038  4.259   0.020   0.020 1.153 0.065  0.073    1.109   0.068   0.069 0.690 0 
 7347954 11.992 5972   1.549  0.030   0.035 4.137 0.030  0.035  4.089   0.020   0.020 1.214 0.054  0.091    1.075   0.065   0.069 0.722 0 
 7348066 12.670 6084   1.800  0.048   0.046 4.023 0.034  0.049  4.095   0.020   0.020 1.260 0.070  0.110    1.469   0.104   0.101 0.689 0 
 7348280 12.058 6210   1.811  0.041   0.042 4.053 0.029  0.032  4.145   0.020   0.020 1.361 0.060  0.066    1.672   0.108   0.110 0.762 0 
 7352004 12.125 6105   1.934  0.049   0.046 4.001 0.030  0.039  4.074   0.020   0.020 1.383 0.059  0.112    1.615   0.110   0.107 0.802 0 
 7352763 12.890 5158   2.589  0.083   0.080 3.700 0.038  0.051  3.608   0.020   0.020 1.233 0.085  0.113    0.991   0.078   0.076 0.778 0 
 7354144 12.986 6080   2.911  0.104   0.093 3.668 0.045  0.032  3.778   0.020   0.020 1.463 0.091  0.065    1.850   0.158   0.146 0.741 0 
 7357569 12.791 4858   3.244  0.101   0.098 3.479 0.071  0.087  3.426   0.020   0.020 1.168 0.176  0.197    1.023   0.079   0.077 0.857 0 
 7362587 12.042 5246   2.059  0.048   0.047 3.822 0.035  0.040  3.923   0.020   0.020 1.032 0.066  0.071    1.295   0.085   0.084 0.812 0 
 7363772 12.206 6105   1.688  0.036   0.029 4.049 0.037  0.043  4.050   0.020   0.020 1.160 0.098  0.083    1.166   0.073   0.067 0.742 0 
 7365243 12.586 5787   1.545  0.034   0.035 4.131 0.030  0.041  4.173   0.020   0.020 1.191 0.058  0.096    1.297   0.083   0.084 0.680 0 
 7368397 12.528 5296   2.661  0.072   0.073 3.696 0.032  0.048  3.660   0.020   0.020 1.287 0.075  0.108    1.180   0.084   0.085 0.812 0 
 7372635 12.577 4868  14.807  1.594   1.605 2.542 0.072  0.071  2.650   0.030   0.030 2.898 0.197  0.245    3.567   0.807   0.813 0.591 0 
 7373035 12.132 6129   2.269  0.065   0.064 3.912 0.028  0.030  3.955   0.020   0.020 1.555 0.054  0.071    1.692   0.124   0.123 0.739 0 
 7373620 13.086 6113   2.496  0.058   0.067 3.736 0.028  0.029  3.916   0.020   0.020 1.249 0.050  0.059    1.874   0.123   0.133 0.695 0 
 7373873 10.543 6268   2.510  0.062   0.060 3.844 0.027  0.028  3.966   0.020   0.020 1.621 0.064  0.072    2.123   0.144   0.141 0.822 0 
 7375886 11.833 6431   2.060  0.048   0.046 3.960 0.030  0.031  4.011   0.020   0.020 1.423 0.067  0.074    1.587   0.104   0.102 0.786 0 
 7376530 12.211 5621   1.714  0.040   0.039 3.965 0.035  0.034  4.004   0.020   0.020 0.997 0.061  0.057    1.080   0.070   0.070 0.768 0 
 7377110 12.082 5258   2.337  0.058   0.057 3.763 0.036  0.048  3.895   0.020   0.020 1.163 0.074  0.101    1.564   0.106   0.105 0.836 0 
 7377454 11.886 6576   1.842  0.041   0.042 4.049 0.030  0.031  4.174   0.020   0.020 1.393 0.066  0.061    1.846   0.119   0.120 0.793 0 
 7377576 11.322 6107   1.158  0.023   0.022 4.319 0.039  0.039  4.384   0.020   0.020 1.027 0.072  0.069    1.184   0.072   0.071 0.686 0 
 7382432 12.498 5530   2.050  0.053   0.054 3.892 0.027  0.028  3.866   0.020   0.020 1.210 0.042  0.057    1.126   0.078   0.079 0.742 0 
 7382871 12.247 6544   1.769  0.044   0.046 4.077 0.030  0.031  4.098   0.020   0.020 1.371 0.064  0.056    1.429   0.097   0.100 0.708 0 
 7415938 11.149 6343   1.906  0.045   0.044 4.023 0.030  0.031  4.142   0.020   0.020 1.410 0.066  0.066    1.837   0.122   0.120 0.871 0 
 7416507 12.623 6115   1.420  0.034   0.032 4.134 0.043  0.040  4.193   0.020   0.020 1.006 0.081  0.066    1.147   0.076   0.074 0.786 0 
 7417635 12.734 6273   1.454  0.035   0.031 4.187 0.034  0.036  4.095   0.020   0.020 1.201 0.058  0.074    0.960   0.064   0.061 0.740 0 
 7418649 13.011 6202   1.192  0.024   0.023 4.363 0.020  0.027  4.298   0.020   0.020 1.201 0.038  0.054    1.028   0.063   0.062 0.740 0 
 7419157 13.220 5888   1.623  0.038   0.036 4.085 0.036  0.051  4.183   0.020   0.020 1.165 0.091  0.092    1.463   0.097   0.094 0.755 0 
 7420670 13.140 5461   2.669  0.069   0.057 3.695 0.027  0.031  3.699   0.020   0.020 1.298 0.063  0.069    1.298   0.090   0.081 0.766 0 
 7421320 13.472 6163   1.628  0.073   0.072 4.104 0.045  0.044  4.060   0.020   0.020 1.254 0.065  0.096    1.110   0.112   0.111 0.700 0 
 7421791 12.022 5996   0.956  0.019   0.018 4.371 0.041  0.038  4.376   0.020   0.020 0.790 0.057  0.050    0.793   0.048   0.047 0.740 0 
 7422349 12.054 5031   6.427  0.221   0.228 3.092 0.072  0.098  3.422   0.020   0.020 1.901 0.248  0.360    3.978   0.329   0.337 0.901 0 
 7422486 11.636 6137   1.252  0.027   0.025 4.284 0.035  0.037  4.264   0.020   0.020 1.108 0.067  0.070    1.051   0.066   0.064 0.767 0 
 7423395 12.193 6048   2.315  0.061   0.057 3.883 0.026  0.048  3.940   0.020   0.020 1.516 0.054  0.153    1.703   0.119   0.115 0.772 0 
 7427011 12.960 5054   3.382  0.101   0.102 3.480 0.060  0.080  3.480   0.020   0.020 1.275 0.145  0.193    1.260   0.095   0.095 0.788 0 
 7427176 11.089 6422   1.635  0.071   0.070 4.096 0.042  0.042  4.164   0.020   0.020 1.240 0.053  0.078    1.422   0.140   0.138 0.862 0 
 7428366 11.889 5439   1.986  0.045   0.032 3.911 0.023  0.026  3.907   0.020   0.020 1.188 0.035  0.049    1.161   0.075   0.066 0.841 0 
 7429604 11.995 4996   3.772  0.094   0.094 3.435 0.054  0.069  3.363   0.020   0.020 1.418 0.159  0.184    1.197   0.081   0.081 0.884 0 
 7429869 12.147 5986   1.459  0.034   0.033 4.173 0.035  0.038  4.157   0.020   0.020 1.173 0.063  0.087    1.114   0.072   0.071 0.684 0 
 7430945 13.497 5320   2.858  0.083   0.083 3.621 0.035  0.044  3.647   0.020   0.020 1.255 0.079  0.102    1.321   0.098   0.098 0.718 0 
 7432082 12.492 5047   2.877  0.069   0.067 3.529 0.069  0.077  3.555   0.020   0.020 1.024 0.157  0.151    1.084   0.072   0.071 0.843 0 
 7432548  9.929 7370   2.888  0.069   0.063 3.841 0.025  0.023  4.102   0.020   0.020 2.137 0.055  0.056    3.849   0.255   0.244 0.915 0 
 7434974 13.310 6578   2.878  0.355   0.340 3.738 0.084  0.078  3.830   0.020   0.020 1.712 0.131  0.138    2.042   0.512   0.491 0.759 0 
 7435154 13.342 5132   2.302  0.059   0.056 3.750 0.043  0.059  3.776   0.020   0.020 1.095 0.089  0.119    1.153   0.079   0.077 0.747 0 
 7435284 11.815 6352   2.421  0.063   0.062 3.836 0.033  0.052  4.008   0.020   0.020 1.492 0.073  0.159    2.174   0.151   0.150 0.762 0 
 7435515 12.049 5615   1.228  0.026   0.023 4.277 0.034  0.037  4.250   0.020   0.020 1.049 0.058  0.063    0.977   0.061   0.058 0.725 0 
 7445342 13.360 5009   2.493  0.057   0.058 3.692 0.049  0.067  3.768   0.020   0.020 1.121 0.110  0.139    1.328   0.086   0.087 0.731 0 
 7447645 11.968 5932   1.158  0.024   0.022 4.331 0.038  0.039  4.257   0.020   0.020 1.055 0.071  0.071    0.884   0.054   0.053 0.678 0 
 7448302 12.887 5097   3.195  0.097   0.094 3.546 0.050  0.064  3.456   0.020   0.020 1.331 0.116  0.163    1.064   0.081   0.080 0.796 0 
 7449588 12.719 6458   2.425  0.091   0.087 3.833 0.039  0.052  3.901   0.020   0.020 1.491 0.079  0.153    1.708   0.151   0.146 0.706 0 
 7449835 12.335 6654   1.593  0.039   0.039 4.172 0.032  0.030  4.212   0.020   0.020 1.385 0.071  0.058    1.509   0.102   0.102 0.693 0 
 7459397 12.195 6481   1.914  0.047   0.048 3.987 0.029  0.042  4.018   0.020   0.020 1.310 0.057  0.103    1.391   0.093   0.095 0.731 0 
 7459414 11.296 6118   1.194  0.025   0.023 4.327 0.032  0.038  4.308   0.020   0.020 1.112 0.067  0.071    1.058   0.065   0.063 0.718 0 
 7461975 11.517 5017   4.296  0.099   0.102 3.314 0.060  0.075  3.418   0.020   0.020 1.397 0.176  0.207    1.760   0.115   0.116 0.927 0 
 7463286 13.218 6423   3.171  0.091   0.091 3.699 0.029  0.026  3.654   0.020   0.020 1.854 0.066  0.066    1.654   0.121   0.122 0.739 0 
 7466638 11.715 6492   1.860  0.047   0.046 4.040 0.031  0.032  4.036   0.020   0.020 1.391 0.066  0.062    1.371   0.094   0.093 0.764 0 
 7466832 12.349 6937   2.189  0.081   0.076 3.956 0.035  0.038  4.101   0.020   0.020 1.594 0.080  0.083    2.205   0.192   0.184 0.755 0 
 7499190 12.321 6008   1.595  0.038   0.036 4.109 0.032  0.040  4.268   0.020   0.020 1.210 0.060  0.096    1.721   0.115   0.111 0.809 0 
 7499367 12.708 5343   1.837  0.048   0.047 3.911 0.036  0.040  3.965   0.020   0.020 1.013 0.062  0.067    1.136   0.079   0.078 0.808 0 
 7500061 11.196 6216   1.845  0.038   0.037 4.013 0.028  0.047  4.172   0.020   0.020 1.289 0.057  0.113    1.842   0.114   0.113 0.825 0 
 7501913 12.779 5976   1.317  0.029   0.026 4.250 0.033  0.038  4.256   0.020   0.020 1.136 0.067  0.075    1.140   0.073   0.069 0.746 0 
 7502278 13.135 6322   1.249  0.027   0.027 4.289 0.034  0.038  4.337   0.020   0.020 1.115 0.066  0.071    1.236   0.078   0.077 0.751 0 
 7504226 13.049 4849   3.379  0.079   0.072 3.462 0.068  0.085  3.465   0.020   0.020 1.219 0.172  0.202    1.213   0.080   0.076 0.839 0 
 7510002 13.198 4874   3.724  0.109   0.107 3.371 0.072  0.093  3.308   0.020   0.020 1.199 0.193  0.215    1.027   0.076   0.076 0.824 0 
 7510978 12.976 5080   2.956  0.075   0.071 3.582 0.051  0.071  3.572   0.020   0.020 1.229 0.124  0.167    1.189   0.082   0.079 0.763 0 
 7511539 12.641 5164   2.057  0.049   0.048 3.790 0.041  0.047  3.889   0.020   0.020 0.956 0.073  0.079    1.196   0.080   0.079 0.779 0 
 7511774 13.277 6075   2.793  0.078   0.083 3.717 0.061  0.040  4.061   0.020   0.020 1.484 0.192  0.087    3.269   0.237   0.246 0.657 0 
 7515022 12.463 6165   2.026  0.050   0.048 3.872 0.034  0.034  3.888   0.020   0.020 1.126 0.061  0.061    1.155   0.078   0.077 0.744 0 
 7515442 12.225 5232   2.472  0.056   0.055 3.680 0.043  0.053  3.690   0.020   0.020 1.074 0.088  0.104    1.092   0.071   0.070 0.836 0 
 7516929 12.508 4826   3.742  0.105   0.104 3.414 0.061  0.079  3.372   0.020   0.020 1.334 0.165  0.195    1.204   0.088   0.087 0.887 0 
 7518436 12.790 6022   2.677  0.100   0.095 3.723 0.050  0.034  3.945   0.020   0.020 1.398 0.106  0.062    2.304   0.203   0.195 0.750 0 
 7522019 11.140 6722   4.100  0.125   0.126 3.549 0.022  0.033  3.884   0.020   0.020 2.189 0.058  0.141    4.689   0.358   0.360 0.862 0 
 7523665 12.602 5140   2.068  0.047   0.047 3.776 0.042  0.049  3.848   0.020   0.020 0.936 0.075  0.079    1.097   0.071   0.071 0.766 0 
 7524275 12.345 4735  10.301  0.478   0.552 2.423 0.299  0.088  2.392   0.020   0.020 1.072 0.866  0.227    0.954   0.099   0.111 0.770 0 
 7524567 12.930 4711  11.524  0.788   0.456 2.414 0.098  0.097  2.442   0.020   0.020 1.292 0.322  0.250    1.341   0.194   0.123 0.757 0 
 7530847 12.680 6093   2.111  0.066   0.061 3.858 0.035  0.035  4.005   0.020   0.020 1.185 0.058  0.064    1.643   0.127   0.122 0.710 0 
 7532002 13.481 5054   3.228  0.102   0.101 3.493 0.063  0.084  3.601   0.020   0.020 1.195 0.153  0.194    1.514   0.118   0.117 0.727 0 
 7538756 11.660 6590   1.871  0.050   0.046 4.056 0.031  0.032  4.020   0.020   0.020 1.463 0.070  0.067    1.335   0.094   0.090 0.766 0 
 7539538 10.715 5873   1.360  0.027   0.026 4.199 0.036  0.043  4.125   0.020   0.020 1.073 0.076  0.083    0.899   0.055   0.054 0.843 0 
 7543850 12.234 5529   2.667  0.066   0.066 3.633 0.033  0.037  3.894   0.020   0.020 1.120 0.071  0.072    2.031   0.138   0.137 0.860 0 
 7545634 13.490 4747   4.640  0.151   0.144 3.160 0.092  0.095  3.260   0.020   0.020 1.142 0.244  0.206    1.427   0.114   0.111 0.804 0 
 7548655 12.665 5167   2.417  0.062   0.062 3.616 0.055  0.055  3.808   0.020   0.020 0.887 0.095  0.089    1.369   0.094   0.095 0.793 0 
 7548661 11.975 6390   2.369  0.063   0.065 3.861 0.029  0.049  3.968   0.020   0.020 1.504 0.064  0.151    1.900   0.133   0.136 0.794 0 
 7549383 10.966 5651   1.367  0.043   0.045 4.194 0.038  0.043  4.349   0.020   0.020 1.070 0.076  0.069    1.521   0.119   0.122 0.785 0 
 7552212 11.711 5662   1.565  0.031   0.031 4.080 0.051  0.038  4.060   0.020   0.020 1.078 0.119  0.069    1.025   0.062   0.062 0.766 0 
 7552750 12.287 5642   5.176  0.216   0.280 3.305 0.033  0.036  3.489   0.020   0.020 1.979 0.080  0.085    3.011   0.287   0.354 0.839 0 
 7552911 12.979 5557   1.824  0.046   0.045 3.977 0.036  0.029  4.143   0.020   0.020 1.165 0.050  0.049    1.686   0.115   0.114 0.727 0 
 7581425 12.155 5410   4.538  0.111   0.158 3.397 0.023  0.030  3.355   0.020   0.020 1.871 0.061  0.070    1.701   0.114   0.142 0.892 0 
 7581686 12.609 6041   1.456  0.040   0.038 4.202 0.029  0.037  4.092   0.020   0.020 1.243 0.051  0.069    0.956   0.068   0.066 0.794 0 
 7581950 12.804 4979   2.940  0.079   0.076 3.592 0.055  0.073  3.482   0.020   0.020 1.246 0.129  0.176    0.956   0.068   0.066 0.857 0 
 7582143 12.541 6352   1.325  0.028   0.028 4.247 0.032  0.037  4.298   0.020   0.020 1.137 0.061  0.069    1.271   0.080   0.080 0.750 0 
 7582910 12.265 6379   1.239  0.023   0.024 4.328 0.027  0.034  4.322   0.020   0.020 1.195 0.050  0.064    1.173   0.070   0.070 0.748 0 
 7583971 13.060 5036   3.490  0.093   0.085 3.429 0.064  0.088  3.405   0.020   0.020 1.207 0.170  0.207    1.127   0.079   0.076 0.857 0 
 7584336 13.316 5907   1.885  0.046   0.046 4.023 0.026  0.038  4.003   0.020   0.020 1.380 0.045  0.110    1.304   0.088   0.087 0.754 0 
 7585206 12.117 5410   1.975  0.037   0.046 3.909 0.025  0.027  3.979   0.020   0.020 1.161 0.039  0.054    1.355   0.080   0.089 0.812 0 
 7585737 11.099 5780   1.085  0.021   0.021 4.320 0.041  0.040  4.355   0.020   0.020 0.903 0.068  0.061    0.973   0.059   0.058 0.801 0 
 7585811 12.625 5901   1.539  0.033   0.034 4.134 0.032  0.040  4.273   0.020   0.020 1.190 0.062  0.094    1.621   0.101   0.103 0.679 0 
 7585921 12.613 5905   1.117  0.022   0.021 4.384 0.029  0.036  4.247   0.020   0.020 1.106 0.055  0.068    0.802   0.049   0.048 0.697 0 
 7586384 12.020 5180   2.532  0.057   0.055 3.621 0.052  0.063  3.638   0.020   0.020 0.982 0.103  0.114    1.017   0.066   0.065 0.879 0 
 7586546 13.451 5080   2.231  0.053   0.052 3.756 0.045  0.055  3.736   0.020   0.020 1.040 0.088  0.103    0.989   0.065   0.065 0.745 0 
 7587058 12.943 6277   2.186  0.068   0.064 3.907 0.032  0.050  3.880   0.020   0.020 1.426 0.068  0.136    1.321   0.102   0.099 0.702 0 
 7587323 12.263 4813   3.758  0.099   0.097 3.357 0.075  0.091  3.353   0.020   0.020 1.183 0.197  0.208    1.159   0.081   0.080 0.908 0 
 7587899 12.566 6081   1.681  0.041   0.041 4.083 0.030  0.039  4.115   0.020   0.020 1.261 0.059  0.099    1.342   0.090   0.090 0.724 0 
 7588236 11.173 5815   1.008  0.019   0.020 4.321 0.037  0.030  4.405   0.020   0.020 0.783 0.047  0.038    0.942   0.056   0.057 0.727 0 
 7591772 12.436 6477   2.071  0.056   0.055 3.939 0.030  0.047  4.038   0.020   0.020 1.375 0.061  0.118    1.705   0.121   0.120 0.722 0 
 7592707 12.646 6312   1.979  0.050   0.050 3.992 0.031  0.032  4.059   0.020   0.020 1.413 0.067  0.069    1.634   0.111   0.111 0.682 0 
 7592730 13.374 4911   3.641  0.088   0.086 3.355 0.083  0.090  3.356   0.020   0.020 1.098 0.211  0.193    1.098   0.073   0.073 0.789 0 
 7593620 12.464 6366   1.119  0.027   0.026 4.349 0.037  0.040  4.225   0.023   0.023 1.029 0.064  0.066    0.767   0.055   0.054 0.618 0 
 7595178 12.607 5210   2.810  0.072   0.071 3.669 0.032  0.045  3.728   0.020   0.020 1.352 0.074  0.100    1.539   0.106   0.105 0.757 0 
 7595971 11.930 6308   2.104  0.045   0.046 3.870 0.030  0.030  4.106   0.020   0.020 1.205 0.052  0.056    2.061   0.130   0.131 0.720 0 
 7596724 12.077 5444   2.890  0.058   0.064 3.666 0.025  0.026  3.730   0.020   0.020 1.423 0.053  0.067    1.636   0.100   0.104 0.832 0 
 7597446 11.415 5865   0.952  0.018   0.017 4.428 0.039  0.041  4.353   0.020   0.020 0.887 0.063  0.059    0.744   0.045   0.044 0.704 0 
 7597855 12.643 6496   2.205  0.084   0.083 3.918 0.036  0.039  4.026   0.020   0.020 1.486 0.073  0.089    1.883   0.168   0.166 0.763 0 
 7598321 11.151 5711   1.331  0.026   0.025 4.139 0.039  0.037  4.221   0.020   0.020 0.896 0.064  0.055    1.075   0.065   0.064 0.785 0 
 7601803 11.071 6440   3.396  0.094   0.086 3.648 0.021  0.042  3.718   0.020   0.020 1.885 0.057  0.168    2.196   0.158   0.150 0.921 0 
 7603344 12.849 6373   2.680  0.090   0.087 3.777 0.033  0.055  3.787   0.020   0.020 1.596 0.070  0.172    1.605   0.130   0.128 0.753 0 
 7604903 12.152 6802   1.501  0.035   0.033 4.224 0.029  0.032  4.078   0.020   0.020 1.380 0.069  0.061    0.982   0.064   0.063 0.723 0 
 7610610 13.444 5304   3.529  0.125   0.119 3.557 0.025  0.040  3.660   0.020   0.020 1.643 0.059  0.094    2.073   0.175   0.169 0.706 0 
 7611346 10.962 6431   2.982  0.079   0.086 3.653 0.049  0.030  3.954   0.020   0.020 1.468 0.119  0.060    2.917   0.205   0.215 0.829 0 
 7613729 12.416 4920   3.121  0.076   0.072 3.515 0.064  0.085  3.554   0.020   0.020 1.166 0.167  0.188    1.271   0.085   0.083 0.836 0 
 7619448 11.362 5979   1.318  0.031   0.031 4.204 0.041  0.042  4.271   0.020   0.020 1.019 0.078  0.071    1.181   0.078   0.078 0.716 0 
 7620761 10.903 6374   2.698  0.057   0.060 3.811 0.026  0.028  3.862   0.020   0.020 1.733 0.061  0.077    1.932   0.121   0.124 0.897 0 
 7622258 13.331 5107   3.732  0.112   0.112 3.426 0.058  0.074  3.449   0.020   0.020 1.372 0.148  0.196    1.427   0.108   0.108 0.686 0 
 7623995 12.549 4737   7.585  0.317   0.305 2.819 0.084  0.110  2.757   0.020   0.020 1.404 0.246  0.295    1.199   0.115   0.111 0.787 0 
 7630008 13.415 4993   2.333  0.058   0.058 3.713 0.053  0.062  3.631   0.020   0.020 1.032 0.110  0.119    0.848   0.058   0.057 0.738 0 
 7635313 11.837 5425   1.191  0.025   0.024 4.276 0.035  0.035  4.327   0.020   0.020 0.983 0.053  0.052    1.099   0.069   0.068 0.752 0 
 7658609 12.557 4833   2.801  0.073   0.071 3.534 0.076  0.061  3.704   0.020   0.020 0.983 0.165  0.110    1.447   0.101   0.099 0.835 0 
 7659027 12.481 6615   1.525  0.036   0.039 4.183 0.031  0.028  4.151   0.020   0.020 1.301 0.055  0.045    1.200   0.079   0.082 0.767 0 
 7659097 12.812 7057   1.595  0.040   0.040 4.204 0.029  0.031  4.048   0.020   0.020 1.490 0.069  0.069    1.035   0.071   0.070 0.812 0 
 7659395 13.282 6082   1.743  0.040   0.038 3.998 0.053  0.039  3.980   0.020   0.020 1.113 0.118  0.071    1.058   0.069   0.067 0.783 0 
 7659777 12.896 6411   1.578  0.042   0.042 4.136 0.031  0.037  4.043   0.020   0.020 1.255 0.050  0.066    1.003   0.070   0.071 0.772 0 
 7659779 12.432 6425   1.791  0.042   0.044 4.048 0.031  0.032  4.135   0.020   0.020 1.318 0.057  0.063    1.597   0.105   0.108 0.752 0 
 7660131 12.032 4882   3.124  0.065   0.064 3.530 0.058  0.082  3.401   0.020   0.020 1.212 0.156  0.192    0.895   0.055   0.055 0.905 0 
 7660183 13.204 5156   2.012  0.046   0.043 3.872 0.028  0.034  4.142   0.020   0.020 1.107 0.050  0.066    2.045   0.132   0.128 0.786 0 
 7660192 12.934 6161   1.324  0.034   0.028 4.253 0.039  0.038  4.224   0.020   0.020 1.166 0.065  0.080    1.070   0.074   0.067 0.717 0 
 7661128 12.701 6374   1.672  0.049   0.047 4.073 0.032  0.039  4.161   0.020   0.020 1.221 0.053  0.088    1.477   0.110   0.108 0.723 0 
 7661274 13.095 5824   1.396  0.029   0.029 4.212 0.032  0.035  4.176   0.020   0.020 1.169 0.056  0.075    1.065   0.067   0.066 0.773 0 
 7661439 12.614 6284   1.152  0.024   0.023 4.374 0.023  0.031  4.264   0.020   0.020 1.149 0.042  0.056    0.889   0.055   0.054 0.730 0 
 7661871 12.054 5771   1.117  0.019   0.018 4.334 0.040  0.041  4.273   0.020   0.020 0.989 0.079  0.076    0.853   0.049   0.048 0.757 0 
 7662216 13.260 5675   1.730  0.088   0.084 4.046 0.049  0.053  4.084   0.020   0.020 1.223 0.098  0.083    1.325   0.148   0.143 0.751 0 
 7662992 12.417 6520   1.811  0.046   0.043 4.070 0.031  0.030  4.088   0.020   0.020 1.416 0.067  0.061    1.463   0.100   0.097 0.726 0 
 7663294 13.342 6573   2.198  0.062   0.059 3.931 0.034  0.035  3.824   0.020   0.020 1.520 0.081  0.081    1.176   0.086   0.083 0.732 0 
 7663568 11.535 6359   2.746  0.064   0.067 3.787 0.027  0.026  2.750   0.020   0.020 1.697 0.069  0.065 -999.000   0.010   0.010 0.876 1 
 7664242 12.087 6026   1.441  0.029   0.030 4.185 0.034  0.040  4.234   0.020   0.020 1.166 0.063  0.085    1.296   0.079   0.081 0.779 0 
 7664537 13.084 4900   2.930  0.069   0.064 3.543 0.069  0.080  3.588   0.020   0.020 1.103 0.169  0.173    1.212   0.080   0.077 0.812 0 
 7667638 11.658 6070   1.246  0.029   0.026 4.298 0.037  0.037  4.277   0.020   0.020 1.136 0.068  0.071    1.070   0.070   0.067 0.708 0 
 7668499 13.313 4794   3.621  0.087   0.088 3.361 0.084  0.081  3.455   0.020   0.020 1.109 0.206  0.182    1.363   0.091   0.091 0.757 0 
 7668537 12.036 5827   1.438  0.029   0.028 4.190 0.031  0.035  4.136   0.020   0.020 1.181 0.054  0.079    1.031   0.063   0.062 0.730 0 
 7670499 13.313 4944   2.749  0.067   0.065 3.625 0.055  0.075  3.602   0.020   0.020 1.172 0.133  0.167    1.101   0.074   0.073 0.761 0 
 7670696 13.238 5005   3.343  0.078   0.080 3.515 0.053  0.069  3.465   0.020   0.020 1.345 0.142  0.179    1.188   0.078   0.079 0.770 0 
 7670875 10.125 5025  10.664  0.294   0.298 2.751 0.029  0.055  2.738   0.020   0.020 2.343 0.144  0.254    2.270   0.163   0.164 0.924 0 
 7673995 11.223 6212   1.185  0.023   0.023 4.260 0.038  0.040  4.313   0.020   0.020 0.936 0.065  0.061    1.053   0.063   0.063 0.722 0 
 7676439 11.189 5868   1.493  0.029   0.031 4.134 0.037  0.044  4.140   0.020   0.020 1.104 0.088  0.081    1.120   0.067   0.069 0.759 0 
 7679770 12.906 6231   2.258  0.067   0.065 3.859 0.050  0.044  4.010   0.020   0.020 1.336 0.152  0.072    1.901   0.143   0.141 0.745 0 
 7686103 11.914 5944   2.725  0.069   0.074 3.681 0.028  0.028  3.976   0.020   0.020 1.307 0.055  0.057    2.564   0.175   0.182 0.722 0 
 7686550 11.408 6016   1.700  0.038   0.043 4.097 0.030  0.030  4.135   0.020   0.020 1.335 0.045  0.065    1.436   0.092   0.098 0.805 0 
 7687304 13.290 5026   2.869  0.070   0.067 3.596 0.053  0.074  3.760   0.020   0.020 1.192 0.129  0.169    1.727   0.116   0.114 0.692 0 
 7690810 13.328 5190   2.481  0.067   0.065 3.687 0.044  0.058  3.762   0.020   0.020 1.094 0.096  0.110    1.297   0.092   0.090 0.701 0 
 7692848 13.301 4916   3.468  0.090   0.091 3.481 0.059  0.075  3.404   0.020   0.020 1.339 0.157  0.192    1.112   0.077   0.078 0.815 0 
 7694513 11.981 5675   1.134  0.023   0.022 4.322 0.039  0.039  4.273   0.020   0.020 0.992 0.068  0.067    0.878   0.054   0.053 0.689 0 
 7696188 12.809 5240   3.528  0.128   0.122 3.557 0.027  0.050  3.465   0.020   0.020 1.644 0.059  0.125    1.323   0.114   0.110 0.772 0 
 7701204 12.854 5249   3.168  0.109   0.117 3.578 0.039  0.055  3.604   0.020   0.020 1.396 0.088  0.124    1.471   0.122   0.128 0.803 0 
 7702822 11.179 5379  10.355  0.457   0.496 2.838 0.040  0.092  2.939   0.020   0.020 2.718 0.107  0.405    3.400   0.339   0.361 0.885 0 
 7702992 12.354 6426   2.312  0.034   0.037 3.891 0.027  0.041  3.939   0.020   0.020 1.517 0.097  0.145    1.691   0.093   0.095 0.751 0 
 7707601 13.177 4836   5.857  0.186   0.175 3.023 0.078  0.101  2.964   0.020   0.020 1.334 0.225  0.261    1.151   0.090   0.087 0.799 0 
 7708010 13.072 6196   2.286  0.060   0.059 3.879 0.031  0.054  3.966   0.020   0.020 1.460 0.072  0.150    1.763   0.123   0.122 0.769 0 
 7708050 13.173 5709   1.516  0.029   0.029 4.137 0.031  0.041  4.158   0.020   0.020 1.153 0.071  0.090    1.205   0.072   0.072 0.690 0 
 7708458 12.943 6052   1.754  0.046   0.045 4.053 0.031  0.047  4.167   0.020   0.020 1.283 0.058  0.115    1.647   0.115   0.114 0.708 0 
 7708535 11.588 5786   1.731  0.040   0.039 3.846 0.034  0.032  4.051   0.020   0.020 0.773 0.041  0.038    1.229   0.080   0.079 0.795 0 
 7709128 12.669 6137   1.158  0.026   0.023 4.367 0.026  0.034  4.132   0.020   0.020 1.146 0.049  0.065    0.664   0.043   0.040 0.705 0 
 7729197 12.814 5854   1.091  0.025   0.025 4.309 0.042  0.040  4.453   0.020   0.020 0.890 0.067  0.058    1.230   0.080   0.080 0.794 0 
 7729247 11.646 6009   1.418  0.030   0.025 4.199 0.032  0.037  4.195   0.020   0.020 1.172 0.060  0.084    1.149   0.072   0.067 0.827 0 
 7729741 12.761 5234   3.525  0.119   0.127 3.509 0.042  0.055  3.551   0.020   0.020 1.472 0.101  0.134    1.611   0.132   0.138 0.839 0 
 7730454 12.942 6589   1.915  0.054   0.052 3.947 0.041  0.031  3.975   0.020   0.020 1.193 0.082  0.052    1.261   0.092   0.090 0.737 0 
 7731263 12.060 6275   1.429  0.031   0.031 4.218 0.028  0.043  4.220   0.020   0.020 1.235 0.056  0.081    1.234   0.078   0.078 0.804 0 
 7732770 13.261 6235   1.301  0.028   0.027 4.248 0.038  0.038  4.251   0.020   0.020 1.101 0.066  0.072    1.099   0.069   0.068 0.708 0 
 7733249 12.669 5480   1.929  0.051   0.045 3.923 0.029  0.030  4.131   0.020   0.020 1.149 0.046  0.057    1.834   0.128   0.121 0.759 0 
 7734338 12.693 6274   1.935  0.053   0.052 3.991 0.031  0.042  3.971   0.020   0.020 1.352 0.062  0.109    1.277   0.091   0.090 0.685 0 
 7734458 13.001 5744   1.534  0.036   0.035 4.021 0.040  0.036  4.193   0.020   0.020 0.908 0.062  0.052    1.339   0.088   0.087 0.732 0 
 7741099 11.937 6490   2.645  0.070   0.069 3.800 0.026  0.040  3.922   0.020   0.020 1.622 0.064  0.139    2.131   0.150   0.148 0.818 0 
 7743696 12.302 6544   1.752  0.046   0.048 4.053 0.032  0.034  4.098   0.020   0.020 1.280 0.051  0.077    1.402   0.098   0.100 0.769 0 
 7743717 13.462 4838   4.633  0.168   0.159 3.233 0.066  0.086  3.348   0.020   0.020 1.357 0.187  0.219    1.745   0.150   0.144 0.779 0 
 7744818 12.252 6252   2.376  0.062   0.061 3.869 0.028  0.039  3.771   0.020   0.020 1.539 0.065  0.133    1.215   0.085   0.084 0.769 0 
 7747867 11.684 5680   1.055  0.022   0.021 4.352 0.042  0.040  4.417   0.020   0.020 0.919 0.070  0.062    1.061   0.066   0.065 0.712 0 
 7747920 11.987 6133   1.154  0.022   0.021 4.320 0.039  0.038  4.313   0.020   0.020 1.023 0.071  0.069    0.999   0.060   0.059 0.715 0 
 7749507 12.669 4850   2.905  0.070   0.075 3.615 0.046  0.068  3.685   0.020   0.020 1.272 0.118  0.157    1.489   0.099   0.103 0.813 0 
 7749621 12.611 5749   1.932  0.047   0.046 3.922 0.036  0.036  4.016   0.020   0.020 1.151 0.067  0.070    1.412   0.094   0.094 0.737 0 
 7751130 13.002 5002   3.219  0.082   0.077 3.542 0.050  0.070  3.523   0.020   0.020 1.332 0.133  0.173    1.259   0.087   0.084 0.785 0 
 7757320 11.803 6257   2.172  0.048   0.047 3.919 0.026  0.047  3.982   0.020   0.020 1.442 0.062  0.134    1.652   0.106   0.104 0.812 0 
 7760606 12.277 6111   1.712  0.040   0.039 4.049 0.033  0.049  4.127   0.020   0.020 1.203 0.074  0.100    1.431   0.094   0.092 0.713 0 
 7761247 12.088 6573   2.266  0.060   0.059 3.908 0.033  0.032  3.907   0.020   0.020 1.529 0.076  0.074    1.511   0.106   0.105 0.755 0 
 7762669 12.070 5072   3.258  0.069   0.078 3.502 0.058  0.079  3.514   0.020   0.020 1.232 0.146  0.187    1.264   0.079   0.084 0.873 0 
 7765803 13.333 5682   3.157  0.107   0.090 3.623 0.025  0.026  3.614   0.020   0.020 1.547 0.055  0.055    1.495   0.122   0.110 0.727 0 
 7766506 13.072 5245   3.221  0.093   0.084 3.513 0.047  0.069  3.533   0.020   0.020 1.244 0.118  0.158    1.290   0.095   0.090 0.774 0 
 7768316 11.880 5760   3.495  0.094   0.094 3.572 0.017  0.027  3.552   0.020   0.020 1.662 0.042  0.045    1.589   0.113   0.112 0.898 0 
 7769518 12.288 6595   2.136  0.065   0.064 3.936 0.032  0.036  3.965   0.020   0.020 1.450 0.070  0.089    1.535   0.117   0.116 0.746 0 
 7770559 11.472 6555   1.893  0.030   0.031 4.028 0.027  0.028  4.065   0.020   0.020 1.398 0.083  0.074    1.516   0.085   0.086 0.810 0 
 7770951 13.188 5332   4.940  0.147   0.166 3.314 0.034  0.077  3.246   0.020   0.020 1.841 0.089  0.249    1.567   0.118   0.128 0.792 0 
 7771904 11.905 6347   1.199  0.025   0.024 4.309 0.037  0.039  4.180   0.020   0.020 1.076 0.066  0.069    0.793   0.050   0.049 0.714 0 
 7777923 11.440 6753   1.738  0.041   0.040 4.113 0.032  0.030  4.060   0.020   0.020 1.437 0.076  0.062    1.263   0.083   0.082 0.795 0 
 7778188 11.941 5932   1.681  0.039   0.037 4.054 0.039  0.048  4.106   0.020   0.020 1.162 0.108  0.087    1.316   0.086   0.083 0.755 0 
 7778461 13.363 6576   1.549  0.039   0.036 4.161 0.029  0.032  4.191   0.020   0.020 1.278 0.048  0.049    1.359   0.093   0.089 0.691 0 
 7778541 12.310 6438   1.689  0.041   0.044 4.133 0.032  0.029  4.192   0.020   0.020 1.424 0.062  0.060    1.616   0.108   0.112 0.758 0 
 7779214 12.792 6161   1.707  0.044   0.043 4.099 0.030  0.032  4.268   0.020   0.020 1.349 0.053  0.060    1.969   0.136   0.134 0.721 0 
 7779653 11.567 6532   2.728  0.068   0.065 3.797 0.027  0.028  3.952   0.020   0.020 1.718 0.077  0.076    2.429   0.165   0.162 0.878 0 
 7799743 12.569 5866   2.152  0.050   0.055 3.821 0.033  0.033  3.976   0.020   0.020 1.126 0.065  0.058    1.597   0.104   0.109 0.786 0 
 7800168 12.117 5952   1.588  0.032   0.032 4.133 0.024  0.033  4.245   0.020   0.020 1.259 0.047  0.082    1.617   0.100   0.099 0.723 0 
 7800319 11.765 5878   1.067  0.018   0.018 4.390 0.035  0.041  4.331   0.020   0.020 1.021 0.069  0.077    0.889   0.050   0.051 0.773 0 
 7800649 10.923 5034   4.030  0.099   0.083 3.389 0.060  0.066  3.367   0.200   0.200 1.467 0.188  0.184    1.378   0.638   0.637 0.965 0 
 7800756 13.334 6283   1.244  0.028   0.026 4.334 0.023  0.036  4.227   0.020   0.020 1.220 0.048  0.063    0.951   0.062   0.059 0.696 0 
 7801777 12.408 4914   3.676  0.100   0.100 3.388 0.071  0.091  3.325   0.020   0.020 1.211 0.187  0.213    1.041   0.074   0.074 0.918 0 
 7802947 13.347 4871   3.892  0.107   0.106 3.320 0.079  0.095  3.302   0.020   0.020 1.163 0.208  0.214    1.107   0.079   0.079 0.847 0 
 7803654 12.915 4753   3.064  0.079   0.078 3.525 0.066  0.075  3.577   0.020   0.020 1.157 0.155  0.168    1.292   0.089   0.089 0.824 0 
 7803700 13.426 4943   3.175  0.086   0.087 3.525 0.061  0.081  3.418   0.020   0.020 1.238 0.153  0.193    0.961   0.068   0.069 0.789 0 
 7805917 13.027 5124   3.080  0.074   0.083 3.548 0.051  0.071  3.708   0.020   0.020 1.225 0.124  0.166    1.764   0.118   0.125 0.768 0 
 7805971 11.444 6175   1.555  0.031   0.033 4.144 0.028  0.035  4.060   0.020   0.020 1.238 0.056  0.076    1.013   0.062   0.063 0.734 0 
 7807718 13.366 5000   2.941  0.075   0.073 3.584 0.054  0.074  3.587   0.020   0.020 1.222 0.132  0.174    1.218   0.084   0.082 0.748 0 
 7808285 12.685 5033   3.212  0.084   0.081 3.425 0.081  0.081  3.357   0.020   0.020 1.009 0.184  0.158    0.855   0.060   0.059 0.868 0 
 7810482 12.977 4970   5.227  0.172   0.161 3.139 0.066  0.084  3.346   0.020   0.020 1.390 0.190  0.230    2.208   0.177   0.170 0.828 0 
 7810796 11.531 5233   2.903  0.072   0.063 3.654 0.030  0.041  3.889   0.020   0.020 1.395 0.068  0.095    2.380   0.162   0.151 0.888 0 
 7811253 12.257 5743   1.326  0.030   0.026 4.255 0.031  0.032  4.242   0.020   0.020 1.166 0.055  0.062    1.118   0.072   0.067 0.685 0 
 7812563 12.084 6369   2.057  0.056   0.054 3.961 0.031  0.033  4.005   0.020   0.020 1.425 0.068  0.079    1.560   0.111   0.109 0.740 0 
 7812628 11.239 5584   1.244  0.025   0.024 4.204 0.040  0.038  4.284   0.020   0.020 0.908 0.066  0.057    1.085   0.066   0.065 0.678 0 
 7815706 11.199 5805   1.504  0.034   0.033 4.100 0.048  0.040  4.262   0.020   0.020 1.045 0.102  0.070    1.508   0.097   0.096 0.696 0 
 7816782 12.681 6202   3.382  0.131   0.131 3.608 0.057  0.046  3.881   0.020   0.020 1.690 0.191  0.087    3.173   0.286   0.286 0.784 0 
 7817711 11.640 5886   1.381  0.027   0.027 4.233 0.032  0.035  4.218   0.020   0.020 1.202 0.050  0.071    1.149   0.070   0.069 0.774 0 
 7818985 11.502 5283   0.791  0.014   0.013 4.546 0.030  0.036  4.351   0.020   0.020 0.806 0.044  0.051    0.511   0.030   0.029 0.689 0 
 7821014 13.345 4893   3.759  0.128   0.122 3.392 0.068  0.085  3.407   0.020   0.020 1.285 0.175  0.210    1.316   0.108   0.105 0.796 0 
 7825718 12.877 6005   2.113  0.054   0.053 3.944 0.027  0.044  3.987   0.020   0.020 1.453 0.052  0.134    1.581   0.109   0.108 0.708 0 
 7830430 13.278 4766   4.433  0.130   0.127 3.172 0.097  0.082  3.383   0.020   0.020 1.074 0.242  0.175    1.731   0.129   0.127 0.802 0 
 7831192 12.781 6399   2.859  0.106   0.105 3.756 0.032  0.033  3.875   0.020   0.020 1.721 0.070  0.078    2.236   0.195   0.194 0.730 0 
 7833493 12.537 6041   1.756  0.046   0.045 4.043 0.033  0.053  3.972   0.020   0.020 1.257 0.066  0.121    1.054   0.074   0.073 0.730 0 
 7836405 12.528 6303   1.844  0.050   0.051 4.024 0.032  0.037  3.998   0.020   0.020 1.324 0.061  0.096    1.234   0.088   0.088 0.738 0 
 7838272 12.509 6204   1.716  0.045   0.044 4.074 0.032  0.037  4.065   0.020   0.020 1.285 0.058  0.091    1.247   0.087   0.086 0.709 0 
 7839106 13.065 5187   3.090  0.099   0.087 3.648 0.023  0.039  3.580   0.020   0.020 1.554 0.042  0.079    1.324   0.104   0.097 0.767 0 
 7847974 13.134 4900  10.789  0.467   0.540 2.728 0.051  0.143  2.936   0.020   0.020 2.266 0.236  0.520    3.663   0.359   0.403 0.810 0 
 7848374 13.483 5988   1.498  0.034   0.036 4.146 0.037  0.042  4.285   0.020   0.020 1.155 0.073  0.093    1.576   0.101   0.105 0.719 0 
 7850078 12.447 5045   3.766  0.180   0.181 3.444 0.064  0.076  3.402   0.020   0.020 1.455 0.176  0.189    1.305   0.139   0.139 0.872 0 
 7850233 12.858 6764   1.981  0.060   0.059 3.993 0.034  0.033  3.967   0.020   0.020 1.421 0.071  0.066    1.326   0.101   0.100 0.723 0 
 7867200 12.324 5653   3.003  0.069   0.090 3.623 0.025  0.027  3.681   0.020   0.020 1.383 0.058  0.059    1.576   0.102   0.119 0.850 0 
 7867662 12.950 6207   1.294  0.031   0.029 4.245 0.039  0.040  4.289   0.020   0.020 1.082 0.068  0.073    1.186   0.079   0.077 0.800 0 
 7868613 12.943 5006   2.641  0.065   0.066 3.662 0.051  0.068  3.784   0.020   0.020 1.179 0.115  0.152    1.548   0.104   0.105 0.824 0 
 7868937 11.575 6254   2.380  0.055   0.053 3.873 0.026  0.032  3.876   0.020   0.020 1.556 0.066  0.102    1.553   0.101   0.099 0.855 0 
 7869198 13.066 5597   1.034  0.021   0.020 4.391 0.040  0.040  4.239   0.020   0.020 0.966 0.069  0.066    0.676   0.041   0.041 0.691 0 
 7871635 12.210 5884   1.505  0.031   0.030 4.148 0.031  0.041  4.256   0.020   0.020 1.170 0.064  0.091    1.490   0.092   0.091 0.765 0 
 7871711 11.889 5691   1.018  0.020   0.020 4.334 0.041  0.034  4.297   0.020   0.020 0.821 0.060  0.045    0.749   0.045   0.045 0.729 0 
 7871905 13.033 6042   1.500  0.038   0.040 4.170 0.039  0.037  4.164   0.020   0.020 1.229 0.058  0.081    1.196   0.082   0.084 0.704 0 
 7872233 13.069 4825   3.707  0.097   0.095 3.397 0.065  0.087  3.432   0.020   0.020 1.258 0.179  0.208    1.354   0.094   0.094 0.848 0 
 7872273 12.180 6228   1.341  0.029   0.028 4.256 0.038  0.035  4.240   0.020   0.020 1.196 0.070  0.068    1.139   0.072   0.071 0.761 0 
 7875020 11.302 5626   1.382  0.028   0.027 4.137 0.040  0.038  4.104   0.020   0.020 0.962 0.070  0.062    0.884   0.054   0.054 0.769 0 
 7875285 13.330 5080   3.117  0.077   0.076 3.419 0.078  0.071  3.474   0.020   0.020 0.937 0.164  0.128    1.054   0.071   0.071 0.765 0 
 7879188 12.774 5108   2.369  0.065   0.063 3.770 0.033  0.044  3.794   0.020   0.020 1.213 0.069  0.093    1.274   0.092   0.089 0.769 0 
 7880128 12.144 6340   2.662  0.065   0.065 3.760 0.047  0.046  3.877   0.020   0.020 1.472 0.163  0.097    1.947   0.131   0.130 0.780 0 
 7881715 11.965 5203   3.264  0.077   0.100 3.588 0.032  0.048  3.684   0.020   0.020 1.506 0.076  0.121    1.876   0.123   0.144 0.860 0 
 7886424 12.897 5173   2.218  0.055   0.053 3.701 0.047  0.052  3.824   0.020   0.020 0.908 0.081  0.085    1.195   0.081   0.079 0.756 0 
 7887052 12.371 6291   1.659  0.043   0.042 4.105 0.032  0.035  4.065   0.020   0.020 1.291 0.056  0.066    1.165   0.080   0.080 0.722 0 
 7887465 12.852 6076   1.696  0.049   0.050 4.071 0.032  0.049  4.088   0.020   0.020 1.249 0.064  0.111    1.284   0.095   0.096 0.714 0 
 7887504 11.605 6134   1.225  0.027   0.027 4.269 0.039  0.040  4.326   0.020   0.020 1.024 0.071  0.069    1.158   0.074   0.074 0.701 0 
 7887959 12.071 6463   1.703  0.041   0.038 4.114 0.031  0.029  4.213   0.020   0.020 1.388 0.063  0.058    1.729   0.115   0.111 0.730 0 
 7895045 13.109 4871   4.387  0.113   0.105 3.292 0.063  0.075  3.324   0.020   0.020 1.393 0.186  0.212    1.478   0.102   0.098 0.848 0 
 7897925 12.479 5317   3.204  0.092   0.073 3.585 0.035  0.053  3.582   0.020   0.020 1.453 0.083  0.129    1.430   0.105   0.092 0.844 0 
 7901524 13.384 5661   2.935  0.086   0.083 3.615 0.028  0.031  3.762   0.020   0.020 1.307 0.058  0.067    1.816   0.135   0.132 0.695 0 
 7902215 11.497 5892   1.149  0.024   0.023 4.303 0.041  0.040  4.141   0.020   0.020 0.973 0.071  0.067    0.666   0.041   0.041 0.723 0 
 7902815 11.796 5651   1.142  0.023   0.023 4.334 0.037  0.037  4.157   0.020   0.020 1.036 0.062  0.065    0.683   0.042   0.042 0.682 0 
 7904331 12.670 4704  11.949  1.002   0.712 2.490 0.139  0.113  2.447   0.020   0.020 1.624 0.796  0.354    1.457   0.253   0.186 0.722 0 
 7906685 12.605 5480   1.901  0.049   0.048 3.906 0.036  0.038  4.025   0.020   0.020 1.071 0.065  0.068    1.396   0.097   0.096 0.734 0 
 7906922 13.014 6410   2.498  0.069   0.065 3.830 0.028  0.049  3.913   0.020   0.020 1.558 0.064  0.153    1.860   0.133   0.129 0.704 0 
 7910442 12.967 5214   3.675  0.129   0.129 3.480 0.052  0.075  3.520   0.020   0.020 1.510 0.135  0.201    1.628   0.137   0.137 0.807 0 
 7914746 12.762 4975   2.903  0.088   0.087 3.652 0.041  0.061  3.598   0.020   0.020 1.393 0.086  0.142    1.219   0.093   0.092 0.796 0 
 7914781 11.693 5247   2.134  0.051   0.049 3.858 0.023  0.029  3.859   0.020   0.020 1.208 0.036  0.057    1.198   0.080   0.078 0.872 0 
 7915912 13.376 6231   1.733  0.040   0.041 4.063 0.031  0.039  4.105   0.020   0.020 1.279 0.059  0.099    1.396   0.091   0.092 0.653 0 
 7916588 12.286 6257   1.769  0.043   0.042 4.051 0.031  0.038  4.106   0.020   0.020 1.296 0.059  0.099    1.457   0.098   0.097 0.749 0 
 7916872 12.887 6865   2.143  0.072   0.068 3.971 0.035  0.036  4.161   0.020   0.020 1.584 0.079  0.079    2.422   0.197   0.190 0.737 0 
 7917737 13.409 5645   2.301  0.076   0.072 3.812 0.031  0.031  3.975   0.020   0.020 1.269 0.055  0.060    1.824   0.146   0.141 0.719 0 
 7917802 13.462 4937   3.833  0.117   0.110 3.370 0.069  0.088  3.418   0.020   0.020 1.274 0.182  0.222    1.403   0.108   0.103 0.792 0 
 7918653 11.803 6366   2.457  0.062   0.060 3.837 0.028  0.052  4.021   0.020   0.020 1.532 0.063  0.161    2.310   0.157   0.155 0.783 0 
 7920152 13.385 5179   3.277  0.103   0.109 3.602 0.028  0.059  3.635   0.020   0.020 1.565 0.062  0.132    1.688   0.131   0.136 0.784 0 
 7936298 12.513 5660   1.985  0.053   0.051 3.912 0.032  0.032  4.079   0.020   0.020 1.187 0.055  0.062    1.721   0.121   0.118 0.840 0 
 7936501 12.492 5907   1.526  0.034   0.032 4.153 0.033  0.035  4.160   0.020   0.020 1.223 0.059  0.086    1.228   0.079   0.076 0.803 0 
 7937015 12.785 5059   3.541  0.108   0.105 3.484 0.054  0.068  3.427   0.020   0.020 1.401 0.142  0.173    1.221   0.094   0.092 0.865 0 
 7937267 12.171 6306   1.602  0.036   0.036 4.114 0.031  0.035  3.948   0.020   0.020 1.231 0.053  0.084    0.830   0.053   0.053 0.757 0 
 7937690 12.154 5789   2.199  0.053   0.052 3.849 0.032  0.030  4.086   0.020   0.020 1.256 0.060  0.059    2.148   0.143   0.142 0.808 0 
 7938039 12.816 4637  11.475  0.631   0.374 2.523 0.135  0.114  2.544   0.020   0.020 1.645 0.571  0.389    1.681   0.201   0.134 0.786 0 
 7938973 12.499 5147   2.477  0.066   0.065 3.598 0.056  0.056  3.509   0.020   0.020 0.894 0.099  0.093    0.722   0.051   0.051 0.844 0 
 7939374 12.373 6539   1.488  0.036   0.035 4.226 0.029  0.030  4.338   0.020   0.020 1.365 0.063  0.056    1.759   0.117   0.116 0.745 0 
 7939384 13.445 6131   1.511  0.033   0.035 4.141 0.031  0.038  4.147   0.020   0.020 1.164 0.060  0.086    1.167   0.074   0.077 0.732 0 
 7940316 11.834 5217   0.817  0.014   0.014 4.539 0.027  0.036  4.303   0.020   0.020 0.845 0.040  0.051    0.488   0.028   0.028 0.694 0 
 7941280 13.155 5238   2.445  0.061   0.057 3.691 0.040  0.052  3.728   0.020   0.020 1.077 0.085  0.103    1.164   0.079   0.076 0.791 0 
 7949248 12.784 4934   2.523  0.064   0.065 3.726 0.039  0.052  3.545   0.020   0.020 1.247 0.077  0.123    0.815   0.056   0.056 0.794 0 
 7949983 13.386 5010   2.777  0.065   0.063 3.623 0.050  0.075  3.591   0.020   0.020 1.182 0.128  0.162    1.096   0.072   0.071 0.748 0 
 7949984 12.921 5157   3.033  0.082   0.080 3.440 0.071  0.071  3.498   0.020   0.020 0.929 0.144  0.126    1.055   0.075   0.074 0.800 0 
 7950103 13.032 5446   2.077  0.055   0.054 3.809 0.034  0.036  4.006   0.020   0.020 1.021 0.061  0.060    1.596   0.112   0.111 0.689 0 
 7951172 12.568 4975   3.791  0.102   0.099 3.370 0.069  0.089  3.363   0.020   0.020 1.242 0.178  0.218    1.207   0.085   0.084 0.886 0 
 7953419 13.298 5627   2.625  0.074   0.072 3.721 0.026  0.027  3.864   0.020   0.020 1.335 0.050  0.063    1.838   0.134   0.131 0.747 0 
 7954177 13.324 4928   2.247  0.054   0.052 3.725 0.053  0.056  3.831   0.020   0.020 0.984 0.105  0.100    1.246   0.083   0.082 0.747 0 
 7955484 12.328 6788   2.022  0.054   0.052 4.017 0.032  0.032  3.992   0.020   0.020 1.562 0.078  0.072    1.464   0.103   0.102 0.727 0 
 7955843 12.918 5207   3.392  0.105   0.103 3.466 0.053  0.076  3.489   0.020   0.020 1.234 0.135  0.176    1.294   0.100   0.099 0.775 0 
 7956339 13.323 4905   3.506  0.089   0.087 3.326 0.091  0.064  3.339   0.020   0.020 0.955 0.206  0.123    0.979   0.067   0.066 0.814 0 
 7956699 12.363 4856   2.825  0.074   0.077 3.623 0.053  0.069  3.786   0.020   0.020 1.235 0.124  0.163    1.776   0.124   0.127 0.827 0 
 7967244 12.386 6348   2.299  0.062   0.059 3.887 0.030  0.042  3.948   0.020   0.020 1.502 0.071  0.135    1.709   0.122   0.118 0.724 0 
 7968777 12.447 6059   1.811  0.046   0.045 4.023 0.033  0.051  4.100   0.020   0.020 1.276 0.067  0.121    1.503   0.103   0.102 0.715 0 
 7969345 13.217 5097   3.835  0.103   0.103 3.395 0.056  0.079  3.374   0.020   0.020 1.340 0.157  0.201    1.267   0.090   0.090 0.785 0 
 7969716 13.348 5319   2.612  0.070   0.067 3.676 0.035  0.045  3.868   0.020   0.020 1.187 0.079  0.094    1.834   0.130   0.126 0.682 0 
 7970167 12.078 4856   3.253  0.084   0.081 3.490 0.066  0.085  3.504   0.020   0.020 1.203 0.170  0.197    1.231   0.085   0.084 0.895 0 
 7973612 13.027 5184   3.073  0.080   0.083 3.590 0.046  0.063  3.425   0.020   0.020 1.355 0.105  0.163    0.916   0.064   0.065 0.807 0 
 7974279 13.110 5011   4.673  0.126   0.128 3.258 0.067  0.072  3.339   0.020   0.020 1.461 0.200  0.210    1.739   0.123   0.125 0.788 0 
 7983173 12.804 5147   3.106  0.060   0.058 3.538 0.051  0.095  3.444   0.020   0.020 1.223 0.156  0.245    0.978   0.059   0.058 0.819 0 
 7983243 11.802 6469   2.441  0.061   0.060 3.883 0.029  0.032  3.947   0.020   0.020 1.675 0.065  0.078    1.923   0.130   0.130 0.853 0 
 7984004 12.289 5985   1.816  0.041   0.042 4.030 0.029  0.051  3.947   0.020   0.020 1.300 0.059  0.124    1.064   0.069   0.070 0.738 0 
 7984093 13.482 5816   1.487  0.035   0.034 4.096 0.048  0.042  4.163   0.020   0.020 1.013 0.087  0.069    1.173   0.077   0.076 0.705 0 
 7985536 13.306 5816   3.002  0.092   0.092 3.611 0.028  0.028  3.641   0.020   0.020 1.353 0.056  0.059    1.439   0.110   0.111 0.716 0 
 7985941 13.025 6467   2.234  0.059   0.062 3.915 0.033  0.033  3.919   0.020   0.020 1.511 0.075  0.075    1.511   0.106   0.108 0.735 0 
 7987363 12.124 5363   2.270  0.058   0.056 3.702 0.041  0.049  3.786   0.020   0.020 0.952 0.069  0.080    1.149   0.079   0.078 0.840 0 
 7987444 12.911 6636   1.634  0.045   0.041 4.127 0.030  0.032  4.196   0.020   0.020 1.314 0.053  0.048    1.529   0.110   0.105 0.712 0 
 7987462 12.068 6050   1.062  0.021   0.020 4.407 0.028  0.037  4.384   0.020   0.020 1.053 0.052  0.065    0.995   0.061   0.060 0.737 0 
 7987659 11.909 6445   2.077  0.056   0.056 3.978 0.032  0.033  4.009   0.020   0.020 1.511 0.071  0.076    1.604   0.114   0.114 0.797 0 
 7988403 12.606 6337   1.618  0.043   0.041 4.106 0.033  0.036  4.186   0.020   0.020 1.235 0.054  0.082    1.466   0.103   0.101 0.737 0 
 8004442 12.974 5059   3.410  0.104   0.100 3.478 0.058  0.076  3.515   0.020   0.020 1.294 0.140  0.189    1.388   0.106   0.104 0.842 0 
 8004971 13.052 6417   1.281  0.033   0.030 4.311 0.027  0.036  4.161   0.020   0.020 1.236 0.051  0.069    0.868   0.060   0.057 0.771 0 
 8005731 12.949 6139   2.131  0.056   0.049 3.917 0.034  0.049  4.023   0.020   0.020 1.395 0.079  0.145    1.747   0.123   0.113 0.788 0 
 8006372 10.976 5962   2.167  0.049   0.044 3.916 0.029  0.051  4.038   0.020   0.020 1.430 0.068  0.143    1.867   0.121   0.114 0.916 0 
 8006939 12.353 5367   2.194  0.060   0.059 3.740 0.037  0.043  3.760   0.020   0.020 0.972 0.062  0.071    1.010   0.072   0.071 0.815 0 
 8007987 12.838 5938   1.665  0.042   0.040 4.040 0.051  0.041  4.065   0.020   0.020 1.114 0.120  0.074    1.173   0.080   0.078 0.725 0 
 8008374 13.240 5009   2.866  0.072   0.072 3.624 0.049  0.067  3.610   0.020   0.020 1.268 0.114  0.161    1.219   0.083   0.083 0.783 0 
 8010031 10.642 5840   1.753  0.031   0.031 4.042 0.031  0.049  4.220   0.020   0.020 1.232 0.086  0.102    1.858   0.108   0.108 0.881 0 
 8012281 12.452 5840   1.462  0.033   0.033 4.157 0.034  0.043  4.174   0.020   0.020 1.126 0.073  0.085    1.163   0.075   0.075 0.722 0 
 8012590 11.649 6080   2.521  0.066   0.058 3.755 0.035  0.030  3.820   0.020   0.020 1.327 0.070  0.054    1.531   0.107   0.100 0.838 0 
 8013399 11.576 5078   4.288  0.108   0.108 3.347 0.063  0.066  3.479   0.020   0.020 1.505 0.187  0.187    2.021   0.138   0.138 0.917 0 
 8013492 12.980 5148   2.789  0.072   0.074 3.657 0.037  0.054  3.662   0.020   0.020 1.296 0.087  0.123    1.304   0.090   0.092 0.730 0 
 8016407 12.423 5483   1.769  0.040   0.039 3.849 0.035  0.034  3.893   0.020   0.020 0.811 0.049  0.046    0.892   0.058   0.057 0.747 0 
 8018650 13.021 5007   2.353  0.049   0.052 3.689 0.056  0.061  3.736   0.020   0.020 0.991 0.111  0.112    1.099   0.068   0.070 0.727 0 
 8018709 11.950 5265   3.792  0.092   0.130 3.498 0.033  0.053  3.665   0.020   0.020 1.647 0.079  0.139    2.423   0.162   0.200 0.813 0 
 8022395 12.461 6478   1.291  0.032   0.031 4.255 0.035  0.039  4.201   0.020   0.020 1.102 0.064  0.068    0.964   0.065   0.064 0.669 0 
 8024282 12.382 5749   0.923  0.015   0.014 4.497 0.016  0.025  4.218   0.020   0.020 0.979 0.031  0.047    0.513   0.029   0.029 0.690 0 
 8025773 13.322 4914   4.114  0.127   0.125 3.322 0.068  0.086  3.353   0.020   0.020 1.306 0.182  0.218    1.390   0.107   0.106 0.807 0 
 8027463 13.314 4915   4.835  0.137   0.134 3.196 0.067  0.087  3.187   0.020   0.020 1.351 0.195  0.230    1.312   0.096   0.095 0.827 0 
 8028242 13.064 5901   2.653  0.068   0.067 3.743 0.063  0.031  3.837   0.020   0.020 1.436 0.181  0.068    1.765   0.121   0.121 0.710 0 
 8028616 12.497 6340   1.397  0.033   0.031 4.213 0.035  0.037  4.038   0.020   0.020 1.174 0.061  0.075    0.777   0.051   0.050 0.694 0 
 8028854 11.162 5703   1.404  0.028   0.027 4.155 0.044  0.040  4.345   0.020   0.020 1.032 0.087  0.071    1.588   0.097   0.095 0.727 0 
 8029054 12.816 6121   1.790  0.044   0.044 4.021 0.035  0.047  4.001   0.020   0.020 1.229 0.082  0.095    1.172   0.079   0.079 0.707 0 
 8030178 12.803 4876   4.727  0.167   0.161 3.223 0.068  0.083  3.366   0.020   0.020 1.379 0.193  0.226    1.894   0.160   0.156 0.817 0 
 8035906 12.414 6434   2.698  0.090   0.089 3.806 0.033  0.033  3.914   0.020   0.020 1.724 0.071  0.079    2.179   0.177   0.175 0.764 0 
 8036681 11.923 6399   1.290  0.027   0.027 4.267 0.037  0.034  4.197   0.020   0.020 1.135 0.063  0.068    0.955   0.060   0.060 0.732 0 
 8038496 11.769 5936   1.644  0.037   0.034 4.098 0.034  0.041  4.035   0.020   0.020 1.255 0.057  0.105    1.067   0.069   0.066 0.716 0 
 8038977 13.184 5541   2.067  0.052   0.052 3.851 0.033  0.033  3.928   0.020   0.020 1.113 0.062  0.061    1.319   0.090   0.090 0.712 0 
 8045286 12.519 5042   5.004  0.180   0.169 3.222 0.073  0.072  3.300   0.020   0.020 1.534 0.251  0.206    1.820   0.155   0.149 0.887 0 
 8045571 13.457 6375   2.322  0.071   0.063 3.875 0.030  0.046  3.944   0.020   0.020 1.495 0.066  0.143    1.729   0.132   0.123 0.669 0 
 8052826 13.407 6519   1.634  0.041   0.041 4.134 0.031  0.030  4.018   0.020   0.020 1.334 0.060  0.050    1.015   0.069   0.069 0.662 0 
 8053594 13.337 6307   1.213  0.026   0.024 4.336 0.028  0.037  4.277   0.020   0.020 1.169 0.055  0.065    1.015   0.064   0.062 0.682 0 
 8054708 13.214 5836   1.462  0.033   0.033 4.140 0.042  0.046  4.075   0.020   0.020 1.081 0.095  0.085    0.926   0.060   0.060 0.745 0 
 8055172 13.323 6308   1.258  0.027   0.028 4.301 0.034  0.038  4.201   0.020   0.020 1.162 0.060  0.072    0.917   0.058   0.059 0.722 0 
 8056313 10.159 7629   2.519  0.092   0.087 3.908 0.036  0.037  4.271   0.020   0.020 1.893 0.089  0.094    4.321   0.373   0.357 0.736 0 
 8056951 13.226 6342   2.525  0.087   0.081 3.819 0.033  0.050  3.922   0.020   0.020 1.560 0.068  0.162    1.943   0.161   0.153 0.719 0 
 8057568 12.722 5515   7.756  0.689   0.610 3.024 0.061  0.136  2.992   0.020   0.020 2.357 0.114  0.242    2.155   0.395   0.353 0.834 0 
 8058181 13.218 6384   2.028  0.060   0.057 3.975 0.033  0.033  4.065   0.020   0.020 1.430 0.071  0.070    1.739   0.130   0.126 0.757 0 
 8059443 12.928 6122   1.032  0.023   0.023 4.395 0.038  0.042  4.216   0.020   0.020 0.970 0.063  0.065    0.637   0.041   0.041 0.725 0 
 8073932  9.992 5505   1.012  0.021   0.020 4.403 0.039  0.041  4.247   0.020   0.020 0.950 0.066  0.064    0.659   0.040   0.040 0.846 0 
 8074177 11.701 6527   2.369  0.055   0.055 3.878 0.030  0.030  3.971   0.020   0.020 1.558 0.076  0.071    1.914   0.125   0.125 0.854 0 
 8074181 12.419 5851   1.388  0.032   0.031 4.196 0.034  0.039  4.325   0.020   0.020 1.112 0.067  0.079    1.485   0.096   0.095 0.771 0 
 8074662 12.790 6308   1.157  0.023   0.023 4.373 0.022  0.032  4.284   0.020   0.020 1.157 0.041  0.063    0.939   0.057   0.058 0.729 0 
 8076240 13.355 5788   1.860  0.047   0.049 3.954 0.043  0.038  3.955   0.020   0.020 1.145 0.075  0.072    1.137   0.078   0.079 0.738 0 
 8076706 11.103 5650   1.025  0.018   0.017 4.428 0.030  0.036  4.358   0.020   0.020 1.033 0.054  0.064    0.874   0.051   0.049 0.765 0 
 8076896 11.694 6327   1.491  0.033   0.033 4.188 0.035  0.034  4.075   0.020   0.020 1.262 0.065  0.067    0.963   0.062   0.061 0.803 0 
 8077380 13.001 5306   2.742  0.059   0.058 3.455 0.049  0.038  3.571   0.020   0.020 0.787 0.079  0.056    1.021   0.064   0.064 0.795 0 
 8077805 12.892 5215   2.921  0.100   0.098 3.602 0.042  0.057  3.690   0.020   0.020 1.255 0.099  0.131    1.525   0.126   0.124 0.823 0 
 8082256 12.493 6316   2.655  0.068   0.071 3.793 0.027  0.049  3.943   0.020   0.020 1.613 0.062  0.163    2.256   0.156   0.159 0.747 0 
 8082429 11.614 6644   2.623  0.063   0.056 3.811 0.026  0.031  3.932   0.020   0.020 1.637 0.074  0.072    2.145   0.143   0.134 0.862 0 
 8082898 13.283 5583   2.560  0.065   0.064 3.648 0.033  0.035  3.708   0.020   0.020 1.069 0.063  0.062    1.219   0.084   0.083 0.716 0 
 8085725 12.101 6509   2.131  0.051   0.050 3.949 0.032  0.032  4.032   0.020   0.020 1.483 0.078  0.075    1.782   0.118   0.118 0.734 0 
 8086432 12.095 5639   1.931  0.051   0.042 3.946 0.050  0.027  3.995   0.020   0.020 1.215 0.115  0.047    1.344   0.095   0.085 0.788 0 
 8087741 12.276 5962   1.502  0.034   0.034 4.102 0.045  0.042  4.116   0.020   0.020 1.045 0.096  0.071    1.074   0.069   0.069 0.714 0 
 8088091 12.805 5554   3.021  0.071   0.110 3.637 0.028  0.028  3.752   0.020   0.020 1.438 0.053  0.064    1.878   0.124   0.162 0.771 0 
 8090764 10.213 4852   4.360  0.100   0.102 3.209 0.086  0.096  3.149   0.200   0.200 1.121 0.233  0.204    0.976   0.451   0.452 0.980 0 
 8091123 11.403 6362   1.327  0.025   0.024 4.301 0.022  0.029  4.139   0.020   0.020 1.289 0.045  0.056    0.883   0.053   0.052 0.673 0 
 8093336 11.767 6622   1.490  0.034   0.029 4.211 0.030  0.029  4.170   0.020   0.020 1.325 0.061  0.050    1.198   0.078   0.073 0.745 0 
 8095742 11.717 4864   2.976  0.063   0.069 3.541 0.067  0.081  3.562   0.020   0.020 1.126 0.166  0.178    1.179   0.073   0.077 0.895 0 
 8096686 12.066 5657   1.435  0.030   0.030 4.085 0.038  0.037  3.952   0.020   0.020 0.920 0.064  0.059    0.672   0.042   0.042 0.749 0 
 8098710 13.409 4843   4.751  0.150   0.145 3.270 0.076  0.068  3.315   0.020   0.020 1.553 0.251  0.201    1.698   0.133   0.130 0.797 0 
 8099642 13.425 4824   6.235  0.247   0.235 2.899 0.103  0.106  2.951   0.020   0.020 1.143 0.275  0.235    1.267   0.116   0.112 0.779 0 
 8099681 13.399 5313   2.687  0.076   0.072 3.629 0.041  0.051  3.717   0.020   0.020 1.127 0.089  0.103    1.371   0.100   0.097 0.676 0 
 8100061 11.433 4693  11.515  0.495   0.344 2.563 0.139  0.115  2.664   0.020   0.020 1.786 0.717  0.391    2.230   0.217   0.168 0.841 0 
 8105513 12.650 4954   3.740  0.108   0.105 3.311 0.091  0.091  3.380   0.020   0.020 1.049 0.227  0.182    1.223   0.090   0.089 0.873 0 
 8105798 12.936 5050   3.679  0.109   0.112 3.435 0.060  0.082  3.440   0.020   0.020 1.352 0.162  0.213    1.358   0.102   0.104 0.780 0 
 8106647 12.158 5842   3.384  0.128   0.103 3.575 0.028  0.029  4.111   0.020   0.020 1.597 0.048  0.059 -999.000   0.478   0.413 0.779 1 
 8112139 12.857 5066   4.795  0.164   0.172 3.256 0.072  0.071  3.467   0.020   0.020 1.531 0.233  0.203    2.457   0.202   0.210 0.790 0 
 8113221 11.823 6298   2.942  0.088   0.078 3.734 0.026  0.035  3.931   0.020   0.020 1.733 0.059  0.139    2.691   0.204   0.189 0.845 0 
 8114777 12.724 5400   4.497  0.167   0.179 3.389 0.034  0.059  3.431   0.020   0.020 1.807 0.084  0.167    1.987   0.173   0.183 0.781 0 
 8119712 13.218 4991   3.487  0.103   0.099 3.480 0.058  0.076  3.975   0.020   0.020 1.355 0.152  0.190 -999.000   0.314   0.305 0.736 1 
 8119898 13.338 6215   1.856  0.048   0.045 4.026 0.032  0.036  3.974   0.020   0.020 1.347 0.062  0.090    1.182   0.082   0.079 0.682 0 
 8121514 13.426 5705   1.160  0.027   0.027 4.294 0.043  0.044  4.281   0.020   0.020 0.973 0.075  0.073    0.937   0.061   0.061 0.682 0 
 8122371 12.512 6432   1.401  0.033   0.030 4.252 0.031  0.031  4.144   0.020   0.020 1.292 0.059  0.051    0.997   0.065   0.063 0.698 0 
 8123956 13.341 5585   1.091  0.025   0.024 4.354 0.042  0.041  4.379   0.020   0.020 0.989 0.069  0.067    1.039   0.067   0.066 0.687 0 
 8125648 13.264 4990   3.455  0.103   0.104 3.498 0.062  0.074  3.393   0.020   0.020 1.387 0.160  0.193    1.077   0.081   0.082 0.810 0 
 8126478 13.142 6575   1.331  0.031   0.028 4.289 0.027  0.030  4.234   0.020   0.020 1.266 0.051  0.053    1.107   0.073   0.069 0.702 0 
 8127465 10.535 5075   4.526  0.107   0.107 3.297 0.067  0.067  3.351   0.200   0.200 1.498 0.209  0.195    1.674   0.775   0.775 0.970 0 
 8127668 11.670 5456   0.838  0.017   0.016 4.517 0.032  0.041  4.317   0.020   0.020 0.845 0.049  0.057    0.531   0.032   0.032 0.741 0 
 8128241 12.812 6365   1.761  0.048   0.050 4.088 0.031  0.031  4.044   0.020   0.020 1.396 0.064  0.061    1.250   0.089   0.092 0.751 0 
 8143646 11.915 5675   0.868  0.016   0.015 4.500 0.031  0.039  4.296   0.020   0.020 0.871 0.050  0.055    0.544   0.032   0.031 0.726 0 
 8144113 13.029 4990   3.472  0.091   0.093 3.459 0.057  0.081  3.428   0.020   0.020 1.270 0.159  0.198    1.177   0.082   0.083 0.818 0 
 8144144 11.646 6183   1.126  0.019   0.019 4.393 0.017  0.027  4.127   0.020   0.020 1.146 0.035  0.051    0.618   0.036   0.035 0.744 0 
 8144222 12.418 6159   1.926  0.045   0.045 3.950 0.050  0.036  4.030   0.020   0.020 1.211 0.126  0.066    1.448   0.095   0.095 0.734 0 
 8145327 12.870 6289   1.782  0.049   0.046 4.002 0.046  0.039  4.045   0.020   0.020 1.166 0.105  0.064    1.284   0.092   0.088 0.715 0 
 8146196 12.145 6502   1.851  0.042   0.041 4.022 0.028  0.032  4.170   0.020   0.020 1.324 0.058  0.073    1.849   0.119   0.118 0.708 0 
 8146435 13.433 5639   1.583  0.038   0.037 4.047 0.044  0.041  4.092   0.020   0.020 1.027 0.076  0.069    1.129   0.075   0.074 0.727 0 
 8155160 12.039 5735   1.499  0.029   0.029 4.081 0.041  0.037  4.182   0.020   0.020 0.993 0.078  0.067    1.246   0.075   0.075 0.734 0 
 8159089 13.283 5018   4.029  0.114   0.110 3.257 0.090  0.096  3.257   0.020   0.020 1.081 0.227  0.202    1.068   0.078   0.076 0.827 0 
 8159399 10.312 5266   1.218  0.023   0.023 4.228 0.031  0.026  4.303   0.020   0.020 0.921 0.043  0.034    1.086   0.065   0.065 0.760 0 
 8159485 11.715 4891  11.190  0.376   0.292 2.508 0.104  0.094  2.480   0.020   0.020 1.520 0.346  0.338    1.378   0.112   0.096 0.803 0 
 8160089 11.914 4743  11.123  0.209   0.351 2.472 0.152  0.100  2.405   0.020   0.020 1.384 0.457  0.323    1.147   0.068   0.090 0.783 0 
 8161554 12.753 5194   3.395  0.096   0.096 3.455 0.057  0.079  3.293   0.020   0.020 1.210 0.143  0.185    0.825   0.060   0.060 0.858 0 
 8161825 11.522 5824   0.985  0.018   0.017 4.432 0.034  0.039  4.175   0.020   0.020 0.962 0.060  0.066    0.530   0.031   0.030 0.722 0 
 8164819 11.185 6538   2.580  0.065   0.060 3.808 0.026  0.050  4.030   0.020   0.020 1.582 0.059  0.161    2.601   0.178   0.170 0.837 0 
 8165738 11.374 6535   1.449  0.029   0.029 4.164 0.031  0.035  4.237   0.020   0.020 1.130 0.060  0.077    1.322   0.081   0.080 0.727 0 
 8166731 11.769 5628   1.191  0.024   0.023 4.255 0.039  0.039  4.254   0.020   0.020 0.937 0.068  0.063    0.929   0.056   0.055 0.700 0 
 8168209 12.373 6202   1.974  0.049   0.049 4.001 0.030  0.032  3.802   0.020   0.020 1.436 0.061  0.070    0.900   0.061   0.061 0.703 0 
 8172927 13.188 5201   2.261  0.061   0.056 3.771 0.037  0.046  3.823   0.020   0.020 1.111 0.076  0.091    1.240   0.088   0.084 0.741 0 
 8175631 13.173 6196   3.034  0.098   0.098 3.677 0.053  0.046  3.684   0.020   0.020 1.588 0.178  0.101    1.620   0.129   0.128 0.692 0 
 8176747 12.508 4965   3.557  0.108   0.107 3.424 0.067  0.092  3.277   0.020   0.020 1.237 0.180  0.224    0.872   0.066   0.066 0.882 0 
 8177678 13.100 5010   4.155  0.108   0.109 3.330 0.062  0.079  3.375   0.020   0.020 1.360 0.177  0.210    1.494   0.104   0.104 0.813 0 
 8178763 11.178 5589   0.898  0.017   0.015 4.495 0.027  0.035  4.329   0.020   0.020 0.922 0.045  0.055    0.627   0.037   0.036 0.714 0 
 8179052 11.124 6307   1.286  0.028   0.024 4.265 0.037  0.035  4.350   0.020   0.020 1.124 0.064  0.071    1.350   0.086   0.080 0.689 0 
 8180008 12.964 5097   2.343  0.058   0.060 3.734 0.047  0.066  3.953   0.020   0.020 1.091 0.101  0.130    1.798   0.122   0.124 0.753 0 
 8184081 11.515 5807   0.955  0.019   0.019 4.467 0.025  0.037  4.297   0.020   0.020 0.978 0.046  0.064    0.658   0.040   0.040 0.796 0 
 8188131 12.412 6325   1.774  0.044   0.043 4.046 0.031  0.038  4.167   0.020   0.020 1.288 0.055  0.097    1.682   0.114   0.112 0.740 0 
 8190047 12.893 5925   1.985  0.054   0.054 3.909 0.040  0.036  3.962   0.020   0.020 1.178 0.069  0.066    1.318   0.094   0.094 0.730 0 
 8190121 13.109 6070   2.294  0.066   0.063 3.767 0.034  0.034  3.894   0.020   0.020 1.131 0.062  0.059    1.502   0.111   0.108 0.700 0 
 8190250 13.260 5760   1.494  0.034   0.037 4.156 0.032  0.039  4.058   0.020   0.020 1.176 0.060  0.087    0.930   0.061   0.063 0.699 0 
 8191212 13.332 6739   2.065  0.060   0.061 3.962 0.032  0.033  3.922   0.020   0.020 1.437 0.073  0.070    1.298   0.096   0.097 0.719 0 
 8191871 12.335 5986   1.705  0.044   0.048 4.088 0.036  0.029  3.983   0.020   0.020 1.322 0.050  0.069    1.019   0.070   0.074 0.757 0 
 8191888 12.715 6548   1.510  0.041   0.043 4.199 0.033  0.034  4.061   0.020   0.020 1.326 0.066  0.059    0.957   0.068   0.070 0.715 0 
 8191944 13.493 6476   2.079  0.066   0.064 3.962 0.035  0.036  3.862   0.020   0.020 1.462 0.077  0.077    1.146   0.090   0.088 0.721 0 
 8192083 12.100 6122   1.133  0.021   0.022 4.389 0.019  0.029  4.275   0.020   0.020 1.150 0.039  0.056    0.881   0.053   0.053 0.738 0 
 8193113 11.240 6941   1.781  0.056   0.056 4.127 0.034  0.035  4.026   0.020   0.020 1.562 0.077  0.078    1.227   0.096   0.095 0.785 0 
 8193917 12.713 5638   2.820  0.102   0.101 3.685 0.029  0.029  3.794   0.020   0.020 1.423 0.055  0.061    1.804   0.155   0.154 0.808 0 
 8194119 12.866 7401   2.752  0.173   0.171 3.829 0.050  0.049  3.788   0.020   0.020 1.901 0.102  0.104    1.692   0.226   0.224 0.715 0 
 8195180 12.899 5536   2.264  0.068   0.065 3.819 0.031  0.031  3.658   0.020   0.020 1.247 0.054  0.060    0.850   0.064   0.063 0.774 0 
 8196750 11.298 5877   1.804  0.040   0.039 3.988 0.057  0.039  4.191   0.020   0.020 1.161 0.139  0.077    1.841   0.117   0.116 0.845 0 
 8197440 12.809 5889   2.381  0.067   0.070 3.786 0.031  0.031  3.905   0.020   0.020 1.274 0.056  0.060    1.660   0.121   0.124 0.755 0 
 8210270 11.756 5114   3.751  0.092   0.088 3.442 0.051  0.065  3.335   0.020   0.020 1.429 0.147  0.171    1.110   0.075   0.073 0.912 0 
 8211356 13.432 5458   1.551  0.038   0.037 4.089 0.051  0.032  4.061   0.020   0.020 1.084 0.107  0.041    1.008   0.068   0.067 0.706 0 
 8211458 11.980 6114   1.202  0.025   0.025 4.304 0.037  0.039  4.196   0.020   0.020 1.067 0.072  0.070    0.828   0.051   0.051 0.742 0 
 8211672 12.224 6141   2.199  0.059   0.058 3.903 0.032  0.051  3.994   0.020   0.020 1.428 0.073  0.141    1.737   0.123   0.121 0.799 0 
 8212318 13.425 5823   1.094  0.024   0.023 4.359 0.041  0.044  4.413   0.020   0.020 1.005 0.075  0.077    1.129   0.072   0.071 0.672 0 
 8213913 10.716 5357   0.875  0.016   0.016 4.506 0.029  0.039  4.250   0.020   0.020 0.896 0.047  0.056    0.496   0.029   0.029 0.763 0 
 8216735 12.736 5807   1.793  0.049   0.044 4.024 0.041  0.047  3.940   0.020   0.020 1.237 0.103  0.086    1.021   0.073   0.069 0.692 0 
 8217766 13.085 5441   2.126  0.126   0.120 3.736 0.049  0.052  3.743   0.020   0.020 0.911 0.067  0.066    0.911   0.116   0.111 0.710 0 
 8218514 12.532 6513   2.374  0.065   0.063 3.863 0.029  0.043  3.886   0.020   0.020 1.516 0.064  0.141    1.581   0.113   0.111 0.729 0 
 8223487 13.203 4969   2.262  0.053   0.049 3.766 0.043  0.058  3.517   0.020   0.020 1.095 0.090  0.112    0.614   0.040   0.039 0.711 0 
 8225689 12.015 4921   3.045  0.070   0.069 3.545 0.060  0.082  3.394   0.020   0.020 1.188 0.155  0.185    0.837   0.055   0.054 0.885 0 
 8225712 12.084 5060   2.875  0.066   0.067 3.420 0.046  0.031  3.547   0.020   0.020 0.796 0.075  0.040    1.062   0.069   0.069 0.861 0 
 8226498 11.082 5621   0.956  0.018   0.018 4.406 0.042  0.041  4.335   0.020   0.020 0.855 0.066  0.059    0.720   0.043   0.043 0.719 0 
 8227508 12.791 6111   2.641  0.085   0.082 3.736 0.060  0.033  3.868   0.020   0.020 1.396 0.191  0.069    1.877   0.148   0.145 0.763 0 
 8227512 11.833 6663   2.101  0.046   0.048 3.955 0.030  0.030  3.954   0.020   0.020 1.463 0.073  0.070    1.449   0.093   0.094 0.832 0 
 8228960 13.185 5107   4.394  0.121   0.118 3.318 0.062  0.069  3.436   0.020   0.020 1.484 0.178  0.192    1.919   0.138   0.136 0.799 0 
 8229794 11.714 6223   1.852  0.038   0.038 4.020 0.029  0.042  3.947   0.020   0.020 1.322 0.060  0.110    1.108   0.068   0.069 0.775 0 
 8230677 12.307 5053   2.323  0.058   0.057 3.781 0.033  0.048  3.678   0.020   0.020 1.201 0.063  0.100    0.937   0.063   0.063 0.808 0 
 8232340 11.806 6294   2.735  0.058   0.063 3.800 0.024  0.025  3.737   0.020   0.020 1.732 0.063  0.072    1.489   0.093   0.097 0.818 0 
 8233708 13.021 5052   3.719  0.100   0.095 3.416 0.058  0.079  3.436   0.020   0.020 1.328 0.155  0.200    1.376   0.097   0.095 0.805 0 
 8233777 12.757 5647   1.936  0.048   0.048 3.923 0.033  0.032  4.150   0.020   0.020 1.157 0.059  0.062    1.928   0.131   0.130 0.717 0 
 8236350 12.383 5013   2.620  0.072   0.070 3.645 0.057  0.079  3.674   0.020   0.020 1.113 0.136  0.163    1.182   0.085   0.084 0.828 0 
 8240002 12.501 4969   5.152  0.193   0.202 3.207 0.078  0.071  3.449   0.020   0.020 1.570 0.269  0.202    2.718   0.239   0.247 0.842 0 
 8243293 12.558 5093   3.352  0.099   0.095 3.513 0.053  0.077  3.554   0.020   0.020 1.345 0.143  0.197    1.467   0.110   0.107 0.825 0 
 8243381 11.308 6400   2.071  0.045   0.046 3.960 0.031  0.029  3.966   0.020   0.020 1.440 0.071  0.067    1.445   0.092   0.092 0.812 0 
 8243995 12.416 5339   2.356  0.063   0.061 3.781 0.029  0.035  3.818   0.020   0.020 1.232 0.059  0.071    1.330   0.094   0.092 0.790 0 
 8244830 12.375 5784   1.946  0.044   0.045 3.965 0.048  0.038  3.924   0.020   0.020 1.269 0.134  0.063    1.159   0.075   0.075 0.772 0 
 8247378 13.373 5019   2.997  0.081   0.080 3.607 0.047  0.064  3.532   0.020   0.020 1.332 0.118  0.157    1.114   0.079   0.078 0.740 0 
 8251092 12.313 5055   3.420  0.089   0.082 3.487 0.056  0.082  3.438   0.020   0.020 1.322 0.154  0.207    1.170   0.081   0.078 0.865 0 
 8251167 12.827 6028   1.625  0.039   0.040 4.042 0.051  0.040  4.148   0.020   0.020 1.068 0.112  0.072    1.352   0.090   0.091 0.722 0 
 8256428 12.015 6430   1.733  0.045   0.045 4.119 0.029  0.031  4.178   0.020   0.020 1.451 0.061  0.060    1.651   0.115   0.114 0.760 0 
 8256572 12.628 4989   3.116  0.099   0.098 3.511 0.069  0.090  3.569   0.020   0.020 1.159 0.167  0.199    1.310   0.103   0.102 0.817 0 
 8256818 11.758 5687   3.844  0.152   0.126 3.471 0.022  0.027  3.825   0.020   0.020 1.619 0.062  0.059    3.599   0.329   0.288 0.815 0 
 8256991 13.003 5097   2.944  0.077   0.075 3.541 0.064  0.085  3.575   0.020   0.020 1.107 0.147  0.176    1.189   0.083   0.082 0.830 0 
 8257379 13.433 6250   3.802  0.164   0.168 3.502 0.039  0.033  3.847   0.020   0.020 1.704 0.080  0.067    3.702   0.361   0.370 0.731 0 
 8258599 12.350 5063   3.900  0.119   0.115 3.408 0.061  0.071  3.476   0.020   0.020 1.442 0.163  0.197    1.658   0.127   0.124 0.869 0 
 8258825 13.438 6603   1.518  0.039   0.035 4.222 0.027  0.029  4.212   0.020   0.020 1.411 0.061  0.063    1.367   0.094   0.089 0.697 0 
 8259630 13.313 6350   1.716  0.044   0.063 4.092 0.032  0.033  4.052   0.020   0.020 1.327 0.083  0.080    1.209   0.083   0.105 0.740 0 
 8260320 11.948 5985   1.258  0.028   0.028 4.293 0.039  0.036  4.213   0.020   0.020 1.145 0.069  0.070    0.942   0.061   0.061 0.732 0 
 8261126 13.155 6050   1.846  0.045   0.046 4.043 0.029  0.032  4.006   0.020   0.020 1.387 0.052  0.066    1.261   0.085   0.085 0.771 0 
 8261165 12.960 5571   2.734  0.088   0.067 3.700 0.024  0.027  3.724   0.020   0.020 1.381 0.051  0.057    1.444   0.114   0.097 0.787 0 
 8261952 12.924 6746   2.059  0.059   0.057 3.991 0.032  0.035  3.847   0.020   0.020 1.523 0.081  0.084    1.087   0.080   0.078 0.758 0 
 8263250 12.419 6327   1.843  0.049   0.049 4.062 0.030  0.030  3.945   0.020   0.020 1.441 0.059  0.063    1.091   0.077   0.077 0.781 0 
 8264592 11.462 4987   9.852  0.364   0.365 2.798 0.039  0.047  2.949   0.020   0.020 2.240 0.149  0.216    3.144   0.274   0.274 0.899 0 
 8264726 12.491 6141   1.940  0.051   0.048 3.984 0.031  0.051  4.014   0.020   0.020 1.339 0.067  0.127    1.417   0.099   0.096 0.777 0 
 8265356 12.287 6132   1.736  0.042   0.041 4.079 0.028  0.034  4.093   0.020   0.020 1.329 0.054  0.070    1.361   0.091   0.090 0.785 0 
 8265516 12.505 5058   2.797  0.065   0.068 3.647 0.043  0.060  3.647   0.020   0.020 1.273 0.103  0.142    1.264   0.083   0.084 0.834 0 
 8265838 10.855 6351   2.528  0.080   0.071 3.827 0.028  0.038  4.002   0.020   0.020 1.587 0.069  0.135    2.342   0.183   0.170 0.848 0 
 8276907 11.358 6223   1.367  0.026   0.025 4.152 0.040  0.038  4.148   0.020   0.020 0.973 0.074  0.064    0.958   0.057   0.057 0.821 0 
 8277139 13.318 5456   3.798  0.118   0.115 3.441 0.031  0.039  3.781   0.020   0.020 1.459 0.076  0.093    3.178   0.246   0.242 0.787 0 
 8277935 11.831 5969   1.217  0.023   0.023 4.329 0.031  0.035  4.252   0.020   0.020 1.158 0.061  0.067    0.964   0.057   0.058 0.762 0 
 8278240 12.845 5887   1.402  0.032   0.031 4.180 0.037  0.045  4.095   0.020   0.020 1.090 0.079  0.085    0.892   0.058   0.057 0.738 0 
 8279300 13.188 6658   2.089  0.067   0.065 3.955 0.035  0.034  3.913   0.020   0.020 1.452 0.074  0.072    1.303   0.103   0.101 0.711 0 
 8279949  9.460 4793   3.361  0.069   0.066 3.460 0.064  0.084  3.413   0.200   0.200 1.193 0.172  0.192    1.067   0.493   0.493 0.992 0 
 8288799 12.698 5793   1.972  0.050   0.048 3.914 0.037  0.037  3.970   0.020   0.020 1.175 0.069  0.070    1.324   0.091   0.089 0.731 0 
 8291790 11.726 6168   1.753  0.040   0.038 4.038 0.030  0.047  4.129   0.020   0.020 1.234 0.062  0.105    1.509   0.098   0.096 0.751 0 
 8292085 12.790 5113   3.198  0.095   0.090 3.541 0.048  0.066  3.363   0.020   0.020 1.312 0.118  0.165    0.859   0.064   0.063 0.808 0 
 8292924 13.079 4989   3.393  0.091   0.086 3.383 0.084  0.082  3.467   0.020   0.020 1.020 0.201  0.163    1.230   0.087   0.084 0.795 0 
 8293294 12.440 5051   3.643  0.112   0.110 3.413 0.062  0.084  3.346   0.020   0.020 1.264 0.165  0.207    1.073   0.082   0.082 0.857 0 
 8293555 11.859 6379   1.975  0.065   0.063 3.978 0.033  0.040  4.077   0.020   0.020 1.365 0.062  0.104    1.697   0.137   0.134 0.666 0 
 8294679 11.612 4698   8.544  0.265   0.253 2.552 0.133  0.072  2.589   0.020   0.020 0.959 0.312  0.142    1.033   0.080   0.077 0.821 0 
 8296149 11.859 5149   3.797  0.097   0.108 3.458 0.049  0.062  3.492   0.020   0.020 1.526 0.129  0.173    1.631   0.112   0.120 0.879 0 
 8296545 13.162 4979   3.300  0.082   0.076 3.484 0.060  0.085  3.395   0.020   0.020 1.224 0.158  0.204    0.987   0.067   0.064 0.825 0 
 8298818 12.960 5209   4.524  0.137   0.161 3.344 0.052  0.073  3.422   0.020   0.020 1.666 0.138  0.214    1.972   0.150   0.167 0.782 0 
 8300063 12.698 5662   1.830  0.047   0.046 3.948 0.036  0.034  3.858   0.020   0.020 1.093 0.065  0.061    0.880   0.061   0.060 0.746 0 
 8300074 13.449 5092   3.561  0.101   0.100 3.425 0.061  0.086  3.508   0.020   0.020 1.235 0.162  0.204    1.488   0.108   0.108 0.773 0 
 8300100 12.430 5920   1.641  0.038   0.036 4.047 0.051  0.041  4.019   0.020   0.020 1.101 0.118  0.074    1.027   0.067   0.065 0.740 0 
 8300519 12.765 5183   2.924  0.089   0.088 3.590 0.047  0.064  3.544   0.020   0.020 1.226 0.107  0.146    1.091   0.083   0.083 0.802 0 
 8309587 12.022 7029   2.414  0.070   0.067 3.896 0.031  0.035  3.758   0.020   0.020 1.685 0.083  0.087    1.216   0.090   0.087 0.858 0 
 8314122 12.823 4915   2.263  0.059   0.057 3.741 0.052  0.061  4.071   0.020   0.020 1.037 0.106  0.113    2.196   0.152   0.150 0.754 0 
 8315147 12.200 6718   2.040  0.056   0.056 4.003 0.032  0.034  3.989   0.020   0.020 1.540 0.075  0.074    1.478   0.106   0.106 0.750 0 
 8315153 11.730 6724   1.624  0.037   0.037 4.158 0.033  0.030  4.036   0.020   0.020 1.392 0.072  0.064    1.045   0.068   0.068 0.741 0 
 8315396 12.630 6321   1.501  0.037   0.037 4.182 0.038  0.035  4.095   0.020   0.020 1.264 0.064  0.069    1.023   0.069   0.069 0.694 0 
 8316361 10.564 5568   0.860  0.015   0.014 4.524 0.021  0.034  4.349   0.020   0.020 0.903 0.037  0.055    0.601   0.035   0.034 0.739 0 
 8320904 13.357 5057   4.676  0.194   0.161 3.311 0.077  0.086  3.268   0.020   0.020 1.665 0.229  0.253    1.478   0.140   0.122 0.777 0 
 8321158 12.427 4911   3.460  0.101   0.101 3.485 0.059  0.075  3.388   0.020   0.020 1.345 0.158  0.191    1.067   0.079   0.079 0.889 0 
 8322856 13.203 5727   1.410  0.033   0.032 4.096 0.042  0.041  4.338   0.020   0.020 0.909 0.067  0.059    1.577   0.103   0.103 0.680 0 
 8323050 12.702 6455   0.938  0.020   0.019 4.494 0.014  0.017  4.371   0.020   0.020 1.006 0.021  0.026    0.754   0.047   0.046 0.702 0 
 8323373 13.002 5343   2.383  0.063   0.062 3.750 0.034  0.039  3.756   0.020   0.020 1.174 0.069  0.082    1.180   0.083   0.082 0.751 0 
 8323818 13.191 5289   2.446  0.069   0.065 3.741 0.035  0.048  3.826   0.020   0.020 1.212 0.073  0.103    1.461   0.106   0.102 0.761 0 
 8324301 13.398 5192   3.415  0.100   0.098 3.405 0.070  0.091  3.841   0.020   0.020 1.087 0.173  0.188 -999.000   0.219   0.216 0.745 1 
 8324691 12.631 5552   1.952  0.052   0.052 3.897 0.036  0.039  4.012   0.020   0.020 1.105 0.067  0.069    1.429   0.101   0.101 0.797 0 
 8325180 13.408 6537   1.803  0.049   0.047 4.075 0.031  0.032  4.104   0.020   0.020 1.417 0.069  0.061    1.506   0.107   0.105 0.693 0 
 8327173 11.791 5238   2.613  0.062   0.063 3.666 0.040  0.052  3.699   0.020   0.020 1.160 0.089  0.112    1.245   0.083   0.083 0.889 0 
 8328014 10.774 4996  10.002  0.325   0.327 2.793 0.033  0.040  2.742   0.020   0.020 2.289 0.137  0.197    2.012   0.160   0.161 0.891 0 
 8328029 13.391 6368   1.675  0.045   0.044 4.107 0.032  0.035  3.861   0.020   0.020 1.322 0.062  0.068    0.742   0.053   0.052 0.751 0 
 8328091 13.205 5093   3.971  0.109   0.116 3.394 0.070  0.080  3.302   0.020   0.020 1.441 0.193  0.218    1.153   0.083   0.086 0.870 0 
 8328124 12.273 6086   1.854  0.044   0.043 4.010 0.032  0.051  4.015   0.020   0.020 1.296 0.068  0.124    1.297   0.085   0.085 0.782 0 
 8330453 12.669 5664   1.589  0.038   0.037 4.100 0.036  0.047  4.329   0.020   0.020 1.151 0.096  0.071    1.964   0.130   0.129 0.740 0 
 8330744 12.151 6025   1.812  0.041   0.042 4.030 0.030  0.049  4.150   0.020   0.020 1.295 0.061  0.120    1.689   0.109   0.110 0.774 0 
 8332278 12.576 5643   2.371  0.075   0.071 3.783 0.032  0.035  3.874   0.020   0.020 1.260 0.060  0.072    1.532   0.120   0.116 0.799 0 
 8333019 11.684 5967   1.442  0.029   0.030 4.160 0.037  0.042  4.086   0.020   0.020 1.101 0.079  0.080    0.923   0.057   0.058 0.825 0 
 8333229 12.476 6201   2.817  0.091   0.082 3.741 0.038  0.059  3.841   0.020   0.020 1.622 0.091  0.174    2.004   0.158   0.149 0.816 0 
 8345555 13.150 5023   2.930  0.072   0.062 3.621 0.043  0.063  3.774   0.020   0.020 1.323 0.108  0.151    1.861   0.125   0.116 0.747 0 
 8346011 12.546 5868   1.808  0.042   0.043 4.047 0.026  0.040  4.043   0.020   0.020 1.343 0.044  0.113    1.314   0.086   0.087 0.697 0 
 8346342  9.396 6234   2.217  0.044   0.044 3.927 0.027  0.028  4.046   0.020   0.020 1.530 0.063  0.073    1.990   0.122   0.121 0.949 0 
 8346589 11.355 6241   1.057  0.025   0.024 4.318 0.043  0.040  4.320   0.020   0.020 0.854 0.061  0.054    0.851   0.056   0.055 0.720 0 
 8346818 13.270 5834   1.734  0.041   0.039 3.992 0.043  0.038  4.029   0.020   0.020 1.087 0.076  0.067    1.171   0.077   0.076 0.716 0 
 8349612 10.600 5669   1.458  0.030   0.029 4.097 0.041  0.038  4.264   0.020   0.020 0.977 0.072  0.063    1.422   0.087   0.087 0.786 0 
 8352731 13.199 4826   3.924  0.104   0.102 3.364 0.065  0.082  3.304   0.020   0.020 1.310 0.175  0.206    1.129   0.079   0.078 0.830 0 
 8363482 11.840 5839   1.522  0.032   0.029 4.113 0.040  0.043  3.991   0.020   0.020 1.096 0.098  0.078    0.826   0.051   0.049 0.767 0 
 8363887 12.701 6151   2.064  0.054   0.053 3.919 0.048  0.041  3.954   0.020   0.020 1.283 0.134  0.071    1.395   0.097   0.097 0.707 0 
 8366738 13.148 4974   3.203  0.093   0.091 3.527 0.059  0.079  3.552   0.020   0.020 1.274 0.145  0.190    1.333   0.099   0.097 0.807 0 
 8366975 12.398 6282   1.622  0.045   0.044 4.129 0.032  0.034  3.905   0.020   0.020 1.306 0.055  0.061    0.771   0.055   0.055 0.735 0 
 8374877 12.083 6958   2.290  0.060   0.058 3.908 0.032  0.033  3.914   0.020   0.020 1.561 0.078  0.077    1.567   0.110   0.108 0.738 0 
 8375753 13.273 5882   2.533  0.072   0.073 3.728 0.030  0.031  3.897   0.020   0.020 1.260 0.056  0.061    1.848   0.136   0.136 0.677 0 
 8376131 11.985 4777  11.263  0.392   0.353 2.569 0.143  0.123  2.562   0.020   0.020 1.731 0.677  0.411    1.687   0.141   0.131 0.774 0 
 8377069 12.110 6579   2.656  0.078   0.076 3.810 0.031  0.030  4.035   0.020   0.020 1.676 0.082  0.073    2.790   0.208   0.205 0.794 0 
 8379842 12.559 6033   2.081  0.061   0.055 3.910 0.052  0.043  3.404   0.020   0.020 1.284 0.150  0.080 -999.000   0.030   0.028 0.930 1 
 8385813 11.483 6362   3.353  0.120   0.110 3.597 0.065  0.038  4.122   0.020   0.020 1.634 0.212  0.076 -999.000   0.463   0.434 0.810 1 
 8386242 13.422 5315   2.535  0.072   0.074 3.725 0.032  0.047  3.696   0.020   0.020 1.250 0.072  0.104    1.164   0.085   0.087 0.728 0 
 8389765 12.741 6150   1.317  0.032   0.031 4.190 0.045  0.043  4.362   0.020   0.020 0.984 0.080  0.069    1.456   0.097   0.096 0.696 0 
 8392631 12.102 5839   1.015  0.020   0.019 4.424 0.032  0.041  4.370   0.020   0.020 1.002 0.059  0.073    0.880   0.054   0.052 0.732 0 
 8393323 13.188 6841   3.537  0.112   0.104 3.648 0.031  0.024  2.615   0.020   0.020 2.063 0.081  0.083 -999.000   0.015   0.014 0.810 1 
 8394443 12.846 6104   1.643  0.046   0.039 4.106 0.037  0.033  3.713   0.020   0.020 1.282 0.060  0.078    0.508   0.037   0.033 0.665 0 
 8395100 12.713 6326   1.299  0.032   0.031 4.284 0.032  0.040  4.288   0.020   0.020 1.190 0.063  0.068    1.193   0.080   0.079 0.717 0 
 8396105 12.819 4928   3.431  0.095   0.092 3.457 0.064  0.087  3.455   0.020   0.020 1.243 0.171  0.211    1.222   0.088   0.086 0.854 0 
 8397763 12.629 6313   2.113  0.060   0.058 3.932 0.030  0.049  4.009   0.020   0.020 1.408 0.065  0.129    1.660   0.121   0.119 0.796 0 
 8408988 12.642 5840   0.969  0.020   0.019 4.422 0.040  0.042  4.305   0.020   0.020 0.909 0.065  0.063    0.690   0.042   0.042 0.731 0 
 8409314 12.686 5759   1.335  0.024   0.027 4.207 0.036  0.040  4.246   0.020   0.020 1.047 0.080  0.077    1.143   0.067   0.070 0.729 0 
 8409374 13.247 6108   1.465  0.033   0.032 4.109 0.044  0.040  4.272   0.020   0.020 1.010 0.085  0.066    1.464   0.094   0.093 0.709 0 
 8409999 12.309 5882   1.371  0.031   0.030 4.239 0.031  0.035  4.362   0.020   0.020 1.205 0.048  0.070    1.577   0.101   0.100 0.741 0 
 8410787 11.406 5978   1.051  0.020   0.018 4.392 0.035  0.040  4.356   0.020   0.020 0.999 0.064  0.069    0.913   0.054   0.053 0.703 0 
 8410849 12.328 5223   3.294  0.086   0.083 3.531 0.041  0.055  3.572   0.020   0.020 1.357 0.101  0.136    1.474   0.103   0.101 0.853 0 
 8411503 11.890 4868   3.988  0.104   0.102 3.388 0.060  0.070  3.381   0.020   0.020 1.424 0.180  0.190    1.393   0.097   0.096 0.920 0 
 8413670 13.264 5586   2.258  0.057   0.054 3.796 0.031  0.031  3.958   0.020   0.020 1.174 0.059  0.065    1.686   0.115   0.112 0.738 0 
 8413815 11.993 5822   2.042  0.046   0.043 3.961 0.025  0.052  3.950   0.020   0.020 1.411 0.049  0.136    1.357   0.088   0.085 0.832 0 
 8413885 12.432 6311   2.471  0.338   0.305 3.834 0.089  0.087  4.040   0.020   0.020 1.583 0.127  0.134    2.437   0.677   0.611 0.717 0 
 8415377 11.586 6073   1.087  0.018   0.018 4.410 0.018  0.028  4.322   0.020   0.020 1.109 0.040  0.056    0.904   0.051   0.052 0.718 0 
 8415544 13.184 4990   4.335  0.126   0.125 3.315 0.061  0.074  3.311   0.020   0.020 1.427 0.175  0.202    1.402   0.104   0.104 0.811 0 
 8424459 12.424 5015   2.622  0.066   0.067 3.703 0.039  0.056  3.709   0.020   0.020 1.275 0.085  0.128    1.283   0.087   0.088 0.821 0 
 8425675 12.362 5933   1.171  0.025   0.024 4.263 0.040  0.040  4.105   0.020   0.020 0.921 0.067  0.061    0.636   0.040   0.039 0.679 0 
 8426746 13.469 5139   2.170  0.054   0.053 3.818 0.033  0.041  4.179   0.020   0.020 1.137 0.065  0.082    2.596   0.175   0.174 0.737 0 
 8426767 13.054 6261   2.413  0.062   0.061 3.838 0.034  0.053  3.858   0.020   0.020 1.486 0.080  0.156    1.531   0.105   0.104 0.734 0 
 8427406 10.839 5307   0.990  0.018   0.018 4.417 0.037  0.036  4.323   0.020   0.020 0.939 0.056  0.053    0.751   0.044   0.044 0.710 0 
 8428146 13.392 4858   3.360  0.081   0.081 3.336 0.074  0.043  3.379   0.020   0.020 0.898 0.146  0.074    0.986   0.066   0.066 0.827 0 
 8430887 12.521 5611   1.132  0.024   0.024 4.329 0.038  0.039  4.278   0.020   0.020 1.004 0.064  0.065    0.886   0.056   0.055 0.673 0 
 8430926 12.632 6253   2.223  0.072   0.068 3.928 0.030  0.034  3.914   0.020   0.020 1.549 0.065  0.079    1.478   0.118   0.113 0.754 0 
 8431917 11.581 5423   1.014  0.021   0.020 4.401 0.038  0.039  4.266   0.020   0.020 0.951 0.061  0.060    0.691   0.042   0.042 0.762 0 
 8432198 12.285 5015   4.012  0.129   0.127 3.343 0.065  0.084  3.304   0.020   0.020 1.309 0.170  0.213    1.181   0.094   0.092 0.897 0 
 8439332 11.539 6027   2.465  0.058   0.057 3.790 0.064  0.035  3.735   0.020   0.020 1.374 0.189  0.075    1.203   0.079   0.078 0.815 0 
 8439679 12.037 5436   2.471  0.056   0.059 3.766 0.025  0.027  3.692   0.020   0.020 1.310 0.049  0.058    1.095   0.071   0.072 0.818 0 
 8439867 11.674 6154   1.985  0.071   0.070 3.908 0.043  0.039  4.045   0.020   0.020 1.180 0.063  0.066    1.592   0.136   0.135 0.776 0 
 8441894 12.320 5048   3.128  0.088   0.080 3.609 0.041  0.062  3.539   0.020   0.020 1.460 0.094  0.151    1.234   0.089   0.085 0.848 0 
 8443254 11.872 5639   1.987  0.045   0.043 3.902 0.031  0.032  3.922   0.020   0.020 1.159 0.058  0.063    1.202   0.078   0.076 0.846 0 
 8444534 13.413 5292   2.355  0.064   0.062 3.744 0.037  0.043  3.861   0.020   0.020 1.129 0.073  0.084    1.469   0.105   0.103 0.719 0 
 8446627 12.880 5023   3.188  0.097   0.094 3.479 0.071  0.091  3.480   0.020   0.020 1.130 0.175  0.199    1.120   0.085   0.084 0.836 0 
 8450399 13.108 4728   6.649  0.240   0.233 2.948 0.076  0.100  2.889   0.020   0.020 1.450 0.231  0.269    1.248   0.107   0.105 0.821 0 
 8451916 12.332 6057   1.409  0.035   0.032 4.228 0.035  0.034  4.275   0.020   0.020 1.240 0.060  0.063    1.362   0.092   0.089 0.779 0 
 8453037 11.618 5529   1.066  0.022   0.022 4.346 0.040  0.039  4.324   0.020   0.020 0.925 0.067  0.061    0.873   0.054   0.054 0.745 0 
 8453152 13.337 7226   3.737  0.140   0.134 3.630 0.033  0.031  4.014   0.020   0.020 2.204 0.085  0.086    5.257   0.461   0.449 0.678 0 
 8453238 13.138 5721   1.088  0.023   0.022 4.282 0.040  0.036  4.351   0.020   0.020 0.832 0.060  0.047    0.969   0.060   0.060 0.668 0 
 8454572 12.918 5249   2.627  0.073   0.072 3.708 0.031  0.042  3.734   0.020   0.020 1.296 0.069  0.094    1.363   0.098   0.097 0.777 0 
 8454803 13.320 6283   2.899  0.082   0.082 3.738 0.027  0.048  3.708   0.020   0.020 1.699 0.062  0.175    1.566   0.114   0.114 0.698 0 
 8455030 12.660 6618   3.192  0.124   0.120 3.693 0.033  0.030  3.873   0.020   0.020 1.863 0.080  0.075    2.774   0.250   0.244 0.731 0 
 8455622 12.301 5800   2.740  0.075   0.072 3.684 0.026  0.028  3.809   0.020   0.020 1.333 0.058  0.059    1.763   0.126   0.123 0.830 0 
 8455998 12.178 7636   2.222  0.056   0.069 4.030 0.028  0.029  4.096   0.020   0.020 1.940 0.077  0.084    2.244   0.153   0.173 0.703 0 
 8456010 13.370 6620   1.663  0.042   0.041 4.133 0.033  0.032  3.882   0.020   0.020 1.378 0.073  0.061    0.768   0.052   0.052 0.702 0 
 8456204 13.243 6198   1.346  0.028   0.027 4.228 0.033  0.038  4.297   0.020   0.020 1.126 0.066  0.078    1.309   0.081   0.080 0.727 0 
 8456409 12.922 6933   1.461  0.036   0.036 4.252 0.025  0.030  4.236   0.020   0.020 1.395 0.059  0.061    1.342   0.091   0.091 0.705 0 
 8458741 12.408 6314   1.562  0.039   0.037 4.113 0.034  0.040  4.221   0.020   0.020 1.168 0.062  0.086    1.478   0.100   0.097 0.736 0 
 8459452 12.916 6661   1.590  0.041   0.043 4.179 0.033  0.032  4.139   0.020   0.020 1.403 0.071  0.061    1.270   0.088   0.090 0.749 0 
 8460073 12.912 5446   2.517  0.070   0.071 3.673 0.036  0.041  3.746   0.020   0.020 1.094 0.073  0.075    1.285   0.093   0.094 0.792 0 
 8460381 12.402 6857   2.508  0.072   0.072 3.845 0.030  0.031  4.084   0.020   0.020 1.620 0.080  0.079    2.781   0.206   0.204 0.807 0 
 8474219 13.177 6085   1.546  0.031   0.033 4.132 0.031  0.037  4.348   0.020   0.020 1.189 0.060  0.085    1.943   0.118   0.122 0.737 0 
 8474746 12.084 5345   2.284  0.055   0.052 3.767 0.033  0.039  3.767   0.020   0.020 1.119 0.068  0.076    1.112   0.074   0.072 0.845 0 
 8476045 12.475 6504   1.446  0.036   0.032 4.217 0.032  0.031  4.210   0.020   0.020 1.267 0.058  0.049    1.235   0.083   0.078 0.689 0 
 8476457 10.774 5899   0.986  0.019   0.019 4.350 0.041  0.036  4.326   0.020   0.020 0.800 0.055  0.047    0.751   0.045   0.045 0.753 0 
 8480174 11.367 6891   1.616  0.040   0.041 4.161 0.033  0.030  4.155   0.020   0.020 1.391 0.069  0.057    1.360   0.091   0.093 0.783 0 
 8481000 12.050 6759   2.014  0.141   0.085 3.991 0.037  0.044  3.922   0.020   0.020 1.484 0.104  0.109    1.235   0.182   0.118 0.753 0 
 8481033 13.493 5055   2.869  0.077   0.076 3.602 0.055  0.079  3.691   0.020   0.020 1.213 0.130  0.185    1.474   0.104   0.104 0.707 0 
 8487379 12.574 5990   1.228  0.027   0.026 4.256 0.039  0.041  4.294   0.020   0.020 0.998 0.072  0.069    1.083   0.068   0.068 0.704 0 
 8487720 12.085 6843   1.930  0.051   0.046 4.046 0.033  0.031  4.023   0.020   0.020 1.526 0.078  0.069    1.432   0.100   0.095 0.775 0 
 8487817 12.764 5063   2.864  0.082   0.090 3.646 0.043  0.058  3.620   0.020   0.020 1.333 0.095  0.139    1.246   0.092   0.097 0.786 0 
 8488523 12.841 6376   2.180  0.047   0.046 3.940 0.027  0.030  3.878   0.020   0.020 1.519 0.080  0.081    1.309   0.083   0.081 0.702 0 
 8488911 13.234 5366   1.965  0.044   0.038 3.915 0.023  0.025  3.877   0.020   0.020 1.173 0.034  0.046    1.062   0.068   0.064 0.726 0 
 8490433 12.037 6307   1.853  0.044   0.044 3.968 0.049  0.034  4.051   0.020   0.020 1.171 0.109  0.061    1.406   0.093   0.093 0.756 0 
 8491080 11.925 5467   3.039  0.100   0.094 3.649 0.025  0.025  3.590   0.020   0.020 1.514 0.048  0.054    1.312   0.105   0.101 0.847 0 
 8491231 11.970 6328   1.199  0.023   0.021 4.357 0.019  0.027  4.090   0.020   0.020 1.197 0.040  0.054    0.645   0.039   0.037 0.711 0 
 8494585 12.204 6159   2.227  0.065   0.061 3.806 0.031  0.033  3.909   0.020   0.020 1.167 0.055  0.061    1.466   0.109   0.105 0.786 0 
 8499347 13.093 5263   2.459  0.056   0.056 3.650 0.045  0.058  3.600   0.020   0.020 0.988 0.090  0.101    0.878   0.057   0.057 0.773 0 
 8505889 13.153 4793  11.409  0.548   0.348 2.571 0.133  0.118  2.545   0.020   0.020 1.780 0.710  0.403    1.666   0.177   0.127 0.716 0 
 8506743 12.657 5094   3.771  0.110   0.109 3.391 0.061  0.085  3.559   0.020   0.020 1.288 0.157  0.210    1.878   0.139   0.139 0.822 0 
 8509950 13.309 4988   4.107  0.128   0.128 3.366 0.067  0.073  3.338   0.020   0.020 1.441 0.199  0.199    1.340   0.104   0.104 0.820 0 
 8510036 13.457 5000   4.168  0.142   0.140 3.320 0.067  0.086  3.356   0.020   0.020 1.341 0.177  0.223    1.437   0.118   0.117 0.776 0 
 8515980 12.952 6243   2.256  0.064   0.064 3.892 0.031  0.051  3.891   0.020   0.020 1.469 0.069  0.151    1.444   0.106   0.105 0.708 0 
 8517346 13.456 6356   2.137  0.056   0.054 3.936 0.031  0.038  3.999   0.020   0.020 1.452 0.072  0.117    1.660   0.116   0.113 0.653 0 
 8517361 12.323 7855   3.618  0.147   0.141 3.710 0.033  0.034  3.918   0.020   0.020 2.480 0.073  0.075    3.952   0.368   0.358 0.679 0 
 8517766 12.756 5723   1.632  0.040   0.036 4.078 0.041  0.049  4.119   0.020   0.020 1.155 0.110  0.078    1.276   0.085   0.082 0.709 0 
 8518487 12.392 6573   2.079  0.055   0.055 3.970 0.034  0.035  4.011   0.020   0.020 1.485 0.079  0.080    1.617   0.113   0.113 0.739 0 
 8518763 13.234 5872   3.272  0.118   0.094 3.606 0.036  0.032  3.714   0.020   0.020 1.603 0.072  0.058    2.020   0.173   0.148 0.745 0 
 8519135 13.200 5933   1.387  0.083   0.083 4.199 0.055  0.056  4.232   0.020   0.020 1.134 0.074  0.082    1.197   0.153   0.153 0.702 0 
 8519706 11.925 6039   2.468  0.064   0.060 3.821 0.040  0.051  4.033   0.020   0.020 1.462 0.134  0.109    2.398   0.166   0.160 0.755 0 
 8520082 12.361 5294   1.961  0.047   0.045 3.795 0.040  0.043  3.832   0.020   0.020 0.881 0.065  0.067    0.952   0.063   0.062 0.825 0 
 8520586 12.238 6598   1.124  0.023   0.021 4.389 0.021  0.029  4.400   0.020   0.020 1.132 0.033  0.050    1.156   0.071   0.069 0.690 0 
 8521851 10.953 6439   2.906  0.069   0.064 3.747 0.026  0.024  3.933   0.020   0.020 1.737 0.070  0.058    2.638   0.175   0.168 0.910 0 
 8522018 12.524 5266   1.926  0.048   0.047 3.917 0.026  0.029  4.045   0.020   0.020 1.128 0.039  0.049    1.499   0.101   0.100 0.737 0 
 8538925 12.935 5985   1.519  0.037   0.036 4.024 0.038  0.038  4.271   0.020   0.020 0.894 0.058  0.052    1.568   0.105   0.104 0.736 0 
 8539599 12.755 6113   1.306  0.032   0.032 4.191 0.043  0.041  4.322   0.020   0.020 0.972 0.074  0.064    1.304   0.088   0.087 0.692 0 
 8539753 12.373 6531   1.497  0.040   0.035 4.199 0.031  0.031  4.151   0.020   0.020 1.301 0.059  0.048    1.156   0.081   0.076 0.740 0 
 8540530 12.058 6293   1.781  0.039   0.039 4.065 0.030  0.032  4.118   0.020   0.020 1.354 0.060  0.062    1.518   0.097   0.097 0.784 0 
 8540678 13.154 6036   1.757  0.039   0.039 4.083 0.024  0.029  4.076   0.020   0.020 1.373 0.043  0.055    1.341   0.086   0.086 0.736 0 
 8540842 12.043 5108   3.820  0.116   0.111 3.389 0.057  0.077  3.430   0.020   0.020 1.322 0.152  0.196    1.433   0.109   0.106 0.893 0 
 8542705 11.715 6048   3.090  0.087   0.079 3.611 0.028  0.026  3.847   0.020   0.020 1.438 0.062  0.053    2.447   0.178   0.168 0.836 0 
 8543816 13.412 4850   3.202  0.085   0.082 3.472 0.075  0.085  3.490   0.020   0.020 1.119 0.186  0.183    1.156   0.081   0.080 0.790 0 
 8544169 12.589 4947   3.170  0.093   0.092 3.490 0.068  0.087  3.510   0.020   0.020 1.137 0.175  0.189    1.185   0.089   0.088 0.801 0 
 8546014 12.483 5929   2.123  0.058   0.056 3.888 0.058  0.036  3.984   0.020   0.020 1.277 0.159  0.066    1.582   0.113   0.111 0.747 0 
 8546486 12.261 6394   1.777  0.044   0.043 3.997 0.046  0.035  4.134   0.020   0.020 1.150 0.100  0.058    1.565   0.106   0.104 0.716 0 
 8551810 12.468 6003   1.567  0.034   0.032 4.106 0.033  0.047  4.158   0.020   0.020 1.143 0.078  0.090    1.288   0.082   0.080 0.756 0 
 8552827 12.220 6423   1.455  0.032   0.034 4.140 0.039  0.041  3.928   0.020   0.020 1.070 0.075  0.071    0.654   0.041   0.043 0.727 0 
 8555244 12.386 6442   1.659  0.089   0.084 4.128 0.044  0.044  4.005   0.020   0.020 1.368 0.067  0.059    1.014   0.119   0.112 0.725 0 
 8557961 11.589 6580   1.606  0.034   0.034 4.178 0.030  0.029  4.160   0.020   0.020 1.427 0.068  0.062    1.358   0.085   0.085 0.791 0 
 8559146 11.952 5177   2.847  0.069   0.065 3.609 0.045  0.063  3.531   0.020   0.020 1.210 0.105  0.141    1.004   0.067   0.065 0.887 0 
 8559198 12.618 6121   1.899  0.055   0.053 4.003 0.031  0.047  4.003   0.020   0.020 1.340 0.062  0.120    1.322   0.097   0.096 0.714 0 
 8559363 12.569 6315   1.341  0.031   0.029 4.208 0.038  0.041  4.155   0.020   0.020 1.065 0.071  0.073    0.935   0.061   0.060 0.678 0 
 8560954 11.858 5754   1.609  0.037   0.035 4.051 0.057  0.041  4.098   0.020   0.020 1.072 0.125  0.075    1.182   0.076   0.075 0.765 0 
 8563871 13.031 5810   2.326  0.062   0.059 3.807 0.033  0.032  3.777   0.020   0.020 1.280 0.063  0.068    1.181   0.084   0.081 0.735 0 
 8569567 11.376 6333   2.452  0.057   0.056 3.846 0.026  0.047  3.871   0.020   0.020 1.551 0.066  0.149    1.630   0.107   0.106 0.860 0 
 8571071 12.596 5094   3.858  0.121   0.117 3.373 0.061  0.083  3.386   0.020   0.020 1.295 0.162  0.213    1.318   0.102   0.101 0.841 0 
 8571624 12.154 6036   1.712  0.038   0.037 4.074 0.029  0.040  4.218   0.020   0.020 1.282 0.054  0.106    1.767   0.114   0.111 0.732 0 
 8573029 12.432 4742   4.368  0.133   0.131 3.274 0.066  0.088  3.362   0.020   0.020 1.315 0.188  0.214    1.602   0.123   0.121 0.890 0 
 8574854 13.096 5047   2.878  0.066   0.067 3.515 0.074  0.076  3.634   0.020   0.020 0.992 0.161  0.143    1.299   0.084   0.085 0.780 0 
 8581078 12.537 6355   1.216  0.027   0.026 4.268 0.041  0.041  4.376   0.020   0.020 1.007 0.071  0.068    1.279   0.081   0.080 0.705 0 
 8581700 12.167 6297   1.197  0.023   0.023 4.362 0.018  0.026  4.331   0.020   0.020 1.205 0.036  0.052    1.119   0.067   0.067 0.691 0 
 8582245 13.082 5084   2.579  0.064   0.067 3.691 0.044  0.062  3.950   0.020   0.020 1.198 0.098  0.134    2.164   0.146   0.150 0.752 0 
 8583469 12.665 6785   2.111  0.066   0.064 3.960 0.034  0.035  4.067   0.020   0.020 1.496 0.076  0.077    1.895   0.147   0.145 0.770 0 
 8584284 13.016 6370   2.628  0.074   0.073 3.817 0.029  0.029  3.888   0.020   0.020 1.668 0.071  0.071    1.945   0.142   0.140 0.750 0 
 8584735 12.581 6690   2.305  0.080   0.077 3.934 0.033  0.034  3.938   0.020   0.020 1.686 0.071  0.078    1.678   0.139   0.137 0.767 0 
 8586888 12.992 6276   2.746  0.071   0.072 3.775 0.025  0.047  3.800   0.020   0.020 1.653 0.061  0.160    1.735   0.121   0.121 0.775 0 
 8586962 12.881 5894   1.572  0.037   0.037 4.054 0.051  0.042  4.314   0.020   0.020 1.029 0.091  0.071    1.856   0.123   0.122 0.725 0 
 8587192 10.548 5794   1.412  0.028   0.028 4.190 0.032  0.038  4.229   0.020   0.020 1.136 0.062  0.078    1.230   0.074   0.075 0.831 0 
 8588464 13.140 6032   1.162  0.027   0.026 4.339 0.038  0.043  4.108   0.020   0.020 1.084 0.071  0.079    0.631   0.042   0.040 0.716 0 
 8588580 12.321 6202   1.191  0.020   0.022 4.313 0.035  0.037  4.276   0.020   0.020 1.066 0.077  0.076    0.975   0.056   0.057 0.698 0 
 8588807 12.429 5494   0.887  0.017   0.016 4.419 0.028  0.020  4.316   0.020   0.020 0.759 0.038  0.025    0.594   0.035   0.035 0.725 0 
 8590270 12.637 5122   3.705  0.158   0.144 3.402 0.063  0.083  3.345   0.020   0.020 1.286 0.155  0.209    1.108   0.108   0.100 0.895 0 
 8590978 12.533 6017   1.328  0.041   0.031 4.254 0.035  0.039  4.243   0.020   0.020 1.175 0.062  0.074    1.126   0.087   0.074 0.752 0 
 8603883 12.352 4973   4.153  0.118   0.114 3.330 0.062  0.078  3.401   0.020   0.020 1.361 0.170  0.205    1.584   0.116   0.114 0.900 0 
 8604757 11.109 6853   2.159  0.059   0.058 3.975 0.031  0.033  3.935   0.020   0.020 1.618 0.077  0.077    1.464   0.105   0.104 0.866 0 
 8605113 12.745 5495   1.630  0.039   0.037 3.966 0.037  0.036  4.166   0.020   0.020 0.903 0.057  0.053    1.420   0.094   0.092 0.728 0 
 8605390 12.185 6002   1.087  0.021   0.021 4.402 0.025  0.034  4.288   0.020   0.020 1.091 0.047  0.063    0.837   0.050   0.050 0.712 0 
 8607461 11.833 6350   1.403  0.032   0.032 4.236 0.031  0.032  4.153   0.020   0.020 1.248 0.056  0.060    1.020   0.066   0.066 0.741 0 
 8608007 12.664 5961   1.811  0.045   0.048 4.039 0.030  0.044  4.183   0.020   0.020 1.326 0.052  0.120    1.821   0.123   0.127 0.717 0 
 8608448 12.309 6058   3.038  0.101   0.092 3.617 0.028  0.028  3.776   0.020   0.020 1.409 0.058  0.054    2.010   0.163   0.153 0.708 0 
 8609226 13.261 4930   2.573  0.059   0.060 3.675 0.052  0.066  3.611   0.020   0.020 1.157 0.119  0.150    0.984   0.064   0.064 0.761 0 
 8609645 12.376 4924   4.037  0.102   0.099 3.357 0.060  0.079  3.292   0.020   0.020 1.363 0.172  0.204    1.165   0.080   0.078 0.903 0 
 8610528 12.884 4841   3.734  0.128   0.127 3.393 0.068  0.085  3.354   0.020   0.020 1.270 0.175  0.209    1.149   0.095   0.094 0.846 0 
 8612379 13.305 4905   3.598  0.087   0.085 3.388 0.074  0.096  3.361   0.020   0.020 1.163 0.198  0.217    1.083   0.072   0.072 0.812 0 
 8613008 12.498 4882   3.181  0.086   0.082 3.551 0.054  0.067  3.355   0.020   0.020 1.330 0.136  0.172    0.835   0.059   0.058 0.847 0 
 8616867 12.336 6169   1.191  0.024   0.023 4.288 0.039  0.039  4.199   0.020   0.020 1.010 0.072  0.067    0.818   0.050   0.049 0.672 0 
 8617695 11.747 5307   3.808  0.095   0.128 3.461 0.036  0.052  3.451   0.020   0.020 1.531 0.094  0.127    1.493   0.101   0.122 0.884 0 
 8618268 13.255 5991   3.165  0.087   0.091 3.631 0.059  0.029  3.692   0.020   0.020 1.575 0.190  0.057    1.796   0.129   0.132 0.697 0 
 8618703 12.732 4981   3.659  0.098   0.097 3.364 0.079  0.095  3.308   0.020   0.020 1.136 0.198  0.209    0.992   0.070   0.070 0.878 0 
 8618712 13.127 6121   1.813  0.038   0.042 4.048 0.030  0.032  3.775   0.020   0.020 1.351 0.058  0.074    0.714   0.044   0.047 0.701 0 
 8619025 12.323 6375   1.994  0.050   0.050 3.964 0.029  0.046  4.117   0.020   0.020 1.348 0.059  0.113    1.895   0.130   0.129 0.705 0 
 8619158 12.727 6331   1.810  0.047   0.047 4.056 0.032  0.033  3.946   0.020   0.020 1.371 0.063  0.063    1.054   0.073   0.073 0.691 0 
 8619448 12.417 6453   2.311  0.067   0.071 3.889 0.032  0.035  3.959   0.020   0.020 1.525 0.073  0.090    1.772   0.131   0.136 0.775 0 
 8622563 12.837 6111   2.083  0.057   0.056 3.873 0.036  0.034  4.000   0.020   0.020 1.194 0.059  0.065    1.581   0.113   0.112 0.719 0 
 8622810 12.128 4946   3.941  0.171   0.162 3.395 0.070  0.072  3.312   0.020   0.020 1.434 0.189  0.190    1.163   0.114   0.109 0.861 0 
 8623179 10.776 4703   6.413  0.153   0.152 2.933 0.081  0.100  2.929   0.020   0.020 1.296 0.242  0.254    1.273   0.084   0.084 0.942 0 
 8624512 13.068 4829   3.609  0.084   0.086 3.420 0.065  0.084  3.356   0.020   0.020 1.264 0.170  0.207    1.078   0.071   0.071 0.830 0 
 8625295 13.163 5259   1.862  0.041   0.042 3.808 0.036  0.036  3.954   0.020   0.020 0.816 0.055  0.046    1.137   0.072   0.073 0.734 0 
 8626126 12.444 6333   1.917  0.047   0.047 4.008 0.032  0.034  3.911   0.020   0.020 1.378 0.069  0.075    1.092   0.074   0.074 0.718 0 
 8630655 12.074 5022   4.751  0.138   0.133 3.250 0.065  0.071  3.310   0.020   0.020 1.477 0.200  0.199    1.680   0.124   0.122 0.921 0 
 8631613 12.879 5062   3.773  0.126   0.125 3.339 0.078  0.097  3.481   0.020   0.020 1.142 0.199  0.213    1.572   0.128   0.127 0.835 0 
 8635595 10.938 6196   1.931  0.039   0.037 4.010 0.027  0.029  4.010   0.020   0.020 1.404 0.064  0.071    1.390   0.085   0.083 0.790 0 
 8636512 12.873 5116   3.014  0.090   0.089 3.471 0.074  0.079  3.451   0.020   0.020 0.988 0.159  0.147    0.936   0.071   0.070 0.796 0 
 8637762 11.997 5852   1.602  0.035   0.037 4.111 0.028  0.045  4.101   0.020   0.020 1.222 0.054  0.106    1.179   0.075   0.077 0.723 0 
 8645676 13.264 6538   1.458  0.034   0.034 4.225 0.033  0.033  4.054   0.020   0.020 1.311 0.063  0.061    0.878   0.057   0.057 0.697 0 
 8645728 12.518 6157   2.669  0.086   0.084 3.767 0.044  0.055  3.907   0.020   0.020 1.514 0.144  0.123    2.096   0.165   0.163 0.764 0 
 8646156 11.271 6959   1.564  0.033   0.035 4.185 0.030  0.029  4.158   0.020   0.020 1.367 0.066  0.052    1.283   0.080   0.082 0.765 0 
 8646916 12.901 6383   1.302  0.031   0.028 4.301 0.027  0.036  4.294   0.020   0.020 1.242 0.054  0.066    1.216   0.081   0.077 0.657 0 
 8647065 12.229 6162   1.331  0.034   0.028 4.260 0.035  0.039  4.249   0.020   0.020 1.191 0.067  0.073    1.145   0.079   0.071 0.736 0 
 8650064 12.221 6939   1.396  0.034   0.034 4.263 0.029  0.029  4.211   0.020   0.020 1.308 0.054  0.046    1.155   0.077   0.077 0.723 0 
 8650186 11.053 6196   1.395  0.023   0.025 4.233 0.029  0.032  4.107   0.020   0.020 1.217 0.073  0.075    0.908   0.051   0.053 0.777 0 
 8651099 12.916 6566   1.325  0.029   0.029 4.298 0.024  0.029  4.181   0.020   0.020 1.279 0.047  0.054    0.971   0.062   0.062 0.686 0 
 8651522 12.130 5727   1.654  0.040   0.037 4.054 0.053  0.039  4.050   0.020   0.020 1.134 0.123  0.070    1.119   0.074   0.072 0.803 0 
 8651833 12.594 8093   2.524  0.090   0.084 3.933 0.035  0.036  3.810   0.020   0.020 2.013 0.102  0.100    1.499   0.127   0.121 0.726 0 
 8652670 12.951 6625   1.255  0.030   0.029 4.337 0.019  0.024  4.147   0.020   0.020 1.255 0.034  0.042    0.805   0.053   0.053 0.691 0 
 8653104 12.074 6176   1.300  0.028   0.028 4.274 0.030  0.041  4.206   0.020   0.020 1.164 0.066  0.080    0.989   0.063   0.062 0.734 0 
 8655405 11.346 5662   1.664  0.041   0.038 4.061 0.046  0.040  4.055   0.020   0.020 1.162 0.115  0.060    1.145   0.077   0.074 0.865 0 
 8656328 11.458 5759   2.060  0.050   0.047 3.910 0.060  0.032  3.903   0.020   0.020 1.270 0.152  0.056    1.238   0.083   0.080 0.882 0 
 8668752 11.687 5272   2.668  0.064   0.064 3.676 0.033  0.046  3.651   0.020   0.020 1.236 0.078  0.098    1.160   0.077   0.077 0.877 0 
 8668842 12.937 6370   1.398  0.035   0.033 4.216 0.035  0.036  3.953   0.020   0.020 1.185 0.056  0.072    0.638   0.043   0.042 0.664 0 
 8669888 12.331 6210   2.195  0.063   0.060 3.902 0.033  0.051  3.909   0.020   0.020 1.421 0.073  0.138    1.423   0.105   0.102 0.777 0 
 8673853 12.107 5314   2.262  0.053   0.050 3.813 0.027  0.032  3.886   0.020   0.020 1.221 0.055  0.066    1.434   0.094   0.092 0.837 0 
 8676738 12.259 5017   4.225  0.113   0.114 3.312 0.061  0.080  3.370   0.020   0.020 1.343 0.172  0.209    1.524   0.108   0.108 0.889 0 
 8676767 11.310 6355   2.456  0.053   0.055 3.853 0.028  0.029  3.943   0.020   0.020 1.582 0.071  0.077    1.926   0.122   0.124 0.850 0 
 8680965 12.172 4764   9.228  0.556   0.421 2.634 0.193  0.225  2.575   0.020   0.020 1.344 0.691  0.497    1.168   0.151   0.119 0.822 0 
 8686355 12.259 5924   1.045  0.021   0.020 4.413 0.030  0.037  4.315   0.020   0.020 1.037 0.054  0.065    0.823   0.050   0.049 0.687 0 
 8687139 12.184 5743   2.678  0.066   0.066 3.708 0.024  0.028  3.951   0.020   0.020 1.346 0.049  0.062    2.334   0.157   0.157 0.779 0 
 8688300 11.150 5007  10.525  0.343   0.343 2.755 0.034  0.074  2.845   0.020   0.020 2.302 0.157  0.333    2.825   0.225   0.226 0.888 0 
 8688952 13.093 6144   2.646  0.071   0.070 3.733 0.062  0.032  3.698   0.020   0.020 1.394 0.187  0.067    1.272   0.090   0.089 0.746 0 
 8689036 12.798 5290   1.854  0.048   0.047 3.832 0.038  0.041  3.877   0.020   0.020 0.857 0.056  0.057    0.944   0.066   0.065 0.753 0 
 8689121 12.184 6248   2.279  0.059   0.057 3.895 0.028  0.040  3.894   0.020   0.020 1.500 0.066  0.130    1.483   0.103   0.101 0.761 0 
 8690032 12.262 5376   1.871  0.042   0.041 3.938 0.027  0.029  3.928   0.020   0.020 1.116 0.042  0.052    1.080   0.069   0.069 0.774 0 
 8690455 13.029 6062   2.423  0.066   0.065 3.799 0.062  0.035  3.752   0.020   0.020 1.353 0.184  0.063    1.210   0.086   0.085 0.735 0 
 8692850 12.048 4877   2.593  0.055   0.059 3.674 0.050  0.070  3.628   0.020   0.020 1.162 0.119  0.154    1.041   0.065   0.067 0.853 0 
 8692983 12.143 6934   3.276  0.109   0.101 3.699 0.032  0.031  2.740   0.020   0.020 1.988 0.083  0.087 -999.000   0.017   0.017 0.843 1 
 8693230 11.789 5831   1.890  0.043   0.038 3.907 0.036  0.034  3.929   0.020   0.020 1.060 0.065  0.059    1.104   0.071   0.067 0.803 0 
 8693640 12.546 4929   4.047  0.117   0.112 3.348 0.065  0.079  3.359   0.020   0.020 1.352 0.174  0.206    1.365   0.101   0.098 0.866 0 
 8694648 13.307 4960   2.957  0.072   0.071 3.548 0.069  0.088  3.491   0.020   0.020 1.140 0.164  0.197    0.986   0.066   0.066 0.780 0 
 8696443 13.472 5177   2.235  0.062   0.057 3.775 0.040  0.056  3.758   0.020   0.020 1.094 0.084  0.109    1.043   0.075   0.072 0.748 0 
 8696889 12.900 5857   7.375  0.503   0.500 3.083 0.046  0.049  3.638   0.020   0.020 2.439 0.086  0.089 -999.000   1.241   1.235 0.748 1 
 8701307 11.781 6482   1.547  0.035   0.036 4.161 0.029  0.032  4.255   0.020   0.020 1.271 0.051  0.052    1.569   0.101   0.103 0.705 0 
 8702182 12.316 7135   1.481  0.033   0.033 4.253 0.024  0.030  4.194   0.020   0.020 1.439 0.056  0.067    1.249   0.080   0.080 0.705 0 
 8702931 11.755 5691   0.983  0.019   0.018 4.433 0.036  0.042  4.250   0.020   0.020 0.958 0.064  0.071    0.626   0.038   0.037 0.671 0 
 8707311 12.151 6111   1.618  0.039   0.039 4.106 0.036  0.038  4.107   0.020   0.020 1.236 0.065  0.097    1.222   0.081   0.081 0.730 0 
 8709787 13.432 5338   2.396  0.063   0.060 3.791 0.025  0.029  3.798   0.020   0.020 1.309 0.039  0.059    1.314   0.092   0.089 0.733 0 
 8711555 12.024 6708   1.443  0.029   0.027 4.262 0.020  0.025  4.200   0.020   0.020 1.397 0.046  0.055    1.204   0.074   0.071 0.742 0 
 8712683 11.487 5804   1.096  0.012   0.012 4.386 0.030  0.040  4.225   0.020   0.020 1.068 0.070  0.084    0.735   0.038   0.038 0.760 0 
 8712883 12.935 6523   2.463  0.069   0.066 3.852 0.032  0.033  3.798   0.020   0.020 1.591 0.078  0.079    1.389   0.100   0.098 0.787 0 
 8715096 13.004 5755   1.820  0.044   0.040 3.965 0.041  0.038  4.345   0.020   0.020 1.125 0.078  0.074    2.669   0.177   0.169 0.735 0 
 8715617 11.534 5306   2.373  0.058   0.058 3.781 0.029  0.035  3.780   0.020   0.020 1.250 0.058  0.071    1.237   0.083   0.083 0.886 0 
 8718720 11.969 5779   2.290  0.070   0.068 3.813 0.031  0.032  3.913   0.020   0.020 1.257 0.058  0.061    1.564   0.120   0.118 0.850 0 
 8737568 11.360 6181   1.126  0.023   0.023 4.350 0.036  0.040  4.388   0.020   0.020 1.040 0.066  0.070    1.128   0.069   0.069 0.703 0 
 8737894 11.466 5452   3.250  0.040   0.096 3.606 0.022  0.023  3.629   0.020   0.020 1.549 0.055  0.055    1.639   0.086   0.123 0.897 0 
 8740961 11.887 6386   1.912  0.063   0.062 4.003 0.034  0.037  4.114   0.020   0.020 1.357 0.063  0.081    1.734   0.140   0.139 0.760 0 
 8741823 11.983 6778   2.092  0.053   0.052 3.968 0.033  0.032  4.077   0.020   0.020 1.497 0.075  0.076    1.904   0.131   0.129 0.801 0 
 8747878 13.098 4953   2.320  0.051   0.050 3.700 0.056  0.061  3.662   0.020   0.020 0.992 0.118  0.115    0.901   0.058   0.057 0.768 0 
 8750155 12.398 5763   1.807  0.041   0.043 3.972 0.041  0.035  3.898   0.020   0.020 1.126 0.072  0.066    0.942   0.061   0.062 0.790 0 
 8751688 13.103 4945   3.185  0.087   0.081 3.584 0.049  0.064  3.447   0.020   0.020 1.437 0.119  0.164    1.034   0.074   0.071 0.765 0 
 8753292 12.494 4910   5.411  0.198   0.189 3.097 0.072  0.093  3.118   0.020   0.020 1.355 0.203  0.241    1.401   0.121   0.117 0.852 0 
 8756788 13.042 4936   3.073  0.081   0.082 3.582 0.051  0.070  3.506   0.020   0.020 1.322 0.129  0.173    1.103   0.077   0.078 0.800 0 
 8757695 13.431 4911   3.373  0.088   0.089 3.452 0.070  0.089  3.438   0.020   0.020 1.186 0.179  0.207    1.138   0.079   0.080 0.784 0 
 8757826 12.747 5535   1.599  0.040   0.040 4.025 0.040  0.039  4.373   0.020   0.020 0.997 0.068  0.064    2.202   0.149   0.151 0.708 0 
 8758186 12.671 4814   3.274  0.092   0.090 3.508 0.058  0.076  3.365   0.020   0.020 1.271 0.151  0.187    0.906   0.066   0.065 0.810 0 
 8760498 13.482 5227   2.507  0.065   0.064 3.720 0.036  0.053  3.601   0.020   0.020 1.211 0.081  0.116    0.915   0.064   0.063 0.740 0 
 8760917 11.517 6400   2.072  0.046   0.047 3.955 0.029  0.033  3.903   0.020   0.020 1.422 0.067  0.091    1.251   0.080   0.081 0.823 0 
 8762102 12.192 4940   3.684  0.101   0.096 3.389 0.072  0.095  3.377   0.020   0.020 1.224 0.190  0.228    1.179   0.084   0.082 0.889 0 
 8766200 12.273 6250   2.923  0.093   0.098 3.749 0.030  0.029  3.916   0.020   0.020 1.768 0.058  0.067    2.567   0.202   0.209 0.815 0 
 8766221 13.051 5503   2.902  0.076   0.080 3.637 0.027  0.030  3.773   0.020   0.020 1.338 0.058  0.069    1.819   0.126   0.131 0.721 0 
 8766337 12.344 5743   1.805  0.044   0.045 3.969 0.041  0.038  4.147   0.020   0.020 1.117 0.073  0.071    1.667   0.112   0.113 0.731 0 
 8771153 12.595 6461   1.980  0.073   0.060 3.974 0.031  0.037  4.030   0.020   0.020 1.370 0.068  0.103    1.532   0.133   0.117 0.689 0 
 8772715 13.097 6182   2.209  0.054   0.053 3.917 0.028  0.040  3.917   0.020   0.020 1.486 0.062  0.129    1.468   0.099   0.098 0.699 0 
 8773299 12.221 7128   4.151  0.157   0.155 3.560 0.025  0.026  4.054   0.020   0.020 2.307 0.076  0.087 -999.000   0.632   0.626 0.668 1 
 8776770 13.203 6340   1.882  0.055   0.052 4.041 0.033  0.034  3.881   0.020   0.020 1.435 0.065  0.068    0.983   0.073   0.071 0.718 0 
 8777438 12.893 6261   1.366  0.036   0.038 4.241 0.040  0.036  4.395   0.020   0.020 1.199 0.066  0.073    1.689   0.118   0.121 0.656 0 
 8777770 12.212 5994   1.170  0.026   0.025 4.319 0.039  0.041  4.236   0.020   0.020 1.048 0.074  0.073    0.860   0.055   0.054 0.718 0 
 8779965 11.730 5821   1.591  0.035   0.032 4.114 0.027  0.045  4.081   0.020   0.020 1.215 0.055  0.106    1.112   0.070   0.068 0.809 0 
 8780099 13.013 7764   1.997  0.067   0.060 4.131 0.026  0.029  3.999   0.020   0.020 1.984 0.057  0.059    1.449   0.118   0.109 0.676 0 
 8782870 11.723 5743   2.131  0.053   0.050 3.906 0.051  0.034  3.908   0.020   0.020 1.332 0.147  0.048    1.339   0.090   0.088 0.873 0 
 8782883 12.893 4891   3.076  0.103   0.102 3.553 0.059  0.081  3.623   0.020   0.020 1.245 0.152  0.191    1.447   0.118   0.117 0.818 0 
 8783286 10.759 6195   2.873  0.070   0.064 3.675 0.044  0.028  3.796   0.020   0.020 1.441 0.099  0.064    1.880   0.126   0.120 0.916 0 
 8784168 12.687 7112   1.492  0.038   0.036 4.240 0.028  0.031  4.279   0.020   0.020 1.418 0.062  0.061    1.543   0.106   0.103 0.754 0 
 8784414 12.441 5819   1.066  0.020   0.019 4.421 0.022  0.031  4.260   0.020   0.020 1.096 0.041  0.060    0.753   0.045   0.044 0.782 0 
 8798577 11.840 6379   1.182  0.023   0.023 4.308 0.037  0.039  4.196   0.020   0.020 1.044 0.067  0.067    0.800   0.049   0.049 0.724 0 
 8798633 12.673 6069   2.124  0.057   0.056 3.933 0.029  0.051  3.940   0.020   0.020 1.427 0.063  0.141    1.432   0.101   0.101 0.762 0 
 8800715 12.984 4951   2.945  0.072   0.071 3.621 0.045  0.061  3.828   0.020   0.020 1.333 0.112  0.148    2.126   0.143   0.142 0.788 0 
 8803539 12.596 5749   1.575  0.033   0.033 4.128 0.028  0.037  4.233   0.020   0.020 1.228 0.046  0.096    1.547   0.096   0.096 0.742 0 
 8803940 10.325 6840   2.087  0.042   0.045 4.001 0.029  0.030  4.050   0.020   0.020 1.601 0.076  0.074    1.781   0.109   0.112 0.900 0 
 8804749 12.878 4826   4.912  0.168   0.161 3.177 0.070  0.089  3.272   0.020   0.020 1.343 0.200  0.233    1.647   0.136   0.132 0.856 0 
 8805179 11.577 5958   1.220  0.025   0.025 4.274 0.038  0.041  4.151   0.020   0.020 1.025 0.072  0.070    0.767   0.048   0.047 0.736 0 
 8806200 12.809 5032   4.367  0.145   0.138 3.303 0.067  0.080  3.384   0.020   0.020 1.416 0.193  0.220    1.684   0.136   0.132 0.815 0 
 8806223 10.979 6297   1.641  0.037   0.036 4.056 0.040  0.042  4.208   0.020   0.020 1.118 0.094  0.070    1.585   0.103   0.101 0.770 0 
 8806792 12.106 6116   1.430  0.035   0.029 4.210 0.025  0.039  4.145   0.020   0.020 1.222 0.052  0.075    1.042   0.070   0.064 0.694 0 
 8808116 12.814 6119   2.280  0.068   0.065 3.834 0.059  0.036  3.964   0.020   0.020 1.300 0.168  0.061    1.744   0.131   0.128 0.693 0 
 8811430 11.667 6204   2.874  0.080   0.074 3.670 0.034  0.029  3.770   0.020   0.020 1.418 0.079  0.056    1.772   0.128   0.123 0.846 0 
 8812218 12.464 4931   3.261  0.085   0.083 3.532 0.053  0.070  3.532   0.020   0.020 1.329 0.145  0.179    1.319   0.092   0.091 0.841 0 
 8813298 12.369 5482   3.831  0.127   0.118 3.470 0.025  0.032  3.362   0.020   0.020 1.591 0.069  0.079    1.230   0.099   0.095 0.878 0 
 8813491 13.381 5825   2.680  0.065   0.064 3.685 0.027  0.026  3.839   0.020   0.020 1.279 0.056  0.059    1.808   0.121   0.120 0.723 0 
 8814266 12.256 5179   2.738  0.068   0.065 3.569 0.056  0.068  3.717   0.020   0.020 1.017 0.121  0.127    1.425   0.097   0.094 0.832 0 
 8815157 12.435 5923   1.089  0.022   0.022 4.377 0.036  0.040  4.243   0.020   0.020 1.036 0.066  0.070    0.757   0.046   0.046 0.690 0 
 8818614 12.959 5073   3.275  0.105   0.105 3.523 0.055  0.069  3.859   0.020   0.020 1.318 0.130  0.173    2.824   0.223   0.223 0.747 0 
 8819490 12.074 5112   4.610  0.157   0.135 3.322 0.068  0.078  3.332   0.020   0.020 1.654 0.204  0.233    1.666   0.137   0.124 0.901 0 
 8821756 12.211 4906   3.265  0.083   0.082 3.547 0.052  0.065  3.531   0.020   0.020 1.382 0.139  0.168    1.321   0.091   0.090 0.879 0 
 8822499 12.833 5337   2.522  0.077   0.065 3.771 0.019  0.023  3.542   0.020   0.020 1.384 0.030  0.044    0.808   0.062   0.056 0.775 0 
 8823568 11.502 6158   1.606  0.034   0.031 4.103 0.030  0.038  4.126   0.020   0.020 1.206 0.061  0.096    1.257   0.079   0.075 0.763 0 
 8824472 13.136 5078   3.385  0.096   0.094 3.499 0.059  0.079  3.444   0.020   0.020 1.339 0.144  0.203    1.160   0.085   0.084 0.805 0 
 8825747 12.711 5978   2.581  0.079   0.083 3.755 0.061  0.036  3.767   0.020   0.020 1.388 0.191  0.073    1.421   0.109   0.113 0.749 0 
 8825936 13.096 5105   3.772  0.107   0.104 3.433 0.060  0.076  3.371   0.020   0.020 1.421 0.171  0.207    1.218   0.089   0.088 0.791 0 
 8831792 12.199 6587   1.440  0.037   0.037 4.247 0.029  0.030  4.321   0.020   0.020 1.345 0.058  0.054    1.584   0.110   0.109 0.706 0 
 8838990 12.104 5207   4.776  0.131   0.167 3.287 0.060  0.077  3.578   0.020   0.020 1.627 0.172  0.227    3.147   0.225   0.263 0.862 0 
 8840857 12.885 6041   1.198  0.028   0.027 4.326 0.036  0.040  4.358   0.020   0.020 1.118 0.069  0.073    1.193   0.079   0.077 0.706 0 
 8841838 12.618 6157   1.060  0.026   0.025 4.360 0.042  0.043  4.405   0.020   0.020 0.946 0.067  0.065    1.040   0.070   0.069 0.690 0 
 8842354 13.002 5243   2.929  0.088   0.093 3.638 0.034  0.049  3.750   0.020   0.020 1.367 0.076  0.109    1.760   0.133   0.138 0.791 0 
 8843356 12.039 5966   2.040  0.051   0.052 3.892 0.037  0.036  4.031   0.020   0.020 1.194 0.068  0.068    1.632   0.111   0.112 0.790 0 
 8843359 12.464 6628   1.139  0.024   0.023 4.387 0.018  0.027  4.095   0.020   0.020 1.157 0.030  0.044    0.589   0.037   0.036 0.722 0 
 8843698 11.964 6435   1.300  0.031   0.032 4.291 0.031  0.038  4.109   0.020   0.020 1.211 0.057  0.068    0.793   0.052   0.053 0.788 0 
 8845723 12.389 6916   1.534  0.037   0.037 4.202 0.033  0.029  4.150   0.020   0.020 1.375 0.068  0.054    1.210   0.081   0.080 0.761 0 
 8847746 12.565 5313   2.767  0.096   0.083 3.678 0.031  0.040  3.700   0.020   0.020 1.347 0.064  0.085    1.398   0.116   0.106 0.826 0 
 8866181 12.455 5054   3.224  0.080   0.077 3.366 0.076  0.059  3.394   0.020   0.020 0.885 0.152  0.099    0.938   0.064   0.062 0.860 0 
 8866509 12.175 6074   2.198  0.050   0.051 3.854 0.054  0.033  3.967   0.020   0.020 1.266 0.146  0.063    1.630   0.106   0.106 0.763 0 
 8866642 11.897 6441   1.798  0.037   0.037 4.093 0.028  0.028  4.139   0.020   0.020 1.466 0.061  0.061    1.621   0.101   0.101 0.713 0 
 8867330 12.128 6021   1.448  0.029   0.033 4.162 0.037  0.041  4.185   0.020   0.020 1.117 0.075  0.082    1.170   0.072   0.075 0.689 0 
 8868074 13.009 5095   2.734  0.063   0.066 3.617 0.051  0.072  3.689   0.020   0.020 1.125 0.125  0.147    1.331   0.087   0.089 0.757 0 
 8868714 10.533 6679   3.206  0.060   0.066 3.690 0.023  0.022  3.947   0.020   0.020 1.844 0.067  0.052    3.315   0.197   0.204 0.844 0 
 8869290 11.974 5530   1.692  0.037   0.037 4.011 0.034  0.032  4.165   0.020   0.020 1.082 0.054  0.057    1.526   0.097   0.097 0.797 0 
 8869548 10.873 6218   1.144  0.018   0.017 4.374 0.022  0.034  4.360   0.020   0.020 1.134 0.049  0.071    1.092   0.061   0.060 0.667 0 
 8870584 12.817 5270   2.257  0.065   0.065 3.824 0.025  0.030  3.902   0.020   0.020 1.252 0.042  0.061    1.482   0.109   0.109 0.772 0 
 8870897 11.721 6172   1.218  0.025   0.024 4.321 0.033  0.040  4.323   0.020   0.020 1.143 0.065  0.078    1.139   0.071   0.069 0.672 0 
 8870951 12.547 5977   2.267  0.076   0.073 3.805 0.035  0.033  3.895   0.020   0.020 1.211 0.058  0.062    1.470   0.120   0.116 0.741 0 
 8872620 13.404 5717   2.311  0.057   0.061 3.805 0.031  0.032  3.716   0.020   0.020 1.252 0.060  0.066    1.012   0.068   0.071 0.684 0 
 8874355 12.853 4862   3.823  0.220   0.206 3.405 0.070  0.080  3.473   0.020   0.020 1.379 0.166  0.189    1.583   0.196   0.186 0.822 0 
 8878167 12.714 4544   7.987  0.328   0.355 2.670 0.127  0.083  2.719   0.020   0.020 1.080 0.371  0.179    1.217   0.114   0.122 0.773 0 
 8879472 12.727 6219   1.824  0.050   0.050 4.016 0.033  0.048  4.006   0.020   0.020 1.276 0.060  0.108    1.229   0.088   0.088 0.724 0 
 8880600 11.410 6226   2.409  0.055   0.054 3.872 0.027  0.027  3.908   0.020   0.020 1.594 0.060  0.071    1.710   0.111   0.109 0.838 0 
 8881503 12.312 6424   1.264  0.028   0.027 4.252 0.038  0.040  4.206   0.020   0.020 1.050 0.067  0.070    0.935   0.060   0.059 0.711 0 
 8882276 12.147 5821   1.724  0.041   0.039 4.017 0.055  0.038  4.043   0.020   0.020 1.134 0.132  0.070    1.198   0.079   0.077 0.761 0 
 8882414 12.181 7135   2.197  0.062   0.056 3.967 0.031  0.034  4.052   0.020   0.020 1.648 0.080  0.080    1.982   0.144   0.137 0.728 0 
 8886198 13.339 4894  11.936  0.741   0.650 2.449 0.098  0.119  2.513   0.020   0.020 1.478 0.338  0.305    1.691   0.224   0.200 0.729 0 
 8891195 12.694 5070   2.901  0.086   0.085 3.545 0.066  0.081  3.560   0.020   0.020 1.083 0.149  0.167    1.115   0.084   0.083 0.814 0 
 8895731 12.649 6059   2.480  0.065   0.063 3.792 0.059  0.038  3.906   0.020   0.020 1.390 0.187  0.079    1.804   0.126   0.124 0.743 0 
 8899395 11.263 5037   2.814  0.064   0.069 3.645 0.044  0.064  3.582   0.020   0.020 1.281 0.102  0.145    1.103   0.071   0.074 0.928 0 
 8903105 13.021 5054   3.868  0.109   0.108 3.359 0.066  0.090  3.471   0.020   0.020 1.256 0.178  0.216    1.614   0.117   0.117 0.816 0 
 8903643 13.109 6851   2.367  0.084   0.078 3.876 0.033  0.034  4.023   0.020   0.020 1.558 0.077  0.092    2.153   0.183   0.173 0.761 0 
 8903851 11.654 4953   0.796  0.013   0.013 4.525 0.031  0.023  4.247   0.020   0.020 0.780 0.044  0.033    0.409   0.023   0.023 0.725 0 
 8906339 13.042 5177   3.076  0.082   0.086 3.574 0.044  0.065  3.656   0.020   0.020 1.302 0.100  0.153    1.563   0.110   0.114 0.742 0 
 8906372 12.125 6350   1.225  0.033   0.030 4.337 0.027  0.038  4.191   0.020   0.020 1.195 0.050  0.070    0.850   0.061   0.057 0.694 0 
 8907509 11.632 6489   1.721  0.037   0.038 4.096 0.029  0.029  4.122   0.020   0.020 1.355 0.062  0.055    1.431   0.091   0.091 0.738 0 
 8907753 12.332 5247   3.527  0.123   0.125 3.521 0.039  0.061  3.385   0.020   0.020 1.519 0.093  0.152    1.101   0.092   0.093 0.910 0 
 8907769 12.416 6711   3.595  0.225   0.204 3.613 0.041  0.059  4.019   0.020   0.020 1.956 0.105  0.154    4.919   0.655   0.603 0.747 0 
 8911286 13.065 6405   2.302  0.059   0.058 3.824 0.057  0.030  3.823   0.020   0.020 1.293 0.163  0.055    1.285   0.089   0.088 0.732 0 
 8911885 11.849 7530   1.804  0.040   0.038 4.185 0.016  0.017  4.172   0.020   0.020 1.826 0.052  0.049    1.764   0.113   0.110 0.709 0 
 8911948 11.854 6662   2.571  0.063   0.069 3.772 0.054  0.040  3.935   0.020   0.020 1.417 0.179  0.077    2.074   0.140   0.147 0.823 0 
 8913420 12.683 4947   4.832  0.676   0.655 3.286 0.112  0.104  3.295   0.020   0.020 1.715 0.308  0.299    1.678   0.476   0.461 0.846 0 
 8913437 11.053 5564   1.015  0.038   0.036 4.377 0.049  0.048  4.330   0.020   0.020 0.906 0.068  0.061    0.802   0.071   0.068 0.734 0 
 8914009 13.235 6923   1.569  0.036   0.039 4.195 0.031  0.032  4.097   0.020   0.020 1.412 0.072  0.063    1.122   0.073   0.076 0.749 0 
 8914811 12.877 5544   2.114  0.064   0.064 3.858 0.033  0.033  3.903   0.020   0.020 1.187 0.058  0.062    1.302   0.099   0.099 0.778 0 
 8915153 12.547 5465   0.919  0.019   0.018 4.462 0.038  0.044  4.406   0.020   0.020 0.898 0.062  0.065    0.785   0.048   0.048 0.743 0 
 8933088 12.642 4766   9.491  0.531   0.438 2.783 0.058  0.262  2.619   0.020   0.020 2.008 0.208  0.867    1.367   0.165   0.141 0.808 0 
 8933814 13.431 6158   1.832  0.043   0.042 4.024 0.030  0.046  4.140   0.020   0.020 1.304 0.060  0.113    1.690   0.111   0.110 0.672 0 
 8934853 11.803 5139   4.768  0.130   0.132 3.259 0.062  0.065  3.202   0.020   0.020 1.521 0.189  0.191    1.320   0.094   0.095 0.913 0 
 8935239 11.589 6108   1.242  0.025   0.025 4.282 0.036  0.038  4.297   0.020   0.020 1.084 0.069  0.071    1.114   0.068   0.068 0.708 0 
 8935480 12.348 5416   2.153  0.053   0.053 3.860 0.024  0.026  4.035   0.020   0.020 1.239 0.034  0.053    1.831   0.124   0.124 0.793 0 
 8938813 12.513 5140   2.254  0.062   0.062 3.789 0.035  0.043  3.868   0.020   0.020 1.148 0.071  0.089    1.366   0.098   0.098 0.777 0 
 8939726 12.198 5771   1.661  0.035   0.034 4.095 0.026  0.046  4.042   0.020   0.020 1.265 0.043  0.112    1.107   0.069   0.069 0.758 0 
 8940347 12.375 6662   2.561  0.080   0.074 3.830 0.031  0.032  3.927   0.020   0.020 1.634 0.079  0.072    2.020   0.156   0.149 0.800 0 
 8941484 11.812 5843   1.632  0.043   0.038 4.085 0.035  0.052  4.143   0.020   0.020 1.183 0.083  0.098    1.351   0.095   0.089 0.776 0 
 8949015 12.099 6185   3.201  0.097   0.093 3.624 0.064  0.033  3.880   0.020   0.020 1.583 0.209  0.072    2.831   0.215   0.210 0.818 0 
 8949569 12.300 6266   2.583  0.076   0.070 3.760 0.059  0.039  3.989   0.020   0.020 1.400 0.188  0.070    2.371   0.177   0.168 0.810 0 
 8958140 12.664 6672   2.326  0.067   0.066 3.885 0.031  0.034  4.053   0.020   0.020 1.529 0.075  0.088    2.228   0.165   0.163 0.765 0 
 8959137 11.159 6465   3.059  0.071   0.076 3.720 0.026  0.023  3.247   0.020   0.020 1.804 0.072  0.061 -999.000   0.039   0.041 0.795 1 
 8959788 11.266 6328   2.979  0.074   0.073 3.700 0.037  0.053  4.139   0.020   0.020 1.603 0.144  0.122 -999.000   0.302   0.300 0.880 1 
 8960128 12.309 5806   1.540  0.030   0.032 4.143 0.031  0.035  4.103   0.020   0.020 1.218 0.052  0.089    1.096   0.066   0.068 0.722 0 
 8960478 11.571 5556   3.981  0.125   0.119 3.468 0.021  0.023  3.995   0.020   0.020 1.709 0.060  0.059 -999.000   0.446   0.432 0.803 1 
 8963691 12.399 6087   1.403  0.028   0.029 4.185 0.036  0.042  4.084   0.020   0.020 1.104 0.073  0.080    0.871   0.053   0.054 0.706 0 
 8963935 12.121 5006   3.486  0.089   0.082 3.485 0.052  0.068  3.471   0.020   0.020 1.361 0.148  0.178    1.312   0.090   0.086 0.854 0 
 8964721 13.242 5057   2.389  0.053   0.057 3.765 0.033  0.046  3.782   0.020   0.020 1.215 0.073  0.104    1.261   0.081   0.083 0.743 0 
 8974075 13.051 6032   2.056  0.058   0.056 3.878 0.037  0.036  3.936   0.020   0.020 1.178 0.061  0.067    1.330   0.097   0.095 0.713 0 
 8974214 11.221 6237   2.293  0.059   0.055 3.855 0.046  0.044  4.049   0.020   0.020 1.363 0.145  0.081    2.148   0.148   0.143 0.862 0 
 8974229 12.669 6303   1.392  0.036   0.031 4.265 0.029  0.036  4.092   0.020   0.020 1.307 0.055  0.062    0.874   0.060   0.056 0.684 0 
 8978133 13.384 6335   2.166  0.061   0.059 3.926 0.032  0.043  4.078   0.020   0.020 1.456 0.073  0.127    2.045   0.149   0.146 0.701 0 
 8978261 12.594 5756   1.776  0.050   0.048 3.968 0.044  0.039  4.051   0.020   0.020 1.080 0.076  0.066    1.292   0.094   0.092 0.721 0 
 8978594 12.814 6255   1.505  0.115   0.109 4.131 0.062  0.063  4.193   0.020   0.020 1.145 0.076  0.086    1.288   0.205   0.195 0.711 0 
 8983415 11.768 6346   1.115  0.020   0.017 4.348 0.035  0.039  4.427   0.020   0.020 1.017 0.073  0.077    1.210   0.070   0.067 0.825 0 
 9003169 11.448 6016   1.115  0.023   0.023 4.289 0.040  0.039  4.269   0.020   0.020 0.888 0.062  0.055    0.841   0.052   0.052 0.727 0 
 9003495 13.483 4842   2.835  0.071   0.072 3.525 0.074  0.061  3.504   0.020   0.020 0.988 0.172  0.117    0.934   0.064   0.064 0.781 0 
 9004784 13.084 5009   3.546  0.086   0.092 3.493 0.058  0.064  3.295   0.020   0.020 1.441 0.162  0.174    0.903   0.060   0.063 0.772 0 
 9004960 10.907 6005   1.782  0.040   0.037 4.049 0.028  0.043  4.254   0.020   0.020 1.314 0.055  0.117    2.078   0.134   0.129 0.764 0 
 9006594 12.803 5628   1.762  0.051   0.050 3.963 0.036  0.036  4.075   0.020   0.020 1.050 0.065  0.060    1.345   0.100   0.098 0.687 0 
 9007545 12.257 5029   2.734  0.074   0.082 3.671 0.042  0.057  3.750   0.020   0.020 1.280 0.098  0.134    1.533   0.109   0.116 0.786 0 
 9007688 12.246 6272   1.765  0.042   0.042 4.066 0.030  0.033  4.018   0.020   0.020 1.331 0.060  0.064    1.183   0.079   0.078 0.732 0 
 9017696 13.091 6469   2.205  0.057   0.056 3.900 0.030  0.047  3.880   0.020   0.020 1.428 0.063  0.135    1.345   0.093   0.092 0.715 0 
 9020498 13.412 4935   3.745  0.098   0.098 3.330 0.084  0.094  3.306   0.020   0.020 1.099 0.215  0.200    1.034   0.072   0.072 0.835 0 
 9022082 12.275 6601   1.314  0.030   0.028 4.277 0.032  0.032  4.184   0.020   0.020 1.206 0.050  0.061    0.962   0.063   0.061 0.658 0 
 9025715 12.183 5859   1.355  0.031   0.031 4.211 0.036  0.039  4.341   0.020   0.020 1.097 0.069  0.077    1.467   0.095   0.095 0.699 0 
 9026231 11.884 6308   2.378  0.058   0.058 3.864 0.027  0.048  3.829   0.020   0.020 1.522 0.067  0.150    1.391   0.094   0.093 0.813 0 
 9026310 12.519 5174   3.680  0.125   0.122 3.468 0.057  0.073  3.556   0.020   0.020 1.474 0.145  0.198    1.775   0.146   0.144 0.821 0 
 9031889 11.581 5792   1.375  0.028   0.027 4.155 0.043  0.039  4.130   0.020   0.020 0.991 0.082  0.067    0.931   0.057   0.056 0.733 0 
 9033798 13.430 4967  13.873  0.997   0.868 2.582 0.046  0.055  2.503   0.020   0.020 2.758 0.163  0.209    2.235   0.337   0.298 0.744 0 
 9039904 12.659 6234   1.628  0.044   0.038 4.128 0.031  0.034  4.155   0.020   0.020 1.317 0.051  0.063    1.381   0.098   0.090 0.782 0 
 9041133 13.025 6207   2.203  0.067   0.064 3.866 0.054  0.039  3.948   0.020   0.020 1.300 0.155  0.065    1.568   0.119   0.116 0.663 0 
 9041832 12.365 6055   1.873  0.063   0.059 3.994 0.041  0.052  4.003   0.020   0.020 1.276 0.090  0.111    1.287   0.105   0.100 0.751 0 
 9043397 13.203 5549   2.342  0.069   0.066 3.785 0.032  0.036  3.914   0.020   0.020 1.233 0.061  0.076    1.641   0.123   0.120 0.720 0 
 9043532 11.728 6686   2.485  0.067   0.067 3.856 0.033  0.033  3.903   0.020   0.020 1.633 0.085  0.081    1.799   0.128   0.128 0.830 0 
 9044715 13.459 6157   2.454  0.075   0.075 3.862 0.030  0.031  3.932   0.020   0.020 1.622 0.055  0.070    1.878   0.143   0.144 0.687 0 
 9047284 12.860 5079   3.386  0.106   0.104 3.498 0.060  0.077  3.495   0.020   0.020 1.339 0.139  0.194    1.307   0.101   0.101 0.832 0 
 9048251 12.926 6839   1.763  0.059   0.054 4.093 0.035  0.034  4.028   0.020   0.020 1.416 0.070  0.061    1.209   0.098   0.092 0.723 0 
 9048483 13.020 6271   3.319  0.109   0.101 3.661 0.025  0.038  3.746   0.020   0.020 1.863 0.058  0.155    2.239   0.180   0.170 0.803 0 
 9051392 11.253 6871   1.675  0.040   0.039 4.133 0.031  0.028  4.169   0.020   0.020 1.401 0.067  0.057    1.507   0.100   0.099 0.813 0 
 9051650 12.017 8035   2.762  0.095   0.087 3.914 0.031  0.029  3.864   0.020   0.020 2.315 0.061  0.060    2.031   0.168   0.159 0.712 0 
 9071562 10.191 5519   0.942  0.018   0.016 4.456 0.035  0.040  4.355   0.020   0.020 0.928 0.059  0.062    0.733   0.044   0.042 0.780 0 
 9072156 11.710 5451   1.008  0.020   0.019 4.419 0.036  0.038  4.243   0.020   0.020 0.981 0.057  0.060    0.649   0.039   0.038 0.719 0 
 9073059 12.357 6510   2.213  0.071   0.066 3.884 0.039  0.050  4.078   0.020   0.020 1.367 0.110  0.095    2.138   0.169   0.161 0.757 0 
 9073736 12.453 6043   1.371  0.033   0.032 4.231 0.039  0.037  4.263   0.020   0.020 1.181 0.061  0.076    1.256   0.084   0.082 0.690 0 
 9075065 10.829 6141   1.383  0.026   0.028 4.220 0.028  0.037  4.235   0.020   0.020 1.163 0.058  0.077    1.197   0.071   0.073 0.752 0 
 9075740 13.145 5418   2.628  0.070   0.067 3.667 0.033  0.039  3.724   0.020   0.020 1.178 0.073  0.080    1.333   0.094   0.091 0.730 0 
 9080204 12.958 5163   5.696  0.240   0.241 3.032 0.078  0.101  3.137   0.020   0.020 1.289 0.218  0.252    1.623   0.156   0.156 0.838 0 
 9080571 12.545 6101   1.713  0.046   0.045 4.057 0.032  0.048  4.053   0.020   0.020 1.234 0.062  0.108    1.207   0.085   0.084 0.704 0 
 9084368 12.427 6868   2.002  0.052   0.050 4.039 0.030  0.031  4.004   0.020   0.020 1.613 0.074  0.076    1.476   0.103   0.100 0.772 0 
 9084667 13.485 5260   2.421  0.058   0.059 3.669 0.044  0.056  3.435   0.024   0.024 1.004 0.085  0.099    0.582   0.043   0.043 0.613 0 
 9085589 12.209 6435   1.720  0.040   0.040 4.090 0.030  0.031  3.986   0.020   0.020 1.337 0.059  0.056    1.045   0.068   0.068 0.751 0 
 9087611 13.008 6185   3.128  0.120   0.109 3.633 0.065  0.036  3.779   0.020   0.020 1.557 0.195  0.082    2.145   0.192   0.179 0.757 0 
 9088531 11.749 6127   2.085  0.052   0.050 3.961 0.029  0.032  4.022   0.020   0.020 1.465 0.058  0.080    1.665   0.113   0.111 0.792 0 
 9092100 13.183 4935   3.665  0.097   0.097 3.401 0.066  0.087  3.332   0.020   0.020 1.244 0.177  0.212    1.051   0.074   0.074 0.840 0 
 9092380 13.101 5594   2.067  0.051   0.050 3.884 0.027  0.030  3.889   0.020   0.020 1.205 0.049  0.061    1.206   0.081   0.080 0.701 0 
 9092514 13.051 5040   2.909  0.079   0.080 3.600 0.052  0.071  3.513   0.020   0.020 1.238 0.123  0.167    1.005   0.072   0.072 0.795 0 
 9094578 13.324 5153   2.447  0.059   0.056 3.722 0.040  0.062  3.634   0.020   0.020 1.155 0.093  0.126    0.940   0.063   0.061 0.740 0 
 9097070 12.112 6872   1.723  0.041   0.040 4.129 0.032  0.032  4.257   0.020   0.020 1.462 0.078  0.066    1.957   0.130   0.128 0.782 0 
 9100613 11.718 5455   1.345  0.027   0.027 4.158 0.037  0.036  4.349   0.020   0.020 0.956 0.059  0.057    1.473   0.091   0.090 0.739 0 
 9102024 13.342 5136   2.315  0.060   0.059 3.691 0.049  0.057  3.805   0.020   0.020 0.967 0.091  0.100    1.246   0.086   0.086 0.720 0 
 9109096 12.399 6431   1.792  0.045   0.044 4.048 0.030  0.032  4.107   0.020   0.020 1.321 0.060  0.064    1.499   0.102   0.101 0.708 0 
 9109793 13.278 5721   2.051  0.050   0.050 3.881 0.036  0.034  3.999   0.020   0.020 1.179 0.066  0.071    1.529   0.102   0.103 0.688 0 
 9109988 11.469 6247   1.324  0.026   0.023 4.281 0.026  0.037  4.316   0.020   0.020 1.221 0.068  0.071    1.325   0.080   0.076 0.743 0 
 9112301 12.718 6695   3.871  0.152   0.143 3.584 0.030  0.027  4.324   0.020   0.020 2.128 0.069  0.076 -999.000   1.047   1.002 0.837 1 
 9117487 13.188 5112   2.630  0.068   0.067 3.672 0.047  0.073  3.595   0.020   0.020 1.194 0.106  0.160    0.992   0.068   0.068 0.789 0 
 9117564 11.560 6465   1.999  0.046   0.046 3.930 0.047  0.034  4.018   0.020   0.020 1.242 0.117  0.056    1.517   0.099   0.099 0.811 0 
 9117666 12.166 5618   2.330  0.060   0.060 3.750 0.031  0.032  3.969   0.020   0.020 1.119 0.063  0.059    1.842   0.127   0.127 0.719 0 
 9118087 12.706 6688   2.055  0.061   0.059 3.997 0.033  0.034  4.041   0.020   0.020 1.543 0.074  0.075    1.689   0.126   0.125 0.785 0 
 9118127 12.903 6309   3.208  0.104   0.105 3.669 0.032  0.063  3.762   0.020   0.020 1.775 0.076  0.199    2.168   0.173   0.174 0.799 0 
 9118927 12.801 6812   1.615  0.040   0.035 4.187 0.027  0.030  4.022   0.020   0.020 1.476 0.072  0.074    1.001   0.068   0.063 0.768 0 
 9139202 12.498 6132   3.144  0.114   0.109 3.641 0.063  0.038  4.013   0.020   0.020 1.588 0.198  0.073    3.717   0.319   0.308 0.692 0 
 9140599 13.494 4694   2.736  0.097   0.093 3.555 0.061  0.051  3.693   0.020   0.020 0.982 0.134  0.076    1.344   0.113   0.111 0.729 0 
 9141534 12.126 5887   1.372  0.031   0.030 4.161 0.043  0.041  4.165   0.020   0.020 1.001 0.083  0.068    1.003   0.065   0.064 0.738 0 
 9143223 13.226 5048   2.752  0.074   0.069 3.676 0.038  0.052  3.647   0.020   0.020 1.329 0.085  0.127    1.226   0.087   0.083 0.729 0 
 9143720 12.700 5068   3.288  0.093   0.094 3.537 0.048  0.067  3.529   0.020   0.020 1.368 0.123  0.166    1.331   0.097   0.098 0.776 0 
 9145387 12.342 6534   1.923  0.050   0.047 3.989 0.029  0.041  4.019   0.020   0.020 1.327 0.056  0.098    1.407   0.098   0.095 0.727 0 
 9145563 12.506 5809   1.478  0.033   0.032 4.056 0.039  0.038  4.239   0.020   0.020 0.912 0.063  0.054    1.380   0.089   0.087 0.719 0 
 9145612 13.344 5005   3.942  0.110   0.108 3.297 0.081  0.098  3.306   0.020   0.020 1.126 0.215  0.212    1.145   0.083   0.082 0.799 0 
 9145658 13.304 5815   2.226  0.055   0.055 3.839 0.030  0.031  3.826   0.020   0.020 1.260 0.060  0.060    1.209   0.082   0.082 0.704 0 
 9152688 11.345 6224   1.292  0.027   0.025 4.244 0.038  0.039  4.370   0.020   0.020 1.079 0.068  0.074    1.426   0.089   0.085 0.725 0 
 9154175 11.825 4979   2.412  0.047   0.049 3.646 0.055  0.053  3.758   0.020   0.020 0.939 0.121  0.099    1.214   0.073   0.075 0.872 0 
 9154402 11.940 4994   4.241  0.123   0.119 3.293 0.066  0.087  3.214   0.020   0.020 1.299 0.185  0.220    1.073   0.080   0.078 0.922 0 
 9156577 12.402 4929   4.015  0.113   0.108 3.362 0.059  0.078  3.372   0.020   0.020 1.361 0.170  0.204    1.385   0.101   0.098 0.900 0 
 9157245 10.896 6018   1.305  0.027   0.026 4.249 0.035  0.039  4.124   0.020   0.020 1.110 0.069  0.075    0.827   0.051   0.051 0.738 0 
 9157978 12.908 6478   2.906  0.132   0.116 3.760 0.037  0.036  3.942   0.020   0.020 1.811 0.071  0.083    2.695   0.275   0.249 0.739 0 
 9159649 12.447 6040   1.327  0.031   0.024 4.245 0.037  0.037  4.101   0.020   0.020 1.144 0.069  0.075    0.809   0.053   0.048 0.708 0 
 9160335 12.503 6796   1.801  0.045   0.044 4.079 0.031  0.030  3.894   0.020   0.020 1.429 0.069  0.061    0.927   0.063   0.062 0.694 0 
 9161998 11.564 6982   1.374  0.028   0.028 4.289 0.023  0.026  4.075   0.020   0.020 1.344 0.045  0.048    0.817   0.050   0.051 0.726 0 
 9162683 12.111 6733   1.323  0.030   0.028 4.274 0.030  0.032  4.228   0.020   0.020 1.212 0.047  0.053    1.078   0.070   0.067 0.692 0 
 9163180 11.070 7222   2.148  0.046   0.047 4.004 0.030  0.028  4.004   0.020   0.020 1.708 0.078  0.078    1.695   0.107   0.107 0.910 0 
 9164187 12.010 5288   6.038  0.188   0.171 3.191 0.028  0.057  3.164   0.020   0.020 2.105 0.099  0.224    1.940   0.150   0.142 0.900 0 
 9164203 11.898 6968   1.980  0.048   0.046 4.039 0.030  0.031  3.976   0.020   0.020 1.575 0.080  0.073    1.352   0.090   0.088 0.789 0 
 9164285 12.017 6169   1.821  0.040   0.036 4.029 0.029  0.045  4.097   0.020   0.020 1.306 0.058  0.113    1.512   0.096   0.092 0.762 0 
 9165467 12.724 6540   2.164  0.061   0.060 3.940 0.033  0.034  4.100   0.020   0.020 1.501 0.080  0.081    2.151   0.157   0.155 0.708 0 
 9165735 12.627 6419   2.482  0.077   0.074 3.840 0.031  0.038  3.848   0.020   0.020 1.576 0.073  0.126    1.584   0.122   0.119 0.715 0 
 9171484 12.042 6625   1.287  0.033   0.030 4.304 0.029  0.033  4.292   0.020   0.020 1.227 0.047  0.057    1.182   0.081   0.078 0.715 0 
 9173055 13.243 6730   1.574  0.039   0.038 4.181 0.034  0.032  4.228   0.020   0.020 1.382 0.074  0.062    1.528   0.104   0.101 0.717 0 
 9174745 13.094 4930   2.878  0.065   0.067 3.604 0.055  0.079  3.659   0.020   0.020 1.222 0.134  0.185    1.377   0.089   0.090 0.775 0 
 9174984 13.080 5910   1.249  0.028   0.027 4.281 0.039  0.040  4.376   0.020   0.020 1.096 0.071  0.076    1.351   0.087   0.085 0.682 0 
 9175554 12.215 6562   1.070  0.019   0.019 4.428 0.012  0.015  4.343   0.020   0.020 1.122 0.020  0.025    0.920   0.054   0.054 0.716 0 
 9177181 12.830 6165   1.247  0.032   0.029 4.324 0.029  0.039  4.226   0.020   0.020 1.200 0.057  0.068    0.954   0.066   0.063 0.688 0 
 9179029 13.119 6029   2.075  0.047   0.047 3.963 0.026  0.037  3.848   0.030   0.030 1.455 0.053  0.119    1.106   0.091   0.091 0.593 0 
 9179526 11.143 6261   2.127  0.045   0.046 3.944 0.028  0.031  4.186   0.032   0.032 1.462 0.068  0.082    2.533   0.213   0.214 0.587 0 
 9181143 11.901 6794   1.941  0.046   0.047 4.052 0.029  0.030  4.042   0.020   0.020 1.559 0.075  0.073    1.513   0.100   0.101 0.786 0 
 9182761 12.486 5227   3.545  0.123   0.107 3.528 0.036  0.063  3.346   0.020   0.020 1.561 0.094  0.154    1.015   0.085   0.077 0.901 0 
 9201340 13.028 6076   2.303  0.063   0.064 3.892 0.027  0.042  3.907   0.020   0.020 1.526 0.054  0.138    1.562   0.111   0.113 0.694 0 
 9201634 11.850 5143   3.869  0.100   0.101 3.366 0.059  0.081  3.432   0.020   0.020 1.278 0.153  0.204    1.476   0.102   0.103 0.912 0 
 9204453 11.917 5464   2.948  0.125   0.118 3.632 0.033  0.035  3.775   0.020   0.020 1.378 0.066  0.077    1.889   0.182   0.174 0.758 0 
 9204828 12.562 6468   3.006  0.100   0.101 3.709 0.031  0.052  3.991   0.020   0.020 1.715 0.067  0.182    3.224   0.261   0.263 0.744 0 
 9205988 12.147 5059   2.540  0.064   0.060 3.702 0.042  0.058  3.846   0.020   0.020 1.195 0.092  0.130    1.650   0.113   0.109 0.825 0 
 9206557 12.429 5685   1.736  0.038   0.037 4.020 0.054  0.033  4.185   0.020   0.020 1.161 0.132  0.060    1.682   0.106   0.106 0.739 0 
 9209199 12.692 6149   1.999  0.053   0.053 3.965 0.032  0.048  3.835   0.020   0.020 1.361 0.066  0.126    0.996   0.070   0.070 0.719 0 
 9209372 11.806 6385   2.552  0.062   0.062 3.829 0.028  0.030  3.994   0.020   0.020 1.616 0.070  0.074    2.344   0.157   0.157 0.807 0 
 9209935 12.248 6685   1.486  0.034   0.031 4.221 0.031  0.029  4.169   0.020   0.020 1.349 0.064  0.052    1.188   0.077   0.074 0.675 0 
 9210086 12.372 6314   1.217  0.027   0.026 4.291 0.038  0.039  4.110   0.020   0.020 1.064 0.068  0.069    0.696   0.044   0.044 0.694 0 
 9210413 11.881 4914   3.653  0.081   0.082 3.363 0.078  0.093  3.381   0.020   0.020 1.125 0.205  0.201    1.169   0.075   0.075 0.935 0 
 9211246 12.951 5305   2.379  0.060   0.056 3.773 0.029  0.035  3.635   0.020   0.020 1.234 0.060  0.075    0.890   0.061   0.059 0.749 0 
 9215124 12.351 5022   2.779  0.068   0.066 3.624 0.051  0.073  3.543   0.020   0.020 1.191 0.125  0.161    0.983   0.066   0.065 0.873 0 
 9215931 12.896 5377   2.109  0.053   0.060 3.861 0.028  0.032  3.835   0.020   0.020 1.187 0.048  0.062    1.109   0.076   0.081 0.781 0 
 9217407 12.311 6000   1.298  0.029   0.028 4.191 0.041  0.040  4.277   0.020   0.020 0.961 0.073  0.063    1.163   0.074   0.073 0.698 0 
 9217575 11.056 6217   1.255  0.026   0.024 4.279 0.034  0.038  4.307   0.020   0.020 1.098 0.068  0.070    1.165   0.072   0.070 0.717 0 
 9217669 10.991 4738   4.235  0.099   0.108 3.268 0.073  0.086  3.259   0.200   0.200 1.218 0.203  0.208    1.186   0.549   0.550 0.965 0 
 9220898 13.395 5221   2.032  0.049   0.049 3.767 0.042  0.046  3.875   0.020   0.020 0.886 0.067  0.070    1.129   0.076   0.076 0.764 0 
 9222532 12.635 6461   2.241  0.063   0.060 3.897 0.029  0.045  3.896   0.020   0.020 1.459 0.064  0.135    1.441   0.105   0.102 0.688 0 
 9222970 11.551 6344   1.241  0.024   0.024 4.299 0.034  0.036  2.934   0.020   0.020 1.126 0.064  0.070 -999.000   0.003   0.003 0.733 1 
 9224509 11.179 4992   3.650  0.068   0.075 3.464 0.051  0.068  3.583   0.020   0.020 1.412 0.155  0.179    1.859   0.110   0.115 0.916 0 
 9225884 12.724 5028   4.875  0.201   0.207 3.270 0.076  0.077  3.425   0.020   0.020 1.639 0.253  0.226    2.307   0.218   0.223 0.832 0 
 9225922 13.388 5259   2.182  0.054   0.053 3.703 0.045  0.048  3.866   0.020   0.020 0.882 0.074  0.076    1.275   0.086   0.085 0.727 0 
 9225997 10.451 6023   1.064  0.020   0.020 4.371 0.038  0.041  4.391   0.020   0.020 0.974 0.068  0.068    1.016   0.060   0.060 0.751 0 
 9226199 12.955 5133   2.346  0.056   0.056 3.667 0.052  0.057  3.660   0.020   0.020 0.938 0.095  0.100    0.917   0.061   0.061 0.767 0 
 9226505 12.543 6476   2.104  0.055   0.053 3.933 0.029  0.044  3.886   0.020   0.020 1.400 0.061  0.122    1.241   0.086   0.085 0.736 0 
 9226780 11.127 5033   3.035  0.085   0.081 3.610 0.044  0.060  3.605   0.020   0.020 1.381 0.110  0.148    1.353   0.098   0.096 0.917 0 
 9227547 12.681 6367   1.673  0.048   0.045 4.109 0.032  0.034  4.052   0.020   0.020 1.324 0.057  0.057    1.150   0.084   0.081 0.658 0 
 9229487 12.486 4832   3.490  0.088   0.084 3.429 0.068  0.087  3.319   0.020   0.020 1.198 0.184  0.200    0.925   0.063   0.062 0.855 0 
 9236584 12.851 5828   1.160  0.027   0.026 4.331 0.039  0.041  4.332   0.020   0.020 1.061 0.069  0.071    1.055   0.069   0.068 0.654 0 
 9239120 12.220 6479   1.981  0.053   0.051 3.994 0.031  0.031  3.992   0.020   0.020 1.425 0.074  0.067    1.404   0.099   0.097 0.750 0 
 9239695 13.062 6187   2.384  0.061   0.059 3.868 0.027  0.042  4.051   0.020   0.020 1.547 0.062  0.142    2.331   0.160   0.158 0.698 0 
 9240953 12.894 6033   1.974  0.052   0.046 4.008 0.028  0.030  4.008   0.020   0.020 1.465 0.047  0.056    1.448   0.101   0.095 0.764 0 
 9242465 12.554 6279   2.338  0.065   0.065 3.873 0.030  0.050  3.933   0.020   0.020 1.503 0.069  0.153    1.706   0.123   0.123 0.770 0 
 9242634 13.066 5723   2.907  0.099   0.081 3.663 0.027  0.031  3.729   0.020   0.020 1.435 0.056  0.071    1.652   0.136   0.119 0.770 0 
 9243826 12.640 6905   2.515  0.073   0.072 3.835 0.030  0.036  3.868   0.020   0.020 1.597 0.071  0.127    1.699   0.126   0.125 0.752 0 
 9244139 12.647 6504   1.819  0.045   0.043 4.029 0.030  0.035  3.967   0.020   0.020 1.303 0.055  0.086    1.119   0.076   0.074 0.746 0 
 9244477 11.866 6367   1.538  0.036   0.034 4.132 0.033  0.036  4.149   0.020   0.020 1.186 0.055  0.083    1.214   0.079   0.077 0.762 0 
 9245166 11.987 6340   1.199  0.026   0.024 4.346 0.025  0.033  4.232   0.020   0.020 1.172 0.049  0.063    0.894   0.057   0.054 0.747 0 
 9246060 12.890 6097   2.535  0.076   0.066 3.759 0.055  0.031  3.823   0.020   0.020 1.352 0.199  0.069    1.559   0.118   0.108 0.780 0 
 9246353 12.017 5905   1.151  0.026   0.025 4.329 0.041  0.043  4.109   0.020   0.020 1.039 0.076  0.077    0.621   0.040   0.039 0.759 0 
 9264443 13.160 5310   2.357  0.063   0.060 3.742 0.034  0.040  3.873   0.020   0.020 1.124 0.076  0.080    1.510   0.106   0.104 0.722 0 
 9264462 12.980 4795   3.507  0.116   0.116 3.437 0.066  0.085  3.457   0.020   0.020 1.233 0.171  0.197    1.283   0.103   0.103 0.825 0 
 9266990 12.185 5598   2.510  0.064   0.061 3.716 0.029  0.031  3.793   0.020   0.020 1.202 0.064  0.064    1.424   0.098   0.095 0.797 0 
 9267167 12.471 4930   3.319  0.088   0.084 3.513 0.053  0.074  3.481   0.020   0.020 1.318 0.151  0.185    1.215   0.085   0.083 0.841 0 
 9269388 12.862 5177   3.100  0.090   0.088 3.545 0.047  0.067  3.623   0.020   0.020 1.239 0.119  0.158    1.469   0.109   0.107 0.728 0 
 9269884 10.746 6518   3.601  0.092   0.086 3.613 0.021  0.055  3.482   0.020   0.020 1.955 0.056  0.198    1.435   0.099   0.095 0.953 0 
 9273470 11.833 5696   1.105  0.025   0.024 4.345 0.041  0.040  4.296   0.020   0.020 0.994 0.070  0.068    0.879   0.057   0.056 0.688 0 
 9274155 12.065 5913   1.301  0.027   0.026 4.186 0.041  0.039  4.276   0.020   0.020 0.953 0.072  0.064    1.165   0.072   0.071 0.677 0 
 9279315 11.754 5839   0.843  0.018   0.018 4.491 0.040  0.042  4.228   0.020   0.020 0.807 0.053  0.053    0.438   0.028   0.027 0.716 0 
 9282725 12.248 5953   1.567  0.034   0.032 4.096 0.038  0.046  4.229   0.020   0.020 1.115 0.096  0.081    1.518   0.095   0.094 0.738 0 
 9283710 12.650 6307   2.286  0.070   0.071 3.892 0.031  0.040  4.010   0.020   0.020 1.501 0.069  0.125    1.951   0.150   0.151 0.663 0 
 9283952 11.968 5631   1.238  0.027   0.027 4.183 0.040  0.036  4.263   0.020   0.020 0.856 0.061  0.050    1.023   0.065   0.065 0.686 0 
 9285901 12.367 5745   1.236  0.025   0.025 4.242 0.040  0.040  4.253   0.020   0.020 0.979 0.072  0.067    0.998   0.061   0.061 0.688 0 
 9286924 12.296 6586   2.048  0.052   0.050 3.998 0.030  0.032  3.978   0.020   0.020 1.534 0.073  0.073    1.454   0.100   0.098 0.761 0 
 9289770 13.289 5986   1.531  0.035   0.033 4.130 0.033  0.044  4.198   0.020   0.020 1.165 0.070  0.098    1.346   0.088   0.085 0.665 0 
 9290689 12.335 5143   2.295  0.057   0.057 3.754 0.043  0.059  3.709   0.020   0.020 1.100 0.087  0.121    0.983   0.067   0.067 0.806 0 
 9291718 12.985 5024   3.923  0.121   0.119 3.376 0.067  0.083  3.349   0.020   0.020 1.358 0.172  0.222    1.253   0.097   0.095 0.837 0 
 9300457 12.933 6007   1.250  0.028   0.028 4.275 0.039  0.040  4.263   0.020   0.020 1.081 0.071  0.074    1.044   0.067   0.067 0.694 0 
 9301018 12.116 5798   2.274  0.063   0.061 3.821 0.034  0.032  3.817   0.020   0.020 1.262 0.061  0.061    1.236   0.089   0.088 0.818 0 
 9301121 12.587 6484   2.825  0.105   0.102 3.760 0.032  0.036  3.940   0.020   0.020 1.700 0.074  0.102    2.536   0.221   0.217 0.763 0 
 9301673 13.080 6177   2.951  0.078   0.078 3.737 0.022  0.035  3.717   0.020   0.020 1.748 0.052  0.135    1.653   0.116   0.116 0.744 0 
 9301774 13.082 5422   1.241  0.028   0.027 4.181 0.035  0.027  4.333   0.020   0.020 0.858 0.048  0.034    1.208   0.077   0.077 0.662 0 
 9305134 12.174 6207   1.110  0.011   0.011 4.396 0.018  0.035  4.072   0.020   0.020 1.120 0.042  0.078    0.530   0.027   0.026 0.720 0 
 9305471 12.122 6174   2.345  0.061   0.060 3.860 0.033  0.056  3.806   0.020   0.020 1.476 0.077  0.161    1.283   0.089   0.089 0.834 0 
 9307354 10.245 5195   0.769  0.014   0.014 4.540 0.033  0.027  4.314   0.020   0.020 0.753 0.047  0.038    0.444   0.026   0.026 0.761 0 
 9326202 12.935 4910   2.330  0.059   0.057 3.686 0.059  0.056  3.764   0.020   0.020 0.967 0.117  0.102    1.149   0.079   0.077 0.742 0 
 9327458 13.128 4661   4.911  0.120   0.130 3.171 0.069  0.079  3.131   0.020   0.020 1.314 0.191  0.209    1.188   0.080   0.083 0.865 0 
 9329672 12.316 6112   1.849  0.045   0.044 3.998 0.038  0.045  4.193   0.020   0.020 1.238 0.098  0.084    1.945   0.131   0.129 0.720 0 
 9329766 10.982 5999   1.003  0.019   0.019 4.431 0.030  0.037  4.314   0.020   0.020 0.993 0.053  0.063    0.755   0.045   0.045 0.723 0 
 9330913 13.217 5768   2.538  0.064   0.062 3.739 0.028  0.027  3.583   0.020   0.020 1.302 0.055  0.060    0.899   0.061   0.060 0.744 0 
 9333300 13.292 4831   3.725  0.092   0.093 3.365 0.075  0.089  3.331   0.020   0.020 1.183 0.196  0.209    1.084   0.073   0.074 0.839 0 
 9335223 12.299 5986   1.513  0.040   0.030 4.176 0.030  0.036  4.090   0.020   0.020 1.270 0.048  0.066    1.027   0.072   0.063 0.742 0 
 9339105 12.374 4870  11.064  0.297   0.369 2.509 0.135  0.109  2.419   0.020   0.020 1.506 0.404  0.398    1.170   0.083   0.095 0.754 0 
 9339359 12.983 5286   2.769  0.065   0.061 3.572 0.047  0.063  3.550   0.020   0.020 1.051 0.102  0.127    0.991   0.065   0.063 0.811 0 
 9339619 12.827 5910   2.124  0.056   0.053 3.877 0.054  0.038  4.178   0.020   0.020 1.249 0.137  0.073    2.478   0.173   0.169 0.746 0 
 9339664 12.453 6302   1.241  0.026   0.026 4.322 0.031  0.036  4.214   0.020   0.020 1.187 0.058  0.075    0.918   0.058   0.057 0.727 0 
 9344927 12.236 4827   3.748  0.097   0.097 3.394 0.064  0.084  3.300   0.020   0.020 1.280 0.169  0.207    1.022   0.071   0.071 0.885 0 
 9345315 12.397 5111   3.691  0.120   0.112 3.470 0.056  0.063  3.427   0.020   0.020 1.492 0.143  0.170    1.327   0.106   0.101 0.881 0 
 9345393 13.280 5092   2.491  0.063   0.064 3.739 0.034  0.049  3.875   0.020   0.020 1.250 0.072  0.111    1.697   0.117   0.117 0.746 0 
 9345743 11.662 5416   2.672  0.066   0.062 3.689 0.028  0.034  3.695   0.020   0.020 1.284 0.064  0.077    1.291   0.087   0.085 0.862 0 
 9346885 13.120 6176   3.217  0.086   0.086 3.672 0.026  0.056  3.745   0.020   0.020 1.796 0.060  0.190    2.099   0.149   0.148 0.700 0 
 9348107 13.221 4957   3.368  0.077   0.085 3.475 0.063  0.082  3.561   0.020   0.020 1.241 0.160  0.200    1.504   0.098   0.103 0.761 0 
 9348608 13.451 4832   4.591  0.143   0.140 3.223 0.073  0.094  3.358   0.020   0.020 1.294 0.206  0.235    1.752   0.136   0.134 0.800 0 
 9349799 12.049 6475   1.828  0.046   0.046 4.050 0.031  0.032  3.924   0.020   0.020 1.376 0.065  0.060    1.022   0.070   0.069 0.777 0 
 9352976 12.114 6255   1.330  0.032   0.029 4.263 0.037  0.039  4.295   0.020   0.020 1.196 0.071  0.077    1.273   0.085   0.080 0.705 0 
 9356691 10.507 6100   1.242  0.025   0.023 4.295 0.038  0.039  4.388   0.020   0.020 1.122 0.073  0.078    1.375   0.083   0.082 0.738 0 
 9362370 13.053 6396   2.533  0.105   0.100 3.806 0.040  0.052  3.915   0.020   0.020 1.533 0.082  0.165    1.923   0.183   0.175 0.719 0 
 9362722 12.399 5537   1.816  0.045   0.047 3.956 0.035  0.035  4.098   0.020   0.020 1.095 0.059  0.061    1.507   0.102   0.105 0.782 0 
 9364562 12.007 6416   1.828  0.054   0.054 4.052 0.032  0.033  4.135   0.020   0.020 1.384 0.068  0.062    1.660   0.124   0.125 0.779 0 
 9364762 12.928 8083   2.385  0.095   0.094 4.000 0.036  0.036  3.885   0.020   0.020 2.103 0.086  0.092    1.592   0.147   0.145 0.695 0 
 9364806 12.753 6047   1.996  0.056   0.052 3.954 0.040  0.049  4.049   0.020   0.020 1.307 0.108  0.099    1.626   0.118   0.113 0.776 0 
 9365077 13.248 5954   1.576  0.038   0.034 4.077 0.049  0.045  4.185   0.020   0.020 1.085 0.109  0.079    1.386   0.092   0.087 0.726 0 
 9366265 11.445 5652   1.302  0.027   0.026 4.195 0.042  0.042  4.051   0.020   0.020 0.974 0.076  0.070    0.694   0.043   0.042 0.767 0 
 9366335 13.070 6289   1.278  0.025   0.026 4.326 0.020  0.032  4.289   0.020   0.020 1.264 0.042  0.057    1.157   0.070   0.071 0.741 0 
 9367112 12.332 6230   1.649  0.044   0.040 4.105 0.034  0.037  4.092   0.020   0.020 1.279 0.062  0.079    1.226   0.086   0.082 0.769 0 
 9367233 11.683 6135   1.740  0.038   0.039 4.059 0.031  0.046  4.094   0.020   0.020 1.279 0.062  0.114    1.370   0.087   0.088 0.827 0 
 9367447 12.296 5219   3.681  0.124   0.128 3.533 0.028  0.059  3.297   0.020   0.020 1.689 0.061  0.142    0.979   0.080   0.082 0.863 0 
 9367813 11.770 6756   2.582  0.070   0.070 3.832 0.033  0.030  3.958   0.020   0.020 1.672 0.081  0.077    2.205   0.157   0.157 0.782 0 
 9369490 13.008 6564   1.570  0.045   0.043 4.155 0.032  0.032  4.174   0.020   0.020 1.294 0.052  0.048    1.343   0.099   0.095 0.749 0 
 9369765 12.395 7302   1.729  0.063   0.056 4.127 0.035  0.035  4.049   0.020   0.020 1.474 0.075  0.068    1.220   0.105   0.097 0.786 0 
 9386259 13.329 5946   1.785  0.041   0.038 4.042 0.028  0.050  4.002   0.020   0.020 1.296 0.055  0.123    1.166   0.076   0.073 0.735 0 
 9386391 12.719 6306   1.934  0.051   0.050 4.018 0.031  0.033  3.964   0.020   0.020 1.435 0.065  0.069    1.254   0.088   0.087 0.745 0 
 9388747 12.164 5724   1.828  0.039   0.041 3.931 0.035  0.034  4.144   0.020   0.020 1.045 0.064  0.059    1.696   0.106   0.109 0.737 0 
 9390257 12.438 6309   2.093  0.053   0.052 3.953 0.030  0.033  4.031   0.020   0.020 1.445 0.068  0.080    1.713   0.117   0.116 0.707 0 
 9396463 13.320 5069   3.932  0.132   0.125 3.317 0.074  0.096  3.403   0.020   0.020 1.182 0.195  0.218    1.426   0.116   0.112 0.787 0 
 9396670 12.408 4960   2.692  0.070   0.067 3.653 0.050  0.070  3.582   0.020   0.020 1.202 0.117  0.161    1.009   0.070   0.069 0.824 0 
 9398097 13.318 5425   2.302  0.054   0.053 3.667 0.039  0.047  3.755   0.020   0.020 0.902 0.066  0.071    1.099   0.072   0.072 0.737 0 
 9398309 13.338 5020   3.343  0.074   0.078 3.491 0.058  0.084  3.483   0.020   0.020 1.270 0.155  0.209    1.239   0.079   0.081 0.770 0 
 9398569 12.472 6420   1.647  0.039   0.040 4.125 0.031  0.033  4.161   0.020   0.020 1.328 0.062  0.060    1.435   0.094   0.096 0.697 0 
 9401228 11.020 5867   1.865  0.037   0.033 3.993 0.043  0.040  4.048   0.020   0.020 1.243 0.121  0.076    1.416   0.086   0.082 0.827 0 
 9401451 12.492 4678  13.496  1.176   1.060 2.339 0.117  0.107  2.265   0.020   0.020 1.498 0.328  0.311    1.222   0.220   0.200 0.756 0 
 9401733 12.082 6308   1.637  0.035   0.037 4.097 0.031  0.034  4.189   0.020   0.020 1.233 0.053  0.085    1.508   0.095   0.097 0.717 0 
 9402193 12.540 6752   2.298  0.069   0.067 3.914 0.035  0.036  3.976   0.020   0.020 1.597 0.083  0.090    1.820   0.137   0.135 0.729 0 
 9409308 12.523 7243   3.017  0.126   0.122 3.776 0.037  0.036  3.935   0.020   0.020 2.008 0.085  0.089    2.854   0.272   0.266 0.741 0 
 9411004 13.461 4912   3.556  0.108   0.109 3.483 0.061  0.071  3.527   0.020   0.020 1.414 0.167  0.181    1.552   0.119   0.119 0.772 0 
 9411718 12.284 6662   1.544  0.042   0.039 4.185 0.033  0.030  4.049   0.020   0.020 1.342 0.063  0.049    0.974   0.069   0.067 0.697 0 
 9412801 11.838 6638   1.800  0.046   0.043 4.060 0.030  0.031  4.112   0.020   0.020 1.368 0.062  0.057    1.529   0.105   0.101 0.746 0 
 9413429 12.807 5667   2.101  0.058   0.055 3.860 0.032  0.035  3.982   0.020   0.020 1.180 0.063  0.070    1.545   0.111   0.107 0.772 0 
 9413671 12.155 6048   1.239  0.027   0.025 4.290 0.039  0.038  4.187   0.020   0.020 1.100 0.072  0.072    0.861   0.055   0.052 0.667 0 
 9414280 12.174 6216   2.119  0.055   0.052 3.933 0.029  0.050  3.985   0.020   0.020 1.418 0.067  0.138    1.581   0.110   0.107 0.732 0 
 9418645 11.991 6570   1.255  0.022   0.022 4.345 0.013  0.019  4.209   0.020   0.020 1.273 0.027  0.034    0.930   0.054   0.054 0.769 0 
 9425135 12.661 6857   1.880  0.046   0.045 4.031 0.029  0.029  4.088   0.020   0.020 1.393 0.073  0.066    1.579   0.106   0.104 0.731 0 
 9426331 13.347 6105   1.814  0.046   0.046 4.037 0.031  0.044  3.893   0.020   0.020 1.319 0.061  0.116    0.937   0.064   0.064 0.747 0 
 9426618 13.209 5595   4.577  0.188   0.161 3.380 0.023  0.030  3.568   0.020   0.020 1.858 0.061  0.078    2.826   0.266   0.238 0.784 0 
 9426660 11.502 6143   1.572  0.036   0.033 4.136 0.029  0.038  4.123   0.020   0.020 1.242 0.057  0.078    1.195   0.077   0.075 0.802 0 
 9427054 12.994 6307   1.572  0.037   0.038 4.125 0.032  0.037  4.049   0.020   0.020 1.214 0.055  0.086    1.009   0.066   0.067 0.709 0 
 9427699 11.915 5617   2.094  0.031   0.036 3.867 0.043  0.038  3.966   0.020   0.020 1.175 0.110  0.086    1.477   0.081   0.085 0.821 0 
 9427988 12.519 7505   4.399  0.448   0.445 3.536 0.061  0.058  4.041   0.020   0.020 2.487 0.158  0.192 -999.000   1.619   1.607 0.715 1 
 9429173 12.758 6264   1.878  0.058   0.055 4.014 0.032  0.038  3.916   0.020   0.020 1.340 0.065  0.102    1.059   0.081   0.079 0.722 0 
 9430041 11.946 6349   4.803  0.241   0.303 3.388 0.073  0.035  2.810   0.020   0.020 2.116 0.115  0.075 -999.000   0.060   0.073 0.902 1 
 9446417 12.720 6462   1.633  0.042   0.041 4.133 0.033  0.032  4.112   0.020   0.020 1.335 0.063  0.060    1.258   0.087   0.086 0.727 0 
 9447270 12.791 6397   2.276  0.069   0.065 3.887 0.031  0.045  3.885   0.020   0.020 1.475 0.065  0.139    1.450   0.110   0.107 0.707 0 
 9447324 12.460 4807   3.615  0.081   0.086 3.431 0.058  0.077  3.387   0.020   0.020 1.294 0.162  0.196    1.161   0.075   0.077 0.892 0 
 9450219 12.320 5520   2.445  0.057   0.056 3.792 0.021  0.021  3.771   0.020   0.020 1.369 0.028  0.042    1.287   0.084   0.084 0.824 0 
 9451869 12.241 6415   1.937  0.050   0.049 3.980 0.030  0.045  4.068   0.020   0.020 1.323 0.058  0.106    1.600   0.111   0.109 0.729 0 
 9452409 12.343 5440   1.873  0.042   0.041 3.921 0.031  0.033  4.020   0.020   0.020 1.072 0.057  0.058    1.339   0.086   0.085 0.766 0 
 9453611 13.351 4808   3.949  0.095   0.099 3.370 0.062  0.077  3.364   0.020   0.020 1.344 0.173  0.198    1.315   0.088   0.090 0.829 0 
 9456623 11.729 5019   2.871  0.067   0.064 3.569 0.060  0.080  3.461   0.020   0.020 1.117 0.147  0.170    0.869   0.057   0.056 0.907 0 
 9457004 12.274 6031   1.139  0.024   0.024 4.305 0.041  0.039  4.042   0.020   0.020 0.963 0.071  0.064    0.521   0.033   0.033 0.675 0 
 9458111 11.497 5763   1.442  0.026   0.025 4.161 0.033  0.041  4.160   0.020   0.020 1.099 0.080  0.081    1.096   0.064   0.063 0.768 0 
 9466324 12.613 6258   2.219  0.059   0.057 3.905 0.029  0.049  4.037   0.024   0.024 1.459 0.066  0.143    1.955   0.149   0.147 0.615 0 
 9466829 12.011 4864   3.190  0.069   0.069 3.450 0.081  0.079  3.488   0.020   0.020 1.053 0.197  0.164    1.141   0.072   0.072 0.887 0 
 9468176 12.247 4847   3.232  0.083   0.081 3.432 0.083  0.075  3.464   0.020   0.020 1.036 0.202  0.153    1.108   0.077   0.075 0.893 0 
 9468825 13.369 4814   2.901  0.067   0.071 3.561 0.063  0.078  3.572   0.020   0.020 1.122 0.158  0.167    1.144   0.075   0.077 0.777 0 
 9468983 12.550 5713   1.985  0.070   0.066 3.900 0.038  0.038  4.062   0.020   0.020 1.156 0.066  0.070    1.657   0.140   0.134 0.738 0 
 9468990 13.478 5030   3.167  0.088   0.088 3.588 0.045  0.062  3.559   0.020   0.020 1.428 0.113  0.155    1.323   0.096   0.096 0.752 0 
 9471799 13.312 5199   2.124  0.053   0.053 3.708 0.046  0.045  3.722   0.020   0.020 0.846 0.072  0.065    0.867   0.059   0.059 0.662 0 
 9472972 12.781 4894   3.767  0.117   0.112 3.363 0.073  0.093  3.330   0.020   0.020 1.202 0.193  0.215    1.106   0.085   0.083 0.830 0 
 9473508 11.894 6077   1.168  0.022   0.023 4.308 0.038  0.038  4.236   0.020   0.020 1.017 0.071  0.069    0.856   0.051   0.052 0.702 0 
 9474609 12.047 6918   1.591  0.035   0.035 4.199 0.028  0.029  3.884   0.020   0.020 1.466 0.070  0.068    0.707   0.045   0.045 0.729 0 
 9475755 12.306 5517   3.095  0.073   0.073 3.619 0.026  0.027  3.858   0.020   0.020 1.461 0.059  0.065    2.520   0.166   0.166 0.725 0 
 9475874 10.601 5374   0.853  0.015   0.014 4.523 0.025  0.037  4.315   0.020   0.020 0.887 0.041  0.052    0.548   0.032   0.031 0.746 0 
 9481399 12.509 6806   2.397  0.080   0.074 3.889 0.034  0.035  3.929   0.020   0.020 1.645 0.080  0.086    1.777   0.144   0.137 0.751 0 
 9481531 11.983 5275   2.840  0.073   0.071 3.634 0.035  0.050  3.722   0.020   0.020 1.273 0.084  0.105    1.549   0.107   0.105 0.831 0 
 9481605 12.157 6363   3.134  0.090   0.091 3.691 0.025  0.054  3.804   0.020   0.020 1.773 0.064  0.183    2.277   0.167   0.169 0.802 0 
 9488546 12.104 5069   2.672  0.072   0.067 3.719 0.030  0.044  3.770   0.020   0.020 1.381 0.047  0.099    1.534   0.108   0.104 0.864 0 
 9488982 11.796 5267   1.982  0.046   0.043 3.813 0.037  0.043  3.911   0.020   0.020 0.937 0.066  0.068    1.168   0.076   0.074 0.834 0 
 9491180 12.552 6435   2.055  0.063   0.064 3.971 0.032  0.033  3.873   0.020   0.020 1.454 0.077  0.074    1.149   0.089   0.089 0.766 0 
 9508479 12.223 6034   1.652  0.035   0.033 4.032 0.052  0.039  3.764   0.020   0.020 1.078 0.118  0.071    0.577   0.036   0.035 0.749 0 
 9508900 11.646 5976   1.556  0.032   0.032 4.146 0.032  0.031  4.130   0.020   0.020 1.255 0.051  0.078    1.190   0.073   0.074 0.754 0 
 9509024 12.768 5852   1.548  0.037   0.039 4.140 0.033  0.035  4.009   0.020   0.020 1.224 0.053  0.090    0.893   0.059   0.061 0.741 0 
 9512641 11.660 6684   1.491  0.033   0.032 4.184 0.027  0.028  4.147   0.020   0.020 1.249 0.042  0.049    1.137   0.073   0.072 0.758 0 
 9513166 13.046 5099   2.536  0.064   0.061 3.742 0.028  0.044  3.734   0.020   0.020 1.301 0.063  0.094    1.270   0.087   0.085 0.738 0 
 9515043 12.598 4929   4.193  0.141   0.138 3.356 0.066  0.070  3.391   0.020   0.020 1.467 0.203  0.189    1.577   0.129   0.127 0.849 0 
 9516748 10.252 6343   1.360  0.022   0.026 4.290 0.022  0.026  4.345   0.020   0.020 1.315 0.045  0.053    1.490   0.084   0.090 0.811 0 
 9516789 12.105 6533   2.408  0.072   0.070 3.873 0.033  0.033  3.865   0.020   0.020 1.594 0.079  0.076    1.547   0.116   0.115 0.772 0 
 9518785 12.607 5894   1.580  0.035   0.037 4.138 0.029  0.032  4.150   0.020   0.020 1.265 0.044  0.079    1.286   0.082   0.084 0.710 0 
 9519431 12.017 6480   1.973  0.047   0.045 3.981 0.029  0.034  3.914   0.020   0.020 1.370 0.061  0.091    1.164   0.077   0.075 0.763 0 
 9520249 11.671 5990   1.127  0.022   0.020 4.373 0.029  0.037  4.191   0.020   0.020 1.100 0.058  0.070    0.719   0.043   0.042 0.714 0 
 9520333 11.893 5674   1.321  0.025   0.025 4.241 0.028  0.032  4.037   0.020   0.020 1.123 0.044  0.063    0.693   0.041   0.042 0.709 0 
 9521351 12.366 6551   2.302  0.065   0.064 3.898 0.034  0.034  4.044   0.020   0.020 1.545 0.081  0.079    2.138   0.156   0.155 0.735 0 
 9527655 12.639 4907   2.665  0.070   0.069 3.647 0.054  0.073  3.634   0.020   0.020 1.160 0.127  0.161    1.116   0.078   0.078 0.821 0 
 9527819 12.083 6101   1.766  0.042   0.041 3.997 0.052  0.038  4.009   0.020   0.020 1.139 0.119  0.069    1.160   0.077   0.076 0.778 0 
 9528675 13.132 5918   2.257  0.052   0.060 3.776 0.033  0.031  3.829   0.020   0.020 1.115 0.061  0.057    1.251   0.081   0.088 0.739 0 
 9529969 10.629 6014   1.496  0.030   0.029 4.084 0.044  0.038  4.243   0.020   0.020 0.997 0.079  0.064    1.427   0.088   0.085 0.846 0 
 9530538 13.153 5470   2.062  0.049   0.048 3.760 0.036  0.039  3.951   0.020   0.020 0.900 0.054  0.061    1.383   0.091   0.091 0.725 0 
 9530598 12.225 5224   2.701  0.068   0.065 3.675 0.035  0.049  3.606   0.020   0.020 1.268 0.080  0.107    1.074   0.073   0.071 0.798 0 
 9531076 12.430 6497   3.537  0.139   0.137 3.621 0.030  0.052  3.911   0.020   0.020 1.924 0.073  0.182    3.714   0.338   0.334 0.832 0 
 9531174 12.965 5209   3.400  0.119   0.110 3.536 0.040  0.055  3.721   0.020   0.020 1.467 0.095  0.136    2.219   0.186   0.176 0.759 0 
 9533315 13.196 5390   1.979  0.045   0.048 3.896 0.029  0.031  3.992   0.020   0.020 1.132 0.050  0.059    1.402   0.091   0.094 0.719 0 
 9533563 13.340 5196   2.466  0.059   0.059 3.725 0.037  0.055  3.745   0.020   0.020 1.181 0.089  0.121    1.233   0.082   0.082 0.767 0 
 9534170 13.336 5791   2.960  0.077   0.095 3.654 0.030  0.030  3.672   0.020   0.020 1.455 0.065  0.068    1.501   0.104   0.118 0.731 0 
 9539713 12.303 6508   2.704  0.090   0.091 3.811 0.032  0.033  4.030   0.020   0.020 1.747 0.071  0.084    2.857   0.231   0.233 0.715 0 
 9541547 11.610 6235   2.330  0.054   0.053 3.874 0.026  0.049  3.893   0.020   0.020 1.498 0.063  0.154    1.547   0.101   0.100 0.793 0 
 9544027 13.219 5013   4.315  0.397   0.366 3.292 0.092  0.100  3.824   0.020   0.020 1.375 0.187  0.218 -999.000   0.857   0.794 0.776 1 
 9549389 11.844 6977   2.174  0.059   0.061 3.972 0.031  0.033  3.983   0.020   0.020 1.629 0.079  0.078    1.658   0.119   0.120 0.823 0 
 9549688 12.832 6812   1.463  0.039   0.038 4.227 0.031  0.030  4.114   0.020   0.020 1.323 0.060  0.047    1.013   0.071   0.070 0.743 0 
 9551596 11.840 5999   1.076  0.023   0.022 4.386 0.034  0.039  4.272   0.020   0.020 1.032 0.064  0.069    0.790   0.049   0.048 0.757 0 
 9552532 12.905 5904   1.187  0.031   0.031 4.304 0.042  0.044  4.339   0.020   0.020 1.044 0.075  0.077    1.122   0.078   0.078 0.736 0 
 9569557 12.119 4880   3.538  0.089   0.090 3.429 0.063  0.086  3.405   0.020   0.020 1.235 0.174  0.208    1.158   0.079   0.079 0.898 0 
 9569840 12.574 5404   2.480  0.065   0.062 3.691 0.035  0.040  3.705   0.020   0.020 1.108 0.072  0.077    1.136   0.079   0.077 0.812 0 
 9570010 12.700 4965   4.476  0.136   0.137 3.160 0.098  0.093  3.394   0.020   0.020 1.063 0.242  0.199    1.807   0.138   0.138 0.854 0 
 9575803 11.731 5007   3.516  0.080   0.078 3.366 0.083  0.088  3.353   0.020   0.020 1.054 0.203  0.181    1.015   0.066   0.065 0.930 0 
 9576123 12.622 6021   2.797  0.101   0.087 3.695 0.043  0.032  3.841   0.020   0.020 1.430 0.090  0.060    1.979   0.170   0.153 0.742 0 
 9579080 11.766 6484   2.070  0.044   0.044 3.948 0.027  0.040  3.980   0.020   0.020 1.398 0.061  0.112    1.493   0.094   0.093 0.807 0 
 9579260 12.297 6701   2.372  0.071   0.066 3.891 0.033  0.034  3.983   0.020   0.020 1.613 0.081  0.082    1.973   0.149   0.142 0.770 0 
 9579686 12.402 6340   1.980  0.057   0.053 3.998 0.032  0.033  3.992   0.020   0.020 1.438 0.069  0.070    1.403   0.103   0.099 0.754 0 
 9580633 12.140 5341   0.861  0.015   0.015 4.450 0.029  0.019  4.248   0.020   0.020 0.769 0.041  0.028    0.479   0.028   0.028 0.705 0 
 9583631 11.134 5831   1.539  0.032   0.031 4.051 0.040  0.038  4.263   0.020   0.020 0.978 0.070  0.062    1.581   0.098   0.097 0.820 0 
 9583690 10.388 4928  12.726  0.414   0.454 2.647 0.032  0.040  2.658   0.020   0.020 2.664 0.136  0.216    2.684   0.214   0.228 0.875 0 
 9588752 12.201 6285   2.426  0.067   0.072 3.857 0.028  0.040  4.123   0.020   0.020 1.555 0.066  0.131    2.849   0.205   0.213 0.730 0 
 9589184 13.490 5500   2.761  0.083   0.077 3.663 0.029  0.031  3.705   0.020   0.020 1.294 0.063  0.072    1.407   0.107   0.102 0.739 0 
 9590227 12.313 5451   2.122  0.057   0.052 3.859 0.027  0.030  3.927   0.020   0.020 1.200 0.048  0.061    1.387   0.098   0.093 0.795 0 
 9590429 13.443 5009   3.015  0.084   0.080 3.490 0.075  0.080  3.542   0.020   0.020 1.034 0.174  0.161    1.154   0.083   0.081 0.779 0 
 9590623 11.868 4953   3.001  0.080   0.072 3.601 0.050  0.065  3.406   0.020   0.020 1.328 0.119  0.163    0.837   0.059   0.056 0.887 0 
 9590736 12.377 6505   1.538  0.039   0.036 4.159 0.030  0.033  4.114   0.020   0.020 1.258 0.047  0.059    1.120   0.077   0.074 0.719 0 
 9591326 12.980 5157   2.479  0.065   0.064 3.712 0.040  0.053  3.586   0.020   0.020 1.158 0.090  0.109    0.864   0.060   0.060 0.783 0 
 9593415 13.294 5449   3.162  0.103   0.087 3.587 0.028  0.033  3.562   0.020   0.020 1.427 0.064  0.076    1.330   0.106   0.096 0.749 0 
 9593849 13.265 6411   2.526  0.083   0.077 3.843 0.033  0.033  3.825   0.020   0.020 1.645 0.074  0.077    1.554   0.125   0.119 0.709 0 
 9594744 12.625 5135   8.868  0.786   0.557 2.839 0.049  0.085  3.308   0.020   0.020 2.050 0.160  0.126 -999.000   1.066   0.780 0.842 1 
 9595178 10.335 5519   1.158  0.022   0.022 4.322 0.032  0.034  4.295   0.020   0.020 1.034 0.051  0.052    0.966   0.058   0.058 0.828 0 
 9595205 12.935 4792   3.798  0.102   0.097 3.367 0.069  0.086  3.395   0.020   0.020 1.243 0.181  0.208    1.304   0.092   0.090 0.827 0 
 9596577 12.331 4881   2.335  0.051   0.049 3.664 0.052  0.045  3.680   0.020   0.020 0.921 0.102  0.075    0.950   0.060   0.059 0.826 0 
 9596705 13.233 5215   2.072  0.048   0.048 3.740 0.042  0.045  3.896   0.020   0.020 0.866 0.069  0.068    1.232   0.080   0.081 0.704 0 
 9597486 13.039 4926   2.305  0.052   0.053 3.746 0.046  0.061  3.852   0.020   0.020 1.083 0.101  0.118    1.377   0.089   0.090 0.758 0 
 9597645 12.609 5172   4.143  0.133   0.140 3.381 0.056  0.066  3.426   0.020   0.020 1.522 0.153  0.181    1.668   0.132   0.136 0.824 0 
 9598151 12.198 7008   2.022  0.053   0.050 4.042 0.030  0.031  3.999   0.020   0.020 1.660 0.074  0.077    1.487   0.104   0.101 0.736 0 
 9598344 12.498 4979   2.746  0.076   0.071 3.672 0.041  0.058  3.711   0.020   0.020 1.311 0.091  0.136    1.414   0.102   0.098 0.797 0 
 9603111 12.430 4857   2.618  0.064   0.059 3.675 0.050  0.068  3.634   0.020   0.020 1.197 0.109  0.153    1.077   0.073   0.069 0.838 0 
 9603225 12.736 5367   4.338  0.162   0.171 3.390 0.035  0.053  3.406   0.020   0.020 1.696 0.089  0.147    1.746   0.153   0.159 0.808 0 
 9612084 11.764 5143  10.920  0.632   0.564 2.734 0.086  0.053  2.863   0.020   0.020 2.434 0.326  0.196    3.170   0.395   0.359 0.938 0 
 9612092 11.946 6135   1.168  0.018   0.021 4.361 0.024  0.032  4.253   0.020   0.020 1.145 0.057  0.072    0.891   0.050   0.052 0.747 0 
 9613220 10.963 6163   1.517  0.031   0.032 4.124 0.034  0.043  4.271   0.020   0.020 1.119 0.074  0.084    1.565   0.096   0.098 0.822 0 
 9630550 11.699 6092   1.117  0.022   0.021 4.337 0.039  0.040  4.120   0.020   0.020 0.995 0.070  0.068    0.599   0.036   0.036 0.744 0 
 9630579 13.047 6311   1.639  0.042   0.041 4.135 0.030  0.032  4.100   0.020   0.020 1.347 0.057  0.054    1.232   0.085   0.084 0.736 0 
 9635493 11.455 6054   1.688  0.035   0.038 4.088 0.029  0.032  4.021   0.020   0.020 1.284 0.057  0.094    1.091   0.067   0.071 0.852 0 
 9636602 11.498 6627   1.810  0.046   0.046 4.032 0.030  0.034  4.092   0.020   0.020 1.296 0.054  0.078    1.474   0.101   0.101 0.734 0 
 9637423 12.608 5058   2.744  0.067   0.066 3.530 0.067  0.065  3.570   0.020   0.020 0.936 0.138  0.114    1.021   0.069   0.068 0.827 0 
 9640209 12.182 6345   1.282  0.026   0.026 4.243 0.035  0.040  4.196   0.020   0.020 1.057 0.068  0.071    0.941   0.058   0.057 0.722 0 
 9640352 12.596 4975   4.188  0.119   0.117 3.292 0.070  0.090  3.291   0.020   0.020 1.264 0.186  0.223    1.249   0.092   0.091 0.882 0 
 9640798 12.273 5982   1.201  0.025   0.024 4.320 0.035  0.037  4.046   0.020   0.020 1.107 0.067  0.071    0.584   0.036   0.036 0.714 0 
 9641368 12.885 4970   4.616  0.142   0.137 3.213 0.071  0.093  3.155   0.020   0.020 1.279 0.198  0.232    1.110   0.085   0.083 0.846 0 
 9643716 12.744 5173   2.392  0.063   0.063 3.770 0.030  0.042  3.722   0.020   0.020 1.237 0.063  0.086    1.098   0.077   0.077 0.756 0 
 9644620 11.954 5562   1.196  0.024   0.024 4.293 0.033  0.036  4.006   0.020   0.020 1.031 0.056  0.059    0.529   0.032   0.032 0.705 0 
 9651253 10.870 6089   1.132  0.020   0.021 4.375 0.027  0.035  4.380   0.020   0.020 1.110 0.054  0.067    1.120   0.065   0.066 0.774 0 
 9652677 11.770 4965   2.628  0.060   0.059 3.676 0.047  0.063  3.642   0.020   0.020 1.201 0.113  0.143    1.105   0.072   0.071 0.888 0 
 9653693 12.496 6627   1.793  0.046   0.043 4.057 0.030  0.032  4.103   0.020   0.020 1.345 0.060  0.055    1.486   0.102   0.099 0.744 0 
 9657947 11.631 4975   3.771  0.085   0.090 3.407 0.058  0.076  3.467   0.020   0.020 1.330 0.161  0.197    1.517   0.098   0.101 0.918 0 
 9659178 11.851 5343   2.483  0.044   0.044 3.765 0.021  0.027  3.693   0.020   0.020 1.317 0.048  0.068    1.110   0.064   0.064 0.831 0 
 9664404 10.474 5948   1.238  0.025   0.022 4.289 0.036  0.037  4.290   0.020   0.020 1.097 0.067  0.072    1.089   0.067   0.064 0.791 0 
 9664717 12.697 6553   2.204  0.072   0.066 3.892 0.036  0.047  4.026   0.020   0.020 1.405 0.077  0.125    1.882   0.150   0.142 0.719 0 
 9665534 12.763 5684   1.281  0.061   0.061 4.210 0.052  0.052  4.066   0.020   0.020 0.983 0.080  0.074    0.697   0.074   0.073 0.682 0 
 9665993 12.236 5622   1.041  0.022   0.022 4.357 0.041  0.040  4.321   0.020   0.020 0.904 0.070  0.062    0.827   0.051   0.052 0.722 0 
 9668615 12.967 5734   1.654  0.045   0.044 4.028 0.058  0.043  3.890   0.020   0.020 1.076 0.112  0.075    0.774   0.055   0.054 0.747 0 
 9668665 12.339 6065   1.899  0.048   0.047 3.988 0.036  0.051  4.013   0.020   0.020 1.294 0.081  0.119    1.356   0.093   0.091 0.770 0 
 9673009 12.759 5239   2.881  0.091   0.079 3.640 0.039  0.059  3.507   0.020   0.020 1.334 0.090  0.140    0.973   0.076   0.070 0.848 0 
 9674025 12.296 6809   1.645  0.023   0.022 4.154 0.032  0.030  4.012   0.020   0.020 1.408 0.107  0.085    1.014   0.055   0.054 0.797 0 
 9674344 12.484 5850   1.704  0.044   0.043 3.994 0.042  0.039  3.880   0.020   0.020 1.055 0.074  0.066    0.803   0.056   0.055 0.785 0 
 9692353 12.420 6156   1.075  0.019   0.019 4.411 0.020  0.033  4.288   0.020   0.020 1.091 0.040  0.064    0.819   0.048   0.047 0.729 0 
 9692541 12.297 6544   1.465  0.030   0.028 4.235 0.028  0.030  3.892   0.020   0.020 1.352 0.061  0.055    0.610   0.038   0.037 0.681 0 
 9692889 13.323 5948   2.080  0.050   0.050 3.891 0.049  0.035  3.917   0.020   0.020 1.233 0.116  0.063    1.303   0.087   0.087 0.729 0 
 9693681 11.820 6744   2.363  0.063   0.063 3.900 0.032  0.033  3.948   0.020   0.020 1.631 0.080  0.083    1.806   0.127   0.127 0.752 0 
 9696183 13.037 5000   4.221  0.122   0.120 3.319 0.063  0.085  3.372   0.020   0.020 1.364 0.182  0.225    1.530   0.113   0.112 0.828 0 
 9697980 13.365 5160   3.123  0.083   0.080 3.406 0.071  0.069  3.400   0.020   0.020 0.912 0.144  0.121    0.894   0.063   0.062 0.777 0 
 9700686 12.163 6394   1.679  0.040   0.038 4.109 0.029  0.031  4.036   0.020   0.020 1.329 0.058  0.054    1.116   0.074   0.072 0.736 0 
 9701543 11.770 6897   2.157  0.054   0.054 3.946 0.032  0.034  3.780   0.020   0.020 1.511 0.077  0.075    1.021   0.069   0.069 0.828 0 
 9702181 13.453 4943   3.340  0.095   0.093 3.494 0.060  0.079  3.334   0.020   0.020 1.279 0.152  0.193    0.878   0.064   0.063 0.810 0 
 9702493 12.982 5011   2.790  0.060   0.059 3.514 0.070  0.062  3.573   0.020   0.020 0.932 0.143  0.111    1.063   0.067   0.066 0.786 0 
 9703334 12.462 6700   2.072  0.059   0.057 3.982 0.033  0.036  3.992   0.020   0.020 1.516 0.079  0.084    1.536   0.112   0.110 0.720 0 
 9703845 13.208 4976   4.838  0.147   0.139 3.213 0.065  0.084  3.248   0.020   0.020 1.407 0.191  0.234    1.509   0.115   0.111 0.825 0 
 9704367 12.861 5826   1.765  0.047   0.045 4.002 0.059  0.040  3.977   0.020   0.020 1.149 0.135  0.071    1.076   0.075   0.074 0.743 0 
 9705156 12.525 4870   4.928  0.195   0.172 3.195 0.068  0.081  3.201   0.020   0.020 1.411 0.186  0.220    1.407   0.129   0.118 0.869 0 
 9705403 13.439 5033   3.329  0.080   0.076 3.485 0.057  0.082  3.429   0.020   0.020 1.243 0.151  0.197    1.084   0.072   0.070 0.754 0 
 9705443 12.932 5142   3.837  0.118   0.112 3.390 0.056  0.076  3.435   0.020   0.020 1.333 0.140  0.197    1.461   0.112   0.109 0.809 0 
 9705548 12.868 4849   2.845  0.166   0.156 3.621 0.061  0.075  3.348   0.020   0.020 1.260 0.120  0.160    0.657   0.082   0.078 0.859 0 
 9706858 13.277 6009   2.867  0.086   0.084 3.689 0.062  0.035  3.763   0.020   0.020 1.477 0.192  0.076    1.738   0.131   0.130 0.707 0 
 9706901 11.539 5555   1.147  0.022   0.022 4.318 0.035  0.037  4.159   0.020   0.020 1.005 0.059  0.062    0.692   0.041   0.041 0.713 0 
 9716090 11.133 5014   8.684  0.286   0.222 2.879 0.019  0.027  2.918   0.020   0.020 2.087 0.089  0.083    2.274   0.183   0.156 0.905 0 
 9716722 12.247 5250   2.560  0.064   0.062 3.711 0.033  0.042  3.839   0.020   0.020 1.237 0.074  0.095    1.648   0.112   0.111 0.810 0 
 9716885 11.149 5044   3.119  0.071   0.062 3.533 0.055  0.078  3.581   0.020   0.020 1.222 0.140  0.184    1.350   0.088   0.082 0.936 0 
 9718359 11.048 5760   1.005  0.020   0.020 4.358 0.042  0.040  4.290   0.020   0.020 0.844 0.065  0.052    0.719   0.044   0.043 0.698 0 
 9719196 12.310 5107   3.578  0.094   0.092 3.422 0.060  0.083  3.472   0.020   0.020 1.244 0.157  0.202    1.384   0.097   0.096 0.869 0 
 9719713 12.740 5659   3.141  0.109   0.109 3.626 0.028  0.025  3.589   0.020   0.020 1.539 0.047  0.054    1.396   0.117   0.116 0.763 0 
 9719793 12.639 6016   1.863  0.046   0.044 3.990 0.043  0.046  3.953   0.020   0.020 1.234 0.117  0.085    1.135   0.076   0.075 0.681 0 
 9722929 12.492 5662   2.362  0.062   0.062 3.809 0.029  0.027  4.220   0.020   0.020 1.328 0.046  0.055 -999.000   0.235   0.236 0.809 1 
 9723723 12.342 5781   1.326  0.028   0.028 4.238 0.034  0.036  4.205   0.020   0.020 1.121 0.060  0.072    1.028   0.065   0.064 0.705 0 
 9723867 11.976 6084   1.320  0.028   0.028 4.242 0.038  0.037  4.223   0.020   0.020 1.117 0.072  0.074    1.061   0.067   0.066 0.707 0 
 9726196 12.962 4916   3.083  0.087   0.087 3.456 0.084  0.073  3.669   0.020   0.020 0.995 0.191  0.139    1.618   0.118   0.118 0.787 0 
 9726370 11.918 5063   4.380  0.128   0.122 3.307 0.061  0.073  3.369   0.020   0.020 1.438 0.182  0.202    1.634   0.122   0.118 0.916 0 
 9728003 11.754 6066   1.829  0.041   0.041 4.053 0.027  0.030  3.995   0.020   0.020 1.390 0.051  0.063    1.205   0.078   0.078 0.811 0 
 9728175 13.189 6368   2.517  0.071   0.068 3.839 0.030  0.032  3.759   0.020   0.020 1.614 0.071  0.077    1.326   0.096   0.094 0.724 0 
 9728321 13.474 5845   2.039  0.056   0.056 3.862 0.035  0.034  3.982   0.020   0.020 1.113 0.067  0.064    1.453   0.104   0.104 0.717 0 
 9728362 11.239 7104   3.125  0.158   0.161 3.728 0.041  0.040  4.029   0.020   0.020 1.928 0.097  0.097    3.802   0.422   0.430 0.882 0 
 9730061 13.449 6050   1.984  0.076   0.070 3.869 0.040  0.039  3.803   0.020   0.020 1.074 0.067  0.061    0.912   0.082   0.077 0.687 0 
 9734957 12.459 6607   2.537  0.081   0.083 3.837 0.033  0.032  3.926   0.020   0.020 1.631 0.079  0.075    1.978   0.156   0.158 0.803 0 
 9735388 12.827 6324   2.579  0.087   0.088 3.811 0.031  0.047  3.821   0.020   0.020 1.592 0.068  0.160    1.604   0.131   0.132 0.772 0 
 9752863 13.226 5109   2.678  0.058   0.059 3.535 0.062  0.059  3.544   0.020   0.020 0.900 0.119  0.100    0.915   0.058   0.058 0.766 0 
 9753544 13.440 5536   1.920  0.045   0.044 3.907 0.033  0.037  3.629   0.020   0.020 1.090 0.064  0.066    0.572   0.038   0.037 0.736 0 
 9760875 13.001 5333   3.067  0.092   0.067 3.614 0.032  0.048  3.505   0.020   0.020 1.425 0.075  0.116    1.098   0.083   0.070 0.747 0 
 9761097 12.872 5181   3.078  0.093   0.092 3.586 0.041  0.055  3.658   0.020   0.020 1.338 0.098  0.136    1.572   0.119   0.119 0.756 0 
 9761128 12.221 5140   2.953  0.068   0.067 3.478 0.070  0.073  3.630   0.020   0.020 0.962 0.143  0.134    1.358   0.089   0.088 0.875 0 
 9761169 12.246 6178   1.805  0.043   0.041 4.053 0.030  0.033  3.943   0.020   0.020 1.354 0.059  0.068    1.042   0.069   0.068 0.757 0 
 9761507 11.664 6631   1.692  0.037   0.037 4.117 0.030  0.027  3.938   0.020   0.020 1.376 0.065  0.053    0.905   0.057   0.057 0.779 0 
 9763004 12.728 6373   1.655  0.045   0.045 4.116 0.033  0.036  4.135   0.020   0.020 1.319 0.064  0.064    1.363   0.098   0.097 0.683 0 
 9764820 10.870 5367   1.209  0.023   0.023 4.236 0.035  0.032  4.285   0.020   0.020 0.924 0.054  0.047    1.026   0.062   0.062 0.773 0 
 9768089 11.916 6308   1.553  0.032   0.033 4.117 0.032  0.040  4.075   0.020   0.020 1.164 0.059  0.088    1.044   0.065   0.066 0.739 0 
 9771791 13.162 5010   3.582  0.100   0.098 3.379 0.077  0.094  3.355   0.020   0.020 1.131 0.196  0.205    1.060   0.077   0.076 0.816 0 
 9771997 12.523 6206   1.391  0.035   0.033 4.229 0.032  0.042  4.144   0.020   0.020 1.200 0.063  0.081    0.983   0.067   0.065 0.714 0 
 9772653 12.604 5798   2.217  0.071   0.067 3.800 0.035  0.034  3.830   0.020   0.020 1.141 0.066  0.059    1.211   0.096   0.092 0.770 0 
 9774365 12.658 5265   3.739  0.119   0.100 3.475 0.040  0.056  3.607   0.020   0.020 1.540 0.101  0.141    2.060   0.162   0.145 0.798 0 
 9774636 12.132 5848   1.649  0.035   0.034 4.018 0.041  0.039  4.134   0.020   0.020 1.040 0.074  0.067    1.350   0.084   0.083 0.743 0 
 9775956 13.120 5096   2.681  0.067   0.062 3.676 0.040  0.057  3.693   0.020   0.020 1.251 0.092  0.133    1.291   0.088   0.084 0.754 0 
 9777798 10.845 5975   1.974  0.041   0.039 3.939 0.054  0.035  4.196   0.020   0.020 1.240 0.141  0.070    2.232   0.138   0.136 0.864 0 
 9782657 13.446 5080   3.601  0.110   0.105 3.379 0.076  0.093  3.408   0.020   0.020 1.146 0.188  0.207    1.210   0.092   0.090 0.784 0 
 9782772 12.189 4814   3.076  0.096   0.092 3.521 0.069  0.079  3.522   0.020   0.020 1.159 0.165  0.182    1.148   0.089   0.087 0.895 0 
 9785165 11.954 6152   3.073  0.099   0.099 3.631 0.036  0.031  3.736   0.020   0.020 1.484 0.073  0.064    1.873   0.148   0.148 0.740 0 
 9787140 12.123 6547   2.497  0.066   0.060 3.837 0.026  0.036  4.025   0.020   0.020 1.577 0.070  0.125    2.410   0.169   0.161 0.777 0 
 9788575 12.653 4992   3.810  0.124   0.119 3.401 0.063  0.078  3.433   0.020   0.020 1.354 0.166  0.202    1.436   0.115   0.111 0.842 0 
 9788597 12.790 6267   3.347  0.130   0.129 3.654 0.029  0.040  3.763   0.020   0.020 1.868 0.063  0.152    2.369   0.214   0.212 0.795 0 
 9789795 13.447 5978   1.270  0.029   0.028 4.210 0.042  0.041  4.174   0.020   0.020 0.961 0.074  0.066    0.877   0.057   0.056 0.689 0 
 9789822 12.314 5198   3.222  0.085   0.085 3.549 0.043  0.057  3.613   0.020   0.020 1.360 0.096  0.148    1.554   0.109   0.109 0.858 0 
 9790034 12.418 6944   1.853  0.051   0.051 4.078 0.033  0.033  3.996   0.020   0.020 1.508 0.078  0.070    1.240   0.089   0.089 0.757 0 
 9790813 12.190 6155   1.042  0.019   0.019 4.432 0.018  0.027  4.293   0.020   0.020 1.073 0.034  0.049    0.777   0.046   0.046 0.749 0 
 9791278 13.500 7114   1.650  0.043   0.044 4.181 0.031  0.035  4.073   0.020   0.020 1.515 0.077  0.075    1.174   0.081   0.083 0.732 0 
 9791789 12.639 6514   2.476  0.079   0.079 3.847 0.033  0.036  4.028   0.020   0.020 1.593 0.077  0.086    2.382   0.188   0.188 0.698 0 
 9812524 12.370 5718   1.899  0.043   0.041 3.947 0.040  0.031  3.800   0.020   0.020 1.180 0.066  0.065    0.830   0.054   0.052 0.803 0 
 9812993 12.319 6406   2.299  0.071   0.064 3.895 0.032  0.033  3.955   0.020   0.020 1.534 0.074  0.078    1.738   0.134   0.126 0.799 0 
 9813459 12.041 5983   1.102  0.020   0.019 4.385 0.029  0.036  4.066   0.020   0.020 1.080 0.059  0.070    0.515   0.030   0.029 0.726 0 
 9814359 11.638 6568   1.595  0.037   0.035 4.146 0.029  0.029  4.018   0.020   0.020 1.307 0.055  0.047    0.967   0.063   0.061 0.707 0 
 9814619 11.232 5901   1.533  0.045   0.044 4.130 0.035  0.044  4.214   0.020   0.020 1.169 0.069  0.093    1.404   0.104   0.104 0.726 0 
 9815334 12.683 5156   2.596  0.073   0.069 3.720 0.032  0.044  3.974   0.020   0.020 1.298 0.071  0.099    2.311   0.169   0.162 0.791 0 
 9818851 12.117 6891   1.795  0.054   0.052 4.117 0.034  0.035  4.094   0.020   0.020 1.553 0.076  0.077    1.458   0.110   0.108 0.722 0 
 9821786 11.147 5804   0.968  0.018   0.017 4.435 0.036  0.040  4.262   0.020   0.020 0.934 0.062  0.064    0.623   0.037   0.036 0.661 0 
 9821917 11.563 6686   1.804  0.040   0.040 4.087 0.031  0.029  4.067   0.020   0.020 1.461 0.072  0.066    1.386   0.089   0.089 0.772 0 
 9822086 11.944 5185   3.493  0.091   0.088 3.483 0.046  0.062  3.489   0.020   0.020 1.366 0.117  0.158    1.372   0.095   0.094 0.863 0 
 9822837 12.028 5775   1.761  0.038   0.035 4.006 0.057  0.037  3.995   0.020   0.020 1.154 0.137  0.069    1.116   0.070   0.068 0.746 0 
 9825256 12.313 5935   1.362  0.029   0.030 4.223 0.035  0.038  4.055   0.020   0.020 1.140 0.067  0.075    0.767   0.048   0.049 0.722 0 
 9825327 11.565 5315   4.219  0.130   0.078 3.412 0.032  0.053  3.460   0.020   0.020 1.692 0.094  0.145    1.872   0.144   0.110 0.893 0 
 9825581 12.692 4960   3.825  0.123   0.116 3.390 0.059  0.080  3.312   0.020   0.020 1.322 0.167  0.201    1.094   0.086   0.083 0.832 0 
 9826232 13.169 4955   2.829  0.075   0.067 3.668 0.036  0.054  3.590   0.020   0.020 1.374 0.078  0.131    1.136   0.080   0.075 0.752 0 
 9826368 12.176 5847   1.262  0.026   0.027 4.259 0.035  0.040  4.145   0.020   0.020 1.061 0.068  0.074    0.811   0.050   0.051 0.696 0 
 9828294 13.472 5128   2.620  0.071   0.066 3.704 0.035  0.050  3.600   0.020   0.020 1.274 0.081  0.115    0.996   0.071   0.068 0.731 0 
 9832782 11.564 5678   1.374  0.029   0.028 4.182 0.039  0.041  4.199   0.020   0.020 1.052 0.083  0.071    1.089   0.068   0.067 0.796 0 
 9833590 13.495 5541   1.866  0.049   0.048 3.918 0.034  0.034  4.037   0.020   0.020 1.060 0.061  0.059    1.381   0.097   0.095 0.724 0 
 9834664 12.017 5664   1.326  0.027   0.026 4.169 0.041  0.038  4.241   0.020   0.020 0.952 0.071  0.062    1.117   0.069   0.068 0.723 0 
 9836346 11.839 6061   1.277  0.026   0.026 4.239 0.037  0.040  4.266   0.020   0.020 1.038 0.073  0.073    1.098   0.067   0.067 0.692 0 
 9837454 10.805 5963   2.210  0.038   0.043 3.824 0.029  0.030  4.011   0.020   0.020 1.192 0.063  0.067    1.825   0.104   0.110 0.882 0 
 9838010 13.332 4909   3.993  0.106   0.103 3.372 0.064  0.074  3.411   0.020   0.020 1.385 0.180  0.202    1.498   0.105   0.104 0.817 0 
 9843108 13.322 5052   3.203  0.087   0.083 3.483 0.068  0.087  3.548   0.020   0.020 1.153 0.164  0.194    1.321   0.094   0.092 0.778 0 
 9847647 12.926 5800   1.509  0.037   0.036 4.013 0.038  0.036  4.214   0.020   0.020 0.863 0.055  0.048    1.361   0.092   0.090 0.681 0 
 9848503 13.153 6382   1.982  0.048   0.046 3.960 0.031  0.045  3.959   0.020   0.020 1.319 0.067  0.107    1.303   0.087   0.086 0.702 0 
 9850527 13.421 6434   2.058  0.061   0.060 3.974 0.033  0.034  3.939   0.020   0.020 1.469 0.073  0.072    1.340   0.100   0.100 0.710 0 
 9850621 12.661 6030   1.551  0.038   0.037 4.004 0.039  0.038  4.182   0.020   0.020 0.891 0.060  0.052    1.334   0.089   0.089 0.761 0 
 9872731 13.152 4977   3.944  0.091   0.086 3.344 0.068  0.088  3.282   0.020   0.020 1.262 0.185  0.219    1.085   0.071   0.069 0.778 0 
 9873769 12.871 6513   2.211  0.076   0.075 3.922 0.036  0.037  3.798   0.020   0.020 1.509 0.080  0.083    1.119   0.093   0.092 0.737 0 
 9875211 12.766 4883   2.735  0.064   0.071 3.643 0.053  0.072  3.651   0.020   0.020 1.207 0.121  0.166    1.222   0.080   0.085 0.813 0 
 9882391 13.485 4921   2.861  0.074   0.069 3.572 0.064  0.080  3.640   0.020   0.020 1.124 0.155  0.173    1.302   0.090   0.087 0.750 0 
 9882614 12.340 5003   3.625  0.097   0.091 3.420 0.063  0.081  3.455   0.020   0.020 1.276 0.164  0.204    1.366   0.097   0.093 0.864 0 
 9882658 12.738 6058   2.008  0.053   0.052 3.942 0.045  0.045  3.975   0.020   0.020 1.281 0.130  0.083    1.389   0.098   0.096 0.704 0 
 9883396 12.142 4833   3.530  0.077   0.084 3.444 0.063  0.082  3.389   0.020   0.020 1.275 0.164  0.202    1.113   0.071   0.074 0.899 0 
 9885156 13.221 4992   3.648  0.103   0.100 3.419 0.066  0.087  3.301   0.020   0.020 1.286 0.168  0.222    0.971   0.071   0.070 0.831 0 
 9886686 11.874 5859   1.821  0.041   0.041 3.976 0.058  0.036  3.984   0.020   0.020 1.153 0.135  0.071    1.165   0.075   0.075 0.805 0 
 9887554 10.965 5883   1.224  0.022   0.023 4.288 0.035  0.039  4.199   0.020   0.020 1.066 0.070  0.072    0.864   0.051   0.052 0.757 0 
 9892859 12.780 5926   2.455  0.068   0.088 3.839 0.033  0.044  3.834   0.020   0.020 1.550 0.066  0.165    1.500   0.108   0.128 0.751 0 
 9894100 13.312 4920   4.238  0.120   0.119 3.311 0.062  0.083  3.237   0.020   0.020 1.347 0.177  0.213    1.130   0.082   0.082 0.812 0 
 9894103 12.812 4870   3.408  0.096   0.092 3.452 0.065  0.086  3.419   0.020   0.020 1.213 0.173  0.207    1.111   0.081   0.079 0.843 0 
 9894195 11.405 5357   2.351  0.052   0.053 3.769 0.030  0.033  3.984   0.020   0.020 1.192 0.063  0.070    1.944   0.124   0.125 0.869 0 
 9894992 12.847 4802   2.662  0.060   0.062 3.636 0.059  0.070  3.649   0.020   0.020 1.129 0.132  0.152    1.151   0.074   0.076 0.770 0 
 9897010 13.353 5054   3.217  0.080   0.072 3.513 0.052  0.078  3.497   0.020   0.020 1.245 0.143  0.188    1.185   0.080   0.076 0.757 0 
 9897723 11.785 6536   2.378  0.054   0.055 3.889 0.030  0.030  3.942   0.020   0.020 1.612 0.078  0.082    1.805   0.117   0.118 0.829 0 
 9898769 12.716 5778   2.311  0.068   0.070 3.821 0.035  0.031  3.853   0.020   0.020 1.304 0.063  0.058    1.389   0.104   0.105 0.740 0 
 9906090 12.535 6131   2.763  0.078   0.085 3.770 0.027  0.051  3.902   0.020   0.020 1.661 0.058  0.168    2.221   0.162   0.170 0.782 0 
 9907947 12.144 5985   1.089  0.021   0.021 4.358 0.037  0.039  4.393   0.020   0.020 0.991 0.072  0.071    1.069   0.064   0.064 0.715 0 
 9908445 12.196 6659   1.559  0.035   0.036 4.184 0.032  0.031  4.159   0.020   0.020 1.361 0.071  0.059    1.278   0.082   0.083 0.708 0 
 9908678 11.569 6531   2.413  0.057   0.057 3.800 0.059  0.033  3.843   0.020   0.020 1.339 0.176  0.056    1.477   0.098   0.098 0.844 0 
 9910321 13.456 6349   1.771  0.048   0.046 4.071 0.031  0.033  4.023   0.020   0.020 1.358 0.063  0.061    1.205   0.086   0.084 0.697 0 
 9913354 12.164 6194   1.494  0.035   0.036 4.160 0.033  0.037  4.194   0.020   0.020 1.185 0.060  0.080    1.271   0.083   0.085 0.741 0 
 9913757 12.174 6655   2.722  0.082   0.075 3.793 0.031  0.031  3.870   0.020   0.020 1.701 0.081  0.075    2.002   0.152   0.144 0.841 0 
 9932217 13.341 5818   1.636  0.039   0.036 4.049 0.056  0.043  4.063   0.020   0.020 1.103 0.127  0.079    1.127   0.075   0.072 0.760 0 
 9932231 12.945 5794   1.458  0.034   0.031 4.135 0.045  0.045  4.236   0.020   0.020 1.062 0.098  0.081    1.335   0.087   0.084 0.758 0 
 9933199 13.301 5372   2.444  0.061   0.059 3.681 0.037  0.044  3.670   0.020   0.020 1.051 0.073  0.080    1.019   0.069   0.068 0.705 0 
 9936124 12.838 5182   2.337  0.058   0.057 3.751 0.040  0.054  3.773   0.020   0.020 1.133 0.082  0.112    1.180   0.080   0.079 0.785 0 
 9940582 10.114 5990   1.510  0.027   0.029 4.113 0.040  0.042  4.259   0.020   0.020 1.080 0.092  0.076    1.511   0.089   0.091 0.846 0 
 9941700 13.494 5025   2.715  0.067   0.068 3.627 0.057  0.078  3.547   0.020   0.020 1.149 0.133  0.174    0.947   0.064   0.064 0.739 0 
 9942834 12.663 5216   2.944  0.093   0.094 3.573 0.046  0.066  3.663   0.020   0.020 1.188 0.113  0.140    1.453   0.114   0.114 0.779 0 
 9943567 13.015 5663   2.095  0.052   0.051 3.900 0.055  0.027  3.952   0.020   0.020 1.283 0.140  0.041    1.432   0.097   0.096 0.695 0 
 9944356 11.442 5900   0.960  0.020   0.019 4.421 0.039  0.041  4.181   0.020   0.020 0.889 0.063  0.059    0.510   0.032   0.031 0.722 0 
 9944502 11.296 5347   0.891  0.016   0.016 4.490 0.033  0.040  4.269   0.020   0.020 0.897 0.054  0.058    0.538   0.032   0.031 0.659 0 
 9944694  9.954 6875   1.656  0.031   0.030 4.156 0.030  0.030  4.208   0.020   0.020 1.436 0.082  0.071    1.614   0.095   0.095 0.881 0 
 9945512 10.982 6182   1.351  0.025   0.024 4.280 0.024  0.034  4.354   0.020   0.020 1.276 0.052  0.068    1.502   0.089   0.087 0.768 0 
 9947638 11.201 6766   1.957  0.041   0.040 3.985 0.026  0.035  4.120   0.020   0.020 1.356 0.057  0.092    1.840   0.114   0.113 0.804 0 
 9954230 13.366 5003   4.581  0.150   0.148 3.266 0.065  0.076  3.323   0.020   0.020 1.426 0.178  0.209    1.611   0.129   0.128 0.787 0 
 9955166 10.302 5770   1.611  0.031   0.032 4.033 0.041  0.037  4.137   0.020   0.020 1.028 0.074  0.063    1.297   0.078   0.078 0.892 0 
 9958140 12.999 4984   5.716  0.212   0.198 3.201 0.063  0.106  3.349   0.020   0.020 1.944 0.186  0.401    2.658   0.232   0.221 0.811 0 
 9963325 12.119 4951   3.984  0.099   0.096 3.367 0.061  0.076  3.388   0.020   0.020 1.356 0.172  0.204    1.413   0.096   0.094 0.901 0 
 9963499 11.948 5667   1.812  0.029   0.029 3.978 0.039  0.031  4.126   0.020   0.020 1.141 0.081  0.069    1.598   0.089   0.089 0.789 0 
 9964599 13.500 4896   3.641  0.105   0.101 3.374 0.081  0.095  3.356   0.020   0.020 1.156 0.205  0.217    1.098   0.081   0.079 0.801 0 
 9965383 13.444 5128   2.300  0.064   0.061 3.804 0.028  0.038  3.875   0.020   0.020 1.238 0.048  0.077    1.445   0.105   0.102 0.730 0 
 9965715  9.341 6191   1.447  0.028   0.026 4.165 0.033  0.038  4.213   0.020   0.020 1.125 0.067  0.080    1.248   0.075   0.073 0.878 0 
 9968907 12.336 4907   3.620  0.088   0.082 3.432 0.059  0.079  3.391   0.020   0.020 1.304 0.167  0.203    1.174   0.079   0.076 0.895 0 
 9969921 12.756 6633   1.543  0.042   0.039 4.146 0.031  0.035  3.977   0.020   0.020 1.230 0.045  0.061    0.823   0.059   0.056 0.690 0 
 9971584 12.746 6477   1.532  0.039   0.041 4.183 0.033  0.033  4.130   0.020   0.020 1.314 0.062  0.058    1.152   0.079   0.081 0.687 0 
 9971795 11.643 5707   3.379  0.034   0.127 3.566 0.027  0.025  3.705   0.020   0.020 1.523 0.053  0.058    2.112   0.106   0.187 0.869 0 
 9974033 13.111 5982   1.120  0.022   0.022 4.382 0.029  0.037  4.397   0.020   0.020 1.107 0.054  0.069    1.140   0.069   0.070 0.715 0 
 9974538 12.851 6194   1.700  0.042   0.041 4.056 0.032  0.050  4.069   0.020   0.020 1.210 0.064  0.105    1.236   0.084   0.082 0.749 0 
 9991521 13.440 5040   4.837  0.170   0.167 3.259 0.074  0.069  3.289   0.020   0.020 1.565 0.244  0.196    1.660   0.140   0.138 0.836 0 
 9991776 13.136 6504   1.486  0.032   0.032 4.203 0.030  0.030  3.946   0.020   0.020 1.292 0.057  0.050    0.711   0.045   0.045 0.722 0 
 9992623 13.111 6139   1.285  0.025   0.026 4.270 0.032  0.037  4.229   0.020   0.020 1.125 0.067  0.072    1.019   0.062   0.063 0.692 0 
 9992765 12.384 6509   1.369  0.031   0.029 4.261 0.030  0.031  4.176   0.020   0.020 1.259 0.055  0.052    1.025   0.066   0.064 0.707 0 
 9993495 12.259 6497   2.015  0.055   0.053 3.956 0.029  0.046  3.998   0.020   0.020 1.352 0.060  0.110    1.474   0.105   0.103 0.779 0 
 9994095 13.069 5101   3.107  0.085   0.076 3.564 0.051  0.072  3.381   0.020   0.020 1.309 0.123  0.187    0.846   0.060   0.057 0.744 0 
10000009 11.690 6671   1.921  0.045   0.045 4.036 0.031  0.031  4.050   0.020   0.020 1.471 0.070  0.068    1.509   0.099   0.099 0.779 0 
10001284 12.553 4963   2.853  0.072   0.070 3.520 0.076  0.071  3.532   0.020   0.020 0.988 0.166  0.135    1.010   0.069   0.068 0.842 0 
10001558 11.828 5008   2.999  0.069   0.069 3.457 0.078  0.067  3.406   0.020   0.020 0.946 0.164  0.124    0.836   0.054   0.054 0.933 0 
10003146 13.182 5063   2.854  0.067   0.064 3.613 0.047  0.069  3.625   0.020   0.020 1.224 0.118  0.158    1.251   0.082   0.081 0.771 0 
10003537 11.609 5957   1.053  0.021   0.021 4.298 0.039  0.037  4.314   0.020   0.020 0.808 0.054  0.047    0.832   0.050   0.050 0.679 0 
10005147 11.401 6475   1.322  0.028   0.027 4.254 0.030  0.039  4.333   0.020   0.020 1.150 0.058  0.071    1.371   0.086   0.085 0.713 0 
10005956 12.060 6273   1.201  0.024   0.023 4.346 0.025  0.033  4.205   0.020   0.020 1.174 0.049  0.062    0.843   0.051   0.050 0.692 0 
10006140 10.768 6132   1.175  0.022   0.022 4.305 0.038  0.039  4.269   0.020   0.020 1.023 0.071  0.068    0.935   0.056   0.056 0.754 0 
10008118 12.421 5035   2.555  0.058   0.058 3.732 0.031  0.046  3.692   0.020   0.020 1.297 0.063  0.108    1.172   0.076   0.076 0.800 0 
10015567 11.964 7340   1.350  0.035   0.033 4.317 0.022  0.025  4.210   0.020   0.020 1.384 0.043  0.045    1.077   0.075   0.073 0.694 0 
10015717 11.901 6224   1.810  0.037   0.038 4.027 0.028  0.046  4.211   0.020   0.020 1.281 0.055  0.109    1.940   0.119   0.120 0.766 0 
10016060 11.619 6270   1.268  0.023   0.024 4.278 0.033  0.037  4.281   0.020   0.020 1.117 0.067  0.071    1.119   0.066   0.067 0.713 0 
10016080 13.334 5203   3.508  0.096   0.094 3.433 0.056  0.081  3.574   0.020   0.020 1.228 0.144  0.189    1.681   0.120   0.118 0.743 0 
10017720 13.017 4936   3.778  0.107   0.105 3.425 0.062  0.072  3.477   0.020   0.020 1.399 0.174  0.190    1.559   0.114   0.113 0.820 0 
10023002 11.820 5588   1.160  0.023   0.023 4.318 0.035  0.037  4.348   0.020   0.020 1.030 0.058  0.061    1.093   0.067   0.066 0.721 0 
10023112 13.196 4685   3.561  0.085   0.081 3.376 0.077  0.074  3.369   0.020   0.020 1.115 0.187  0.157    1.081   0.072   0.070 0.834 0 
10024402 12.400 5992   1.512  0.033   0.034 4.129 0.033  0.044  4.177   0.020   0.020 1.122 0.079  0.083    1.253   0.079   0.080 0.689 0 
10028010 12.476 6838   1.603  0.040   0.038 4.125 0.029  0.032  4.123   0.020   0.020 1.260 0.043  0.049    1.243   0.085   0.082 0.752 0 
10032272 13.373 7288   1.683  0.045   0.045 4.150 0.034  0.031  3.695   0.020   0.020 1.476 0.077  0.069 -999.000   0.036   0.036 0.736 1 
10034320 13.395 6136   2.029  0.050   0.048 3.964 0.028  0.049  3.933   0.020   0.020 1.395 0.063  0.130    1.286   0.086   0.085 0.764 0 
10035559 11.735 6186   1.226  0.020   0.021 4.282 0.034  0.037  4.130   0.020   0.020 1.053 0.080  0.078    0.740   0.042   0.043 0.782 0 
10053344 12.565 5843   1.259  0.028   0.029 4.303 0.032  0.035  4.294   0.020   0.020 1.168 0.057  0.056    1.138   0.073   0.074 0.747 0 
10053499 12.781 6472   1.161  0.023   0.023 4.380 0.016  0.024  4.186   0.020   0.020 1.182 0.032  0.047    0.754   0.046   0.046 0.763 0 
10054132 13.097 5602   1.125  0.022   0.022 4.354 0.035  0.036  4.249   0.020   0.020 1.051 0.058  0.059    0.817   0.050   0.050 0.731 0 
10054738 13.248 5657   1.776  0.039   0.037 3.944 0.034  0.035  3.881   0.020   0.020 1.018 0.062  0.058    0.874   0.056   0.054 0.744 0 
10055414 12.759 4895   2.858  0.075   0.074 3.646 0.045  0.059  3.539   0.020   0.020 1.331 0.099  0.142    1.029   0.072   0.071 0.801 0 
10055928 13.456 6031   1.726  0.045   0.044 3.980 0.039  0.039  3.974   0.020   0.020 1.046 0.069  0.064    1.024   0.071   0.070 0.728 0 
10056217 12.883 6050   1.544  0.037   0.038 4.133 0.033  0.040  3.884   0.020   0.020 1.192 0.065  0.094    0.665   0.044   0.045 0.730 0 
10057661 11.366 5842   1.141  0.023   0.023 4.248 0.040  0.038  4.223   0.020   0.020 0.844 0.059  0.049    0.793   0.049   0.048 0.864 0 
10058115 11.944 6395   1.617  0.034   0.036 4.113 0.029  0.034  4.144   0.020   0.020 1.247 0.050  0.074    1.328   0.082   0.085 0.718 0 
10058938 12.058 6010   3.024  0.091   0.089 3.634 0.030  0.028  3.760   0.020   0.020 1.451 0.057  0.060    1.918   0.146   0.143 0.838 0 
10063376 12.237 5147   2.567  0.059   0.060 3.697 0.038  0.051  3.722   0.020   0.020 1.203 0.087  0.118    1.265   0.082   0.083 0.827 0 
10063852 12.679 5947   1.838  0.046   0.046 3.885 0.037  0.035  3.931   0.020   0.020 0.954 0.056  0.051    1.050   0.072   0.071 0.690 0 
10064019 12.059 6215   1.238  0.025   0.026 4.294 0.037  0.037  4.207   0.020   0.020 1.107 0.068  0.069    0.899   0.055   0.056 0.710 0 
10064244 13.476 5089   1.727  0.091   0.087 3.881 0.048  0.048  3.637   0.020   0.020 0.836 0.046  0.034    0.472   0.054   0.052 0.671 0 
10065083 13.019 4954   2.640  0.060   0.062 3.690 0.040  0.065  3.632   0.020   0.020 1.248 0.099  0.140    1.088   0.070   0.072 0.764 0 
10065275 11.981 6503   1.898  0.050   0.048 3.966 0.044  0.035  4.106   0.020   0.020 1.217 0.102  0.054    1.675   0.117   0.114 0.759 0 
10066193 13.467 5112   2.938  0.075   0.075 3.604 0.048  0.070  3.640   0.020   0.020 1.278 0.114  0.174    1.375   0.095   0.095 0.720 0 
10074296 12.183 6177   2.044  0.050   0.052 3.899 0.046  0.034  4.018   0.020   0.020 1.217 0.094  0.064    1.588   0.106   0.108 0.752 0 
10080077 12.891 5029   3.787  0.112   0.110 3.394 0.061  0.081  3.447   0.020   0.020 1.311 0.162  0.206    1.463   0.110   0.109 0.811 0 
10087279 12.174 6060   1.597  0.034   0.032 4.105 0.033  0.043  4.197   0.020   0.020 1.194 0.066  0.094    1.465   0.092   0.090 0.735 0 
10087433 12.339 6553   2.022  0.053   0.053 3.982 0.032  0.032  4.028   0.020   0.020 1.440 0.072  0.068    1.588   0.111   0.111 0.744 0 
10088442 13.206 5104   3.545  0.099   0.093 3.477 0.051  0.066  3.631   0.020   0.020 1.393 0.127  0.174    1.960   0.142   0.137 0.774 0 
10089468 12.151 5887   1.329  0.024   0.020 4.210 0.036  0.040  4.325   0.020   0.020 1.051 0.081  0.081    1.362   0.080   0.075 0.719 0 
10089523 12.731 6018   2.431  0.081   0.077 3.762 0.033  0.032  3.932   0.020   0.020 1.264 0.055  0.057    1.842   0.149   0.145 0.708 0 
10090102 12.128 5570   2.396  0.062   0.058 3.791 0.025  0.027  3.996   0.020   0.020 1.304 0.048  0.055    2.076   0.143   0.138 0.752 0 
10091547 12.524 4892   3.703  0.100   0.099 3.406 0.063  0.083  3.390   0.020   0.020 1.286 0.174  0.211    1.226   0.087   0.086 0.870 0 
10092485 11.995 4888   5.468  0.146   0.148 3.030 0.092  0.106  3.420   0.020   0.020 1.175 0.251  0.240    2.866   0.202   0.203 0.886 0 
10094467 12.817 6613   1.643  0.042   0.042 4.163 0.032  0.032  3.833   0.020   0.020 1.443 0.069  0.067    0.670   0.046   0.046 0.713 0 
10094523 12.880 5582   1.292  0.030   0.032 4.242 0.032  0.038  4.343   0.020   0.020 1.068 0.063  0.061    1.340   0.088   0.090 0.703 0 
10094737 13.305 5841   2.199  0.057   0.055 3.868 0.062  0.034  3.830   0.020   0.020 1.312 0.165  0.064    1.193   0.082   0.081 0.746 0 
10096806 11.748 5915   1.758  0.038   0.036 4.042 0.031  0.052  4.143   0.020   0.020 1.249 0.071  0.117    1.567   0.099   0.097 0.798 0 
10096842 12.491 5358   2.210  0.052   0.058 3.837 0.025  0.028  3.788   0.020   0.020 1.232 0.046  0.060    1.092   0.072   0.076 0.777 0 
10099099 13.324 5669   2.431  0.064   0.064 3.771 0.031  0.033  3.708   0.020   0.020 1.285 0.058  0.070    1.099   0.077   0.077 0.781 0 
10118157 12.498 5965   1.773  0.044   0.039 4.059 0.027  0.039  3.843   0.020   0.020 1.327 0.050  0.106    0.798   0.054   0.051 0.779 0 
10118697 12.305 6364   1.134  0.024   0.023 4.354 0.033  0.039  4.121   0.020   0.020 1.065 0.060  0.067    0.619   0.039   0.038 0.757 0 
10118846 13.102 5657   2.334  0.056   0.056 3.765 0.030  0.031  3.802   0.020   0.020 1.166 0.062  0.061    1.260   0.084   0.084 0.755 0 
10119097 12.335 6294   1.844  0.044   0.042 4.040 0.029  0.032  4.118   0.020   0.020 1.369 0.065  0.065    1.625   0.108   0.105 0.760 0 
10119930 12.023 5261   1.987  0.044   0.042 3.864 0.033  0.037  4.075   0.020   0.020 1.058 0.062  0.066    1.708   0.109   0.107 0.844 0 
10121180 12.530 4816   3.313  0.084   0.082 3.516 0.053  0.071  3.503   0.020   0.020 1.325 0.142  0.174    1.273   0.087   0.086 0.840 0 
10121431 12.672 5895   1.030  0.022   0.021 4.342 0.043  0.040  4.359   0.020   0.020 0.856 0.064  0.053    0.883   0.056   0.055 0.708 0 
10121853 13.090 4753   4.941  0.546   0.494 3.175 0.102  0.107  3.316   0.020   0.020 1.387 0.198  0.223    1.842   0.416   0.378 0.859 0 
10122743 12.739 6221   2.112  0.059   0.055 3.874 0.040  0.035  3.976   0.020   0.020 1.229 0.064  0.062    1.539   0.111   0.107 0.714 0 
10123808 12.543 6632   1.696  0.046   0.047 4.086 0.032  0.033  4.132   0.020   0.020 1.293 0.051  0.053    1.420   0.101   0.102 0.754 0 
10124472 12.523 5783   1.971  0.053   0.052 3.913 0.037  0.034  4.069   0.020   0.020 1.173 0.065  0.064    1.662   0.118   0.116 0.790 0 
10124611 12.008 6060   1.157  0.024   0.023 4.331 0.038  0.040  4.154   0.020   0.020 1.054 0.071  0.071    0.696   0.043   0.043 0.763 0 
10130769 12.325 4951   4.035  0.134   0.133 3.342 0.064  0.083  3.398   0.020   0.020 1.320 0.177  0.211    1.484   0.120   0.119 0.909 0 
10133104 12.206 5542   1.754  0.037   0.037 3.997 0.031  0.030  4.068   0.020   0.020 1.123 0.049  0.053    1.313   0.082   0.082 0.783 0 
10140113 12.929 5071   2.124  0.052   0.051 3.785 0.045  0.057  3.867   0.020   0.020 1.008 0.087  0.104    1.211   0.081   0.080 0.783 0 
10140201 12.236 5008   3.256  0.083   0.087 3.548 0.052  0.064  3.464   0.020   0.020 1.382 0.132  0.170    1.124   0.077   0.079 0.860 0 
10140480 12.136 5616   1.508  0.033   0.031 4.106 0.048  0.038  3.892   0.020   0.020 1.067 0.105  0.066    0.646   0.041   0.040 0.699 0 
10140731 12.353 5624   1.671  0.037   0.035 4.060 0.047  0.036  4.123   0.020   0.020 1.165 0.116  0.053    1.353   0.086   0.084 0.764 0 
10149275 12.090 6215   1.973  0.048   0.047 3.895 0.034  0.034  4.203   0.020   0.020 1.125 0.059  0.061    2.267   0.151   0.150 0.762 0 
10149694 11.488 6604   1.946  0.043   0.044 4.051 0.027  0.030  3.935   0.020   0.020 1.563 0.065  0.069    1.189   0.076   0.077 0.805 0 
10149895 12.324 6687   1.703  0.041   0.042 4.121 0.033  0.032  4.087   0.020   0.020 1.405 0.074  0.064    1.291   0.086   0.087 0.702 0 
10152621 11.963 5538   0.963  0.017   0.017 4.460 0.029  0.035  4.235   0.020   0.020 0.982 0.051  0.062    0.582   0.034   0.034 0.750 0 
10153593 11.984 6624   2.287  0.058   0.056 3.909 0.032  0.032  3.981   0.020   0.020 1.560 0.078  0.078    1.827   0.126   0.122 0.821 0 
10154885 12.604 4986   2.803  0.066   0.066 3.571 0.065  0.079  3.649   0.020   0.020 1.074 0.152  0.162    1.276   0.084   0.084 0.815 0 
10155344 12.826 4856   3.276  0.093   0.090 3.501 0.060  0.081  3.337   0.020   0.020 1.252 0.161  0.194    0.851   0.062   0.061 0.855 0 
10159884 12.557 4792  10.919  0.301   0.563 2.469 0.206  0.112  2.466   0.020   0.020 1.353 0.568  0.380    1.269   0.091   0.143 0.817 0 
10160035 12.130 6530   3.402  0.096   0.096 3.646 0.023  0.043  4.038   0.020   0.020 1.885 0.063  0.167    4.601   0.334   0.336 0.752 0 
10160355 12.464 6152   2.495  0.063   0.053 3.810 0.040  0.049  3.868   0.020   0.020 1.465 0.137  0.128    1.673   0.114   0.105 0.806 0 
10161309 12.611 6436   1.164  0.026   0.024 4.357 0.028  0.035  4.323   0.020   0.020 1.132 0.048  0.065    1.039   0.066   0.065 0.693 0 
10162036 12.626 6390   2.243  0.067   0.062 3.883 0.035  0.050  3.983   0.020   0.020 1.424 0.075  0.135    1.763   0.132   0.126 0.762 0 
10162867 11.483 6217   1.726  0.056   0.054 4.093 0.032  0.036  4.112   0.020   0.020 1.359 0.056  0.062    1.404   0.112   0.109 0.733 0 
10164655 11.880 5449   1.110  0.024   0.023 4.288 0.039  0.032  4.257   0.020   0.020 0.877 0.058  0.045    0.811   0.051   0.051 0.705 0 
10164680 13.263 5812   1.887  0.056   0.055 3.950 0.051  0.037  4.070   0.020   0.020 1.170 0.114  0.071    1.525   0.115   0.113 0.731 0 
10165084 11.183 4970   5.076  0.131   0.132 3.188 0.064  0.074  3.244   0.020   0.020 1.464 0.207  0.214    1.647   0.114   0.115 0.941 0 
10165824 12.564 6206   2.058  0.056   0.055 3.951 0.031  0.051  3.989   0.020   0.020 1.393 0.068  0.133    1.503   0.107   0.106 0.779 0 
10166198 12.793 5854   1.054  0.023   0.021 4.416 0.027  0.037  4.368   0.020   0.020 1.061 0.051  0.064    0.945   0.059   0.058 0.727 0 
10186387 13.070 6167   1.396  0.032   0.031 4.221 0.030  0.040  4.149   0.020   0.020 1.191 0.062  0.084    1.000   0.065   0.064 0.721 0 
10186446 12.891 5745   1.127  0.023   0.023 4.357 0.035  0.038  4.332   0.020   0.020 1.063 0.063  0.068    0.994   0.061   0.061 0.736 0 
10186469 11.569 5032   4.014  0.100   0.090 3.333 0.064  0.086  3.368   0.020   0.020 1.279 0.173  0.219    1.371   0.093   0.088 0.945 0 
10187485 12.524 6424   1.087  0.020   0.019 4.413 0.015  0.023  4.348   0.020   0.020 1.119 0.027  0.041    0.961   0.056   0.056 0.729 0 
10187835 11.455 6367   1.128  0.023   0.022 4.387 0.020  0.030  4.268   0.020   0.020 1.134 0.037  0.054    0.859   0.052   0.052 0.752 0 
10190163 12.574 6217   1.318  0.030   0.031 4.263 0.036  0.038  4.251   0.020   0.020 1.168 0.066  0.070    1.129   0.073   0.074 0.727 0 
10190924 11.953 6226   2.172  0.051   0.047 3.911 0.029  0.051  3.923   0.020   0.020 1.417 0.067  0.138    1.441   0.094   0.091 0.825 0 
10191247 13.261 5101   2.980  0.082   0.083 3.554 0.057  0.077  3.570   0.020   0.020 1.166 0.136  0.170    1.202   0.086   0.087 0.767 0 
10191272 13.237 5246   2.985  0.089   0.060 3.652 0.025  0.038  3.642   0.020   0.020 1.476 0.057  0.088    1.425   0.108   0.087 0.768 0 
10191401 12.223 5460   4.765  0.123   0.205 3.354 0.028  0.029  3.842   0.020   0.020 1.875 0.060  0.072 -999.000   0.398   0.561 0.824 1 
10191859 12.132 6270   1.721  0.043   0.041 4.096 0.029  0.033  4.038   0.020   0.020 1.355 0.057  0.060    1.179   0.080   0.078 0.774 0 
10192926 12.204 6414   1.989  0.046   0.046 3.978 0.029  0.033  3.923   0.020   0.020 1.383 0.062  0.091    1.208   0.078   0.079 0.754 0 
10193138 13.356 4901   4.172  0.108   0.103 3.316 0.063  0.084  3.324   0.020   0.020 1.326 0.181  0.214    1.338   0.093   0.091 0.830 0 
10195456 12.560 5017   2.900  0.087   0.084 3.587 0.055  0.075  3.508   0.020   0.020 1.196 0.132  0.172    0.989   0.075   0.073 0.835 0 
10196423 12.682 5270   2.265  0.057   0.055 3.797 0.030  0.036  3.857   0.020   0.020 1.177 0.066  0.070    1.347   0.092   0.091 0.774 0 
10199326 13.099 4970   3.336  0.078   0.076 3.423 0.079  0.087  3.397   0.020   0.020 1.084 0.192  0.187    1.011   0.066   0.066 0.827 0 
10199496 13.486 5114   2.209  0.052   0.051 3.770 0.043  0.057  4.021   0.020   0.020 1.055 0.090  0.111    1.868   0.123   0.122 0.719 0 
10199977 11.847 5737   1.048  0.020   0.019 4.391 0.038  0.041  4.270   0.020   0.020 0.990 0.069  0.069    0.745   0.045   0.044 0.722 0 
10201197 10.786 5028   3.859  0.071   0.082 3.357 0.065  0.089  3.426   0.020   0.020 1.237 0.181  0.213    1.447   0.085   0.091 0.959 0 
10207897 13.448 5281   2.778  0.080   0.078 3.609 0.043  0.056  3.434   0.020   0.020 1.153 0.095  0.117    0.765   0.056   0.056 0.682 0 
10212630 12.026 6664   1.511  0.038   0.037 4.218 0.030  0.030  4.006   0.020   0.020 1.386 0.066  0.061    0.844   0.058   0.057 0.744 0 
10213353 12.369 5671   1.917  0.041   0.045 3.955 0.058  0.031  3.980   0.020   0.020 1.219 0.139  0.051    1.280   0.081   0.084 0.766 0 
10213424 13.361 5481   2.434  0.051   0.053 3.698 0.030  0.034  3.857   0.020   0.020 1.083 0.069  0.071    1.555   0.097   0.099 0.697 0 
10214315 12.829 6331   3.106  0.117   0.108 3.696 0.030  0.045  3.828   0.020   0.020 1.773 0.068  0.159    2.367   0.209   0.198 0.772 0 
10214348 11.880 6525   2.674  0.075   0.074 3.833 0.028  0.028  4.037   0.020   0.020 1.797 0.057  0.069    2.835   0.206   0.204 0.822 0 
10214421 11.301 6092   1.859  0.043   0.043 3.955 0.044  0.035  4.085   0.020   0.020 1.148 0.078  0.069    1.531   0.100   0.100 0.712 0 
10219338 10.943 4872   4.399  0.113   0.107 3.277 0.063  0.082  3.375   0.020   0.020 1.350 0.186  0.216    1.675   0.115   0.112 0.952 0 
10222702 12.433 6908   2.976  0.107   0.108 3.773 0.032  0.035  3.893   0.020   0.020 1.934 0.076  0.086    2.523   0.216   0.217 0.765 0 
10222858 12.407 6192   1.297  0.028   0.027 4.213 0.040  0.041  4.289   0.020   0.020 1.009 0.075  0.068    1.192   0.075   0.075 0.698 0 
10223890 11.197 6790   1.953  0.043   0.044 4.050 0.030  0.030  4.098   0.020   0.020 1.571 0.075  0.075    1.743   0.110   0.112 0.830 0 
10224016 13.177 5176   3.876  0.106   0.102 3.383 0.055  0.077  3.391   0.020   0.020 1.336 0.138  0.194    1.347   0.096   0.094 0.759 0 
10224890 12.231 5580   1.632  0.039   0.037 4.058 0.055  0.033  4.094   0.020   0.020 1.119 0.122  0.053    1.206   0.080   0.078 0.798 0 
10226067 12.755 6992   1.513  0.039   0.036 4.221 0.031  0.032  4.234   0.020   0.020 1.395 0.068  0.059    1.431   0.099   0.095 0.728 0 
10227652 13.398 5037   7.395  0.750   0.451 2.903 0.078  0.074  3.142   0.020   0.020 1.649 0.343  0.312    2.762   0.575   0.360 0.803 0 
10228131 11.757 5113   0.766  0.014   0.014 4.568 0.024  0.033  4.299   0.020   0.020 0.794 0.036  0.047    0.425   0.025   0.025 0.757 0 
10228157 11.216 6349   1.466  0.033   0.034 4.187 0.033  0.035  4.175   0.020   0.020 1.219 0.052  0.068    1.173   0.075   0.076 0.784 0 
10228470 12.072 7281   1.453  0.034   0.034 4.272 0.022  0.027  3.976   0.020   0.020 1.448 0.052  0.063    0.728   0.048   0.048 0.723 0 
10228700 12.947 5908   1.913  0.053   0.050 3.958 0.055  0.038  4.031   0.020   0.020 1.219 0.140  0.071    1.432   0.104   0.100 0.748 0 
10230237 13.029 5810   2.196  0.094   0.132 3.867 0.045  0.039  4.005   0.020   0.020 1.275 0.197  0.080    1.779   0.173   0.230 0.723 0 
10230684 12.937 6617   1.850  0.053   0.053 4.042 0.032  0.034  4.163   0.020   0.020 1.386 0.067  0.061    1.816   0.134   0.133 0.753 0 
10231786 12.072 6673   1.660  0.042   0.041 4.116 0.030  0.030  4.072   0.020   0.020 1.319 0.055  0.049    1.186   0.081   0.080 0.800 0 
10232364 12.418 6093   2.516  0.075   0.080 3.798 0.049  0.046  4.030   0.020   0.020 1.441 0.161  0.095    2.472   0.186   0.195 0.808 0 
10232483 12.608 6389   2.730  0.099   0.095 3.778 0.032  0.043  3.996   0.020   0.020 1.654 0.068  0.146    2.693   0.232   0.224 0.822 0 
10252006 13.128 5001   3.226  0.086   0.076 3.503 0.060  0.083  3.352   0.020   0.020 1.223 0.154  0.194    0.854   0.060   0.056 0.841 0 
10252069 12.584 5673   2.363  0.071   0.067 3.791 0.029  0.029  4.003   0.020   0.020 1.274 0.054  0.060    2.051   0.155   0.150 0.850 0 
10252188 12.460 5874   1.089  0.022   0.022 4.346 0.041  0.041  4.271   0.020   0.020 0.965 0.072  0.068    0.806   0.050   0.049 0.749 0 
10254463 13.389 6172   1.770  0.044   0.042 4.049 0.032  0.043  3.843   0.020   0.020 1.296 0.062  0.112    0.796   0.054   0.053 0.701 0 
10255705 12.950 5234   2.500  0.145   0.137 3.706 0.047  0.055  3.776   0.020   0.020 1.175 0.094  0.105    1.361   0.170   0.162 0.771 0 
10257739 13.438 5034   3.791  0.113   0.109 3.405 0.059  0.075  3.370   0.020   0.020 1.350 0.154  0.197    1.228   0.093   0.090 0.798 0 
10258788 12.057 5785   1.532  0.034   0.032 4.043 0.040  0.038  4.103   0.020   0.020 0.951 0.067  0.058    1.086   0.069   0.068 0.745 0 
10258928 12.297 5718   2.266  0.056   0.053 3.780 0.031  0.031  3.822   0.020   0.020 1.138 0.064  0.058    1.243   0.084   0.081 0.776 0 
10259588 12.646 5254   2.119  0.051   0.049 3.840 0.029  0.035  3.864   0.020   0.020 1.142 0.059  0.069    1.196   0.079   0.078 0.799 0 
10262516 13.287 5212   3.023  0.077   0.085 3.620 0.034  0.046  3.652   0.020   0.020 1.395 0.080  0.109    1.497   0.103   0.109 0.752 0 
10263566 12.516 4837   3.003  0.072   0.067 3.538 0.065  0.082  3.453   0.020   0.020 1.143 0.162  0.180    0.933   0.062   0.060 0.846 0 
10264167 11.068 4996   5.357  0.160   0.154 3.199 0.079  0.074  3.196   0.020   0.020 1.667 0.285  0.224    1.643   0.124   0.121 0.945 0 
10264989 10.607 4854  10.650  0.393   0.424 2.644 0.115  0.245  2.553   0.020   0.020 1.842 0.449  0.743    1.476   0.128   0.136 0.935 0 
10268810 12.435 6409   1.645  0.038   0.038 4.125 0.030  0.034  4.192   0.020   0.020 1.323 0.063  0.063    1.535   0.100   0.100 0.694 0 
10273246 10.903 6056   2.181  0.051   0.049 3.934 0.025  0.031  4.116   0.020   0.020 1.504 0.049  0.087    2.262   0.148   0.145 0.835 0 
10275409 12.027 5696   1.195  0.024   0.024 4.261 0.040  0.040  4.218   0.020   0.020 0.955 0.070  0.065    0.859   0.053   0.052 0.742 0 
10279457 11.634 5126   2.553  0.055   0.055 3.614 0.055  0.064  3.696   0.020   0.020 0.982 0.111  0.118    1.180   0.075   0.074 0.879 0 
10279846 12.722 6650   1.877  0.056   0.054 4.026 0.034  0.033  4.036   0.020   0.020 1.376 0.066  0.060    1.396   0.105   0.103 0.696 0 
10280371 11.909 5673   1.433  0.030   0.029 4.122 0.044  0.039  4.184   0.020   0.020 0.999 0.079  0.066    1.145   0.071   0.071 0.747 0 
10281161 11.481 4992   8.539  0.265   0.158 2.892 0.015  0.022  2.968   0.020   0.020 2.088 0.078  0.063    2.472   0.191   0.146 0.912 0 
10285091 11.967 6380   1.508  0.032   0.031 4.132 0.033  0.039  4.250   0.020   0.020 1.131 0.067  0.076    1.474   0.092   0.091 0.738 0 
10287611 12.464 6306   3.127  0.097   0.098 3.687 0.029  0.055  4.051   0.020   0.020 1.756 0.069  0.185    4.012   0.311   0.312 0.714 0 
10288016 11.913 6525   2.220  0.058   0.057 3.930 0.031  0.033  3.970   0.020   0.020 1.544 0.075  0.078    1.675   0.117   0.116 0.816 0 
10290139 13.132 6451   3.103  0.096   0.090 3.710 0.029  0.027  3.866   0.020   0.020 1.827 0.072  0.069    2.581   0.200   0.191 0.760 0 
10290844 12.754 6523   1.650  0.047   0.046 4.090 0.032  0.033  4.059   0.020   0.020 1.239 0.050  0.076    1.137   0.083   0.082 0.714 0 
10294429 11.791 6413   2.327  0.062   0.061 3.878 0.028  0.041  4.009   0.020   0.020 1.508 0.066  0.131    2.016   0.142   0.140 0.776 0 
10295061 12.629 6523   1.460  0.036   0.036 4.207 0.031  0.032  4.161   0.020   0.020 1.261 0.051  0.052    1.124   0.076   0.076 0.717 0 
10295106 12.694 6432   1.454  0.038   0.033 4.217 0.031  0.035  4.072   0.020   0.020 1.279 0.059  0.056    0.911   0.063   0.059 0.686 0 
10295284 13.160 6279   2.859  0.083   0.074 3.695 0.061  0.036  3.760   0.020   0.020 1.484 0.200  0.081    1.713   0.127   0.119 0.746 0 
10296040 13.272 6216   2.058  0.045   0.044 3.953 0.028  0.048  3.860   0.020   0.020 1.397 0.068  0.135    1.119   0.071   0.070 0.755 0 
10297156 12.102 6425   1.306  0.027   0.026 4.320 0.016  0.022  4.296   0.020   0.020 1.306 0.034  0.041    1.229   0.076   0.074 0.757 0 
10318275 11.994 6543   1.882  0.046   0.042 4.057 0.028  0.030  3.895   0.020   0.020 1.484 0.069  0.067    1.014   0.068   0.065 0.789 0 
10318860 11.982 6544   1.353  0.024   0.025 4.298 0.018  0.025  4.206   0.020   0.020 1.330 0.039  0.048    1.072   0.063   0.063 0.781 0 
10318866 13.262 5022   4.101  0.122   0.121 3.338 0.061  0.080  3.327   0.020   0.020 1.344 0.170  0.206    1.302   0.098   0.097 0.879 0 
10319557 13.084 5636   2.231  0.064   0.065 3.810 0.031  0.032  3.877   0.020   0.020 1.183 0.060  0.064    1.368   0.101   0.102 0.771 0 
10319721 13.444 6264   1.630  0.039   0.036 4.075 0.033  0.046  3.830   0.020   0.020 1.151 0.078  0.084    0.655   0.043   0.042 0.771 0 
10319773 12.621 6179   1.496  0.039   0.034 4.201 0.024  0.040  4.125   0.020   0.020 1.300 0.052  0.061    1.088   0.075   0.071 0.747 0 
10319869 12.605 4990   3.592  0.106   0.104 3.319 0.091  0.081  3.301   0.020   0.020 0.988 0.212  0.153    0.940   0.070   0.069 0.896 0 
10321155 11.757 6180   1.486  0.030   0.028 4.148 0.030  0.041  4.288   0.020   0.020 1.139 0.062  0.086    1.563   0.096   0.094 0.764 0 
10321305 11.746 7133   1.793  0.043   0.042 4.108 0.033  0.031  4.164   0.020   0.020 1.514 0.077  0.070    1.710   0.114   0.113 0.785 0 
10321319 11.943 5973   1.460  0.032   0.032 4.153 0.037  0.042  4.212   0.020   0.020 1.113 0.078  0.083    1.267   0.081   0.080 0.818 0 
10321526 12.484 5778   0.933  0.018   0.016 4.487 0.019  0.029  4.356   0.020   0.020 0.979 0.036  0.054    0.721   0.043   0.041 0.692 0 
10322410 12.114 6420   1.557  0.036   0.034 4.167 0.031  0.033  4.259   0.020   0.020 1.307 0.059  0.060    1.604   0.105   0.102 0.729 0 
10322504 12.836 5056   3.208  0.092   0.090 3.547 0.051  0.065  3.547   0.020   0.020 1.343 0.123  0.167    1.321   0.097   0.096 0.827 0 
10324850 12.277 4842   3.913  0.105   0.103 3.347 0.067  0.091  3.332   0.020   0.020 1.252 0.185  0.217    1.198   0.085   0.084 0.919 0 
10328303 13.178 5117   2.607  0.066   0.063 3.693 0.039  0.052  3.736   0.020   0.020 1.230 0.090  0.118    1.349   0.092   0.090 0.747 0 
10328615 11.755 5702   2.225  0.050   0.051 3.836 0.029  0.028  3.954   0.020   0.020 1.248 0.055  0.058    1.624   0.104   0.105 0.842 0 
10331562 10.754 5853   1.176  0.023   0.021 4.342 0.035  0.035  4.322   0.020   0.020 1.117 0.064  0.064    1.058   0.064   0.062 0.769 0 
10331919 13.449 4907   2.876  0.067   0.065 3.592 0.057  0.077  3.662   0.020   0.020 1.190 0.141  0.179    1.385   0.091   0.089 0.769 0 
10333070 12.895 5227   2.013  0.049   0.048 3.816 0.038  0.044  3.870   0.020   0.020 0.973 0.066  0.073    1.094   0.073   0.072 0.757 0 
10336713 12.263 5079   3.281  0.090   0.090 3.545 0.053  0.056  3.701   0.020   0.020 1.407 0.121  0.157    1.970   0.141   0.141 0.854 0 
10336776 11.398 6002   1.473  0.030   0.029 4.086 0.041  0.037  4.144   0.020   0.020 0.971 0.073  0.060    1.102   0.068   0.067 0.736 0 
10338469 12.796 6204   2.209  0.063   0.061 3.871 0.051  0.041  4.037   0.029   0.029 1.318 0.150  0.070    1.940   0.170   0.168 0.595 0 
10338981 13.444 4851   4.139  0.115   0.113 3.261 0.083  0.098  3.376   0.020   0.020 1.148 0.225  0.220    1.484   0.107   0.106 0.808 0 
10339342 11.984 6251   4.149  0.151   0.149 3.436 0.030  0.030  3.561   0.020   0.020 1.730 0.064  0.061    2.281   0.197   0.195 0.883 0 
10340052 12.743 5039   2.680  0.075   0.069 3.670 0.044  0.062  3.823   0.020   0.020 1.242 0.101  0.138    1.744   0.127   0.120 0.796 0 
10340511 11.579 5909   1.342  0.030   0.028 4.233 0.037  0.038  4.343   0.020   0.020 1.134 0.066  0.075    1.444   0.092   0.090 0.766 0 
10341822 13.152 5282   2.695  0.078   0.072 3.733 0.014  0.025  3.689   0.020   0.020 1.438 0.033  0.048    1.293   0.096   0.091 0.663 0 
10345956 12.619 4931   3.795  0.106   0.104 3.356 0.072  0.093  3.389   0.020   0.020 1.203 0.192  0.217    1.285   0.093   0.092 0.877 0 
10351085 11.591 6081   1.295  0.025   0.024 4.260 0.032  0.038  4.347   0.020   0.020 1.119 0.068  0.073    1.359   0.081   0.080 0.739 0 
10352104 11.591 5978   1.251  0.025   0.025 4.258 0.038  0.040  4.289   0.020   0.020 1.040 0.072  0.071    1.109   0.068   0.068 0.760 0 
10354935 12.714 5833   1.397  0.031   0.031 4.204 0.032  0.037  4.140   0.020   0.020 1.149 0.062  0.077    0.982   0.063   0.063 0.709 0 
10355648 11.055 6191   1.176  0.023   0.023 4.333 0.034  0.038  4.283   0.020   0.020 1.093 0.066  0.070    0.968   0.059   0.058 0.750 0 
10355951 11.775 6312   2.224  0.072   0.069 3.911 0.032  0.037  4.266   0.020   0.020 1.490 0.069  0.106    3.326   0.264   0.256 0.749 0 
10357604 13.346 6371   1.798  0.045   0.043 3.993 0.046  0.036  3.959   0.020   0.020 1.166 0.102  0.059    1.072   0.073   0.071 0.683 0 
10357710 11.962 6237   2.582  0.073   0.067 3.749 0.061  0.032  3.840   0.020   0.020 1.369 0.191  0.057    1.682   0.122   0.117 0.782 0 
10357801 13.002 6240   1.990  0.054   0.054 3.982 0.031  0.035  3.981   0.020   0.020 1.399 0.067  0.091    1.382   0.098   0.098 0.721 0 
10358283 12.998 6295   1.320  0.029   0.032 4.264 0.037  0.034  4.168   0.020   0.020 1.177 0.066  0.069    0.934   0.060   0.063 0.672 0 
10358938 12.951 6135   2.404  0.088   0.082 3.862 0.031  0.043  4.008   0.020   0.020 1.555 0.062  0.138    2.148   0.185   0.177 0.730 0 
10358940 13.013 6323   1.488  0.041   0.035 4.183 0.033  0.032  4.179   0.020   0.020 1.250 0.060  0.073    1.217   0.087   0.080 0.747 0 
10359187 12.598 7016   1.727  0.053   0.048 4.132 0.035  0.033  4.098   0.020   0.020 1.492 0.085  0.080    1.363   0.104   0.098 0.761 0 
10360508 12.836 6311   2.149  0.063   0.061 3.929 0.031  0.043  4.017   0.020   0.020 1.445 0.071  0.128    1.752   0.131   0.128 0.759 0 
10360529 12.669 6422   2.969  0.100   0.101 3.727 0.029  0.040  3.819   0.020   0.020 1.733 0.067  0.143    2.116   0.172   0.174 0.763 0 
10360908 12.831 6779   1.335  0.029   0.029 4.307 0.019  0.025  4.267   0.020   0.020 1.322 0.039  0.046    1.202   0.076   0.075 0.714 0 
10361210 12.538 6459   1.847  0.045   0.045 4.002 0.031  0.042  4.061   0.020   0.020 1.263 0.060  0.095    1.432   0.097   0.095 0.766 0 
10362059 12.715 6837   2.021  0.056   0.054 4.000 0.032  0.035  3.938   0.020   0.020 1.503 0.075  0.075    1.290   0.093   0.091 0.751 0 
10362134 11.236 6111   1.316  0.028   0.027 4.259 0.033  0.038  4.249   0.020   0.020 1.154 0.065  0.075    1.120   0.070   0.069 0.767 0 
10383526 12.956 6408   1.805  0.045   0.044 4.057 0.031  0.034  3.972   0.020   0.020 1.366 0.067  0.066    1.114   0.075   0.074 0.729 0 
10383661 13.082 5716   1.927  0.041   0.042 3.908 0.033  0.032  4.061   0.020   0.020 1.103 0.065  0.059    1.557   0.098   0.099 0.762 0 
10384546 12.665 6075   1.550  0.035   0.034 4.067 0.048  0.040  4.199   0.020   0.020 1.030 0.089  0.067    1.386   0.090   0.088 0.735 0 
10385010 11.609 6278   2.822  0.079   0.068 3.732 0.039  0.051  3.751   0.020   0.020 1.558 0.141  0.118    1.635   0.118   0.109 0.854 0 
10385353 12.512 5238   3.039  0.097   0.095 3.612 0.035  0.047  3.474   0.020   0.020 1.394 0.083  0.106    1.003   0.079   0.078 0.840 0 
10387524 12.219 6522   3.486  0.108   0.106 3.637 0.026  0.026  3.542   0.020   0.020 1.944 0.064  0.074    1.544   0.119   0.118 0.882 0 
10387695 11.868 6132   1.608  0.030   0.036 4.143 0.026  0.032  4.102   0.020   0.020 1.319 0.049  0.062    1.190   0.070   0.076 0.799 0 
10388593 11.474 6328   1.274  0.024   0.024 4.307 0.030  0.030  4.244   0.020   0.020 1.210 0.056  0.064    1.038   0.062   0.062 0.785 0 
10389351 12.289 6207   1.193  0.024   0.023 4.343 0.029  0.034  4.169   0.020   0.020 1.150 0.055  0.068    0.765   0.047   0.046 0.701 0 
10393964 13.493 5043   2.428  0.059   0.059 3.699 0.053  0.068  3.697   0.020   0.020 1.082 0.116  0.141    1.068   0.071   0.072 0.719 0 
10394772 11.683 4891   3.105  0.069   0.059 3.534 0.060  0.080  3.549   0.020   0.020 1.219 0.152  0.194    1.244   0.079   0.074 0.920 0 
10395353 13.254 4886   2.997  0.066   0.067 3.506 0.077  0.080  3.424   0.020   0.020 1.055 0.186  0.163    0.869   0.055   0.056 0.799 0 
10397555 13.053 4990   3.890  0.118   0.113 3.390 0.060  0.074  3.368   0.020   0.020 1.365 0.168  0.195    1.288   0.098   0.095 0.805 0 
10398739 12.978 5512   2.429  0.064   0.061 3.724 0.031  0.033  3.846   0.020   0.020 1.145 0.068  0.063    1.508   0.105   0.103 0.723 0 
10398963 12.052 5962   1.310  0.026   0.027 4.215 0.040  0.041  4.383   0.020   0.020 1.031 0.077  0.072    1.511   0.093   0.093 0.703 0 
10406299 12.658 6630   2.283  0.077   0.075 3.904 0.035  0.034  4.054   0.020   0.020 1.541 0.080  0.079    2.151   0.175   0.173 0.672 0 
10414704 12.103 6878   1.737  0.043   0.042 4.111 0.033  0.030  4.097   0.020   0.020 1.429 0.069  0.062    1.375   0.092   0.092 0.763 0 
10415267 12.641 5647   2.029  0.047   0.049 3.879 0.031  0.031  3.928   0.020   0.020 1.144 0.062  0.059    1.270   0.083   0.085 0.741 0 
10415695 12.404 5645   1.707  0.034   0.031 4.024 0.054  0.030  3.978   0.020   0.020 1.132 0.137  0.064    1.010   0.062   0.059 0.752 0 
10415955 12.656 5111   3.033  0.085   0.084 3.487 0.068  0.081  3.472   0.020   0.020 1.035 0.159  0.159    0.995   0.072   0.072 0.815 0 
10418416 13.058 5899   2.243  0.065   0.063 3.835 0.035  0.033  3.925   0.020   0.020 1.265 0.065  0.061    1.544   0.114   0.112 0.712 0 
10418940 13.125 4910   3.980  0.118   0.115 3.320 0.074  0.097  3.324   0.020   0.020 1.216 0.202  0.231    1.218   0.092   0.090 0.822 0 
10420475 12.588 6248   2.059  0.056   0.052 3.944 0.031  0.049  4.094   0.020   0.020 1.374 0.066  0.124    1.920   0.137   0.131 0.752 0 
10423685 12.417 5898   0.986  0.016   0.018 4.453 0.023  0.035  4.401   0.020   0.020 1.008 0.045  0.066    0.892   0.050   0.052 0.718 0 
10424149 13.089 5867   2.090  0.044   0.040 3.864 0.031  0.030  4.032   0.020   0.020 1.178 0.070  0.070    1.716   0.107   0.103 0.759 0 
10425588 13.405 5060   2.387  0.060   0.063 3.744 0.040  0.057  3.787   0.020   0.020 1.156 0.088  0.117    1.273   0.087   0.090 0.736 0 
10426386 13.214 5317   3.008  0.079   0.080 3.539 0.046  0.066  3.612   0.020   0.020 1.145 0.103  0.134    1.350   0.095   0.095 0.778 0 
10426426 13.166 4798   3.582  0.093   0.083 3.447 0.061  0.079  3.388   0.020   0.020 1.326 0.166  0.193    1.143   0.079   0.074 0.832 0 
10427188 13.245 6999   1.534  0.036   0.036 4.206 0.031  0.031  4.119   0.020   0.020 1.383 0.069  0.056    1.127   0.074   0.074 0.731 0 
10427233 12.910 5665   1.828  0.047   0.046 3.967 0.040  0.035  4.022   0.020   0.020 1.142 0.065  0.065    1.281   0.088   0.087 0.757 0 
10447667 12.061 5196   3.072  0.078   0.080 3.500 0.060  0.075  3.683   0.020   0.020 1.095 0.140  0.157    1.656   0.114   0.115 0.887 0 
10447795 11.859 4903   4.337  0.111   0.112 3.312 0.059  0.074  3.330   0.020   0.020 1.409 0.181  0.204    1.465   0.101   0.101 0.929 0 
10448382 11.447 6293   2.296  0.051   0.047 3.881 0.026  0.051  3.901   0.020   0.020 1.477 0.063  0.148    1.530   0.098   0.095 0.859 0 
10449441 13.170 6453   1.479  0.036   0.032 4.161 0.034  0.035  4.019   0.020   0.020 1.173 0.056  0.076    0.834   0.056   0.053 0.719 0 
10449816 13.122 6264   1.715  0.040   0.039 4.068 0.031  0.036  4.134   0.020   0.020 1.268 0.056  0.094    1.460   0.096   0.095 0.729 0 
10449904 13.423 6205   2.216  0.059   0.059 3.829 0.031  0.034  3.662   0.020   0.020 1.219 0.053  0.056    0.822   0.058   0.058 0.735 0 
10450171 12.120 6045   1.152  0.022   0.021 4.373 0.023  0.036  4.067   0.020   0.020 1.145 0.049  0.066    0.565   0.034   0.033 0.745 0 
10450256 12.887 6103   1.848  0.069   0.069 3.970 0.055  0.043  3.952   0.020   0.020 1.172 0.118  0.068    1.116   0.098   0.098 0.722 0 
10450433 11.918 6359   1.782  0.044   0.043 4.040 0.030  0.039  4.124   0.020   0.020 1.283 0.054  0.097    1.540   0.104   0.102 0.761 0 
10450550 13.218 4965   3.492  0.094   0.089 3.428 0.065  0.089  3.483   0.020   0.020 1.204 0.175  0.209    1.350   0.096   0.093 0.799 0 
10450776 13.480 5779   1.809  0.045   0.045 3.971 0.042  0.036  3.828   0.020   0.020 1.126 0.074  0.066    0.803   0.054   0.055 0.701 0 
10450868 12.649 6431   1.226  0.026   0.024 4.343 0.022  0.032  4.258   0.020   0.020 1.215 0.041  0.061    0.992   0.062   0.060 0.694 0 
10451033 13.035 6362   1.708  0.043   0.042 4.092 0.033  0.035  4.044   0.020   0.020 1.328 0.062  0.066    1.178   0.080   0.079 0.726 0 
10451227 13.419 5466   1.955  0.046   0.045 3.920 0.026  0.027  4.088   0.020   0.020 1.169 0.040  0.053    1.707   0.113   0.111 0.744 0 
10451300 12.178 6472   1.913  0.042   0.041 4.004 0.029  0.029  4.014   0.020   0.020 1.357 0.061  0.066    1.378   0.088   0.087 0.737 0 
10451952 12.825 4889   2.456  0.061   0.061 3.655 0.064  0.061  3.666   0.020   0.020 1.000 0.131  0.114    1.019   0.069   0.069 0.808 0 
10452471 11.195 5703   1.092  0.021   0.020 4.349 0.040  0.039  4.189   0.020   0.020 0.978 0.071  0.067    0.671   0.040   0.040 0.730 0 
10452603 12.618 5618   1.814  0.047   0.044 3.911 0.035  0.034  3.994   0.020   0.020 0.985 0.060  0.054    1.185   0.082   0.079 0.751 0 
10453294 12.428 5502   1.087  0.023   0.021 4.317 0.038  0.037  4.330   0.020   0.020 0.901 0.065  0.056    0.921   0.057   0.055 0.684 0 
10453729 11.690 6609   1.608  0.037   0.035 4.144 0.029  0.028  4.168   0.020   0.020 1.322 0.057  0.046    1.387   0.091   0.087 0.779 0 
10454901 10.731 5549   3.014  0.047   0.059 3.610 0.023  0.025  3.892   0.020   0.020 1.353 0.058  0.069    2.584   0.144   0.156 0.916 0 
10461578 12.165 6463   1.765  0.048   0.047 4.056 0.032  0.033  4.091   0.020   0.020 1.306 0.055  0.063    1.399   0.100   0.098 0.721 0 
10462797 12.120 6776   1.827  0.055   0.061 4.079 0.032  0.031  4.103   0.020   0.020 1.466 0.086  0.075    1.543   0.116   0.125 0.739 0 
10463583 11.238 6064   1.105  0.024   0.023 4.365 0.036  0.040  4.278   0.020   0.020 1.038 0.066  0.070    0.845   0.053   0.052 0.733 0 
10463836 12.131 5046   2.615  0.060   0.061 3.683 0.043  0.062  3.687   0.020   0.020 1.207 0.103  0.136    1.212   0.079   0.079 0.860 0 
10467744 12.710 4953   2.995  0.066   0.075 3.497 0.076  0.076  3.343   0.020   0.020 1.027 0.188  0.157    0.720   0.046   0.049 0.818 0 
10467817 10.831 6365   2.494  0.055   0.056 3.777 0.060  0.032  4.156   0.020   0.020 1.357 0.186  0.060    3.248   0.207   0.210 0.789 0 
10467854 12.339 6661   2.455  0.072   0.068 3.862 0.034  0.033  3.812   0.020   0.020 1.620 0.083  0.082    1.424   0.107   0.102 0.789 0 
10468372 12.784 5098   3.059  0.081   0.081 3.507 0.064  0.080  3.584   0.020   0.020 1.106 0.152  0.175    1.308   0.092   0.092 0.783 0 
10468632 13.413 4993   3.268  0.081   0.085 3.479 0.066  0.088  3.495   0.020   0.020 1.180 0.168  0.201    1.216   0.082   0.084 0.724 0 
10473003 12.513 6372   2.485  0.071   0.071 3.838 0.029  0.040  3.970   0.020   0.020 1.568 0.067  0.135    2.100   0.154   0.155 0.702 0 
10473587 11.887 6301   2.037  0.048   0.047 3.956 0.028  0.045  4.031   0.020   0.020 1.382 0.060  0.120    1.624   0.107   0.106 0.772 0 
10477733 13.143 5015   4.458  0.110   0.113 3.285 0.065  0.081  3.196   0.020   0.020 1.409 0.198  0.228    1.137   0.077   0.078 0.828 0 
10480536 12.472 4955   5.469  0.186   0.188 3.128 0.066  0.074  3.288   0.020   0.020 1.484 0.190  0.214    2.117   0.174   0.175 0.856 0 
10480877 11.662 6088   1.900  0.041   0.041 4.020 0.027  0.032  4.149   0.020   0.020 1.391 0.055  0.076    1.857   0.117   0.118 0.769 0 
10482869 10.906 5863   1.065  0.021   0.020 4.385 0.037  0.041  4.415   0.020   0.020 1.008 0.068  0.070    1.075   0.065   0.063 0.774 0 
10483988 12.032 6085   2.150  0.056   0.055 3.865 0.044  0.034  4.025   0.020   0.020 1.246 0.081  0.064    1.785   0.124   0.124 0.711 0 
10487158 11.966 6033   1.374  0.030   0.028 4.147 0.043  0.039  4.014   0.020   0.020 0.973 0.078  0.064    0.711   0.045   0.044 0.714 0 
10487984 13.002 6193   1.972  0.053   0.053 3.977 0.030  0.047  3.997   0.020   0.020 1.361 0.063  0.120    1.408   0.100   0.099 0.665 0 
10489039 13.209 5103   2.811  0.067   0.072 3.559 0.063  0.076  3.553   0.020   0.020 1.049 0.140  0.151    1.029   0.068   0.071 0.708 0 
10489092 13.123 4861  11.142  0.351   0.300 2.484 0.117  0.090  2.440   0.020   0.020 1.430 0.389  0.325    1.247   0.097   0.088 0.726 0 
10489718 11.422 5635   1.003  0.020   0.019 4.400 0.040  0.041  4.305   0.020   0.020 0.927 0.069  0.064    0.741   0.045   0.044 0.747 0 
10489936 12.265 6136   1.858  0.042   0.042 3.995 0.036  0.043  4.112   0.020   0.020 1.245 0.096  0.091    1.630   0.105   0.105 0.722 0 
10489989 12.827 5842   1.692  0.042   0.041 4.079 0.030  0.048  3.819   0.020   0.020 1.267 0.053  0.116    0.688   0.047   0.046 0.699 0 
10489994 12.252 5511   3.079  0.086   0.053 3.631 0.022  0.022  3.581   0.020   0.020 1.512 0.055  0.054    1.316   0.095   0.075 0.843 0 
10490790 13.288 6395   2.780  0.079   0.081 3.698 0.054  0.032  3.756   0.020   0.020 1.412 0.155  0.061    1.605   0.118   0.119 0.757 0 
10492838 12.313 5983   1.158  0.022   0.020 4.372 0.023  0.035  4.210   0.020   0.020 1.157 0.047  0.067    0.793   0.047   0.046 0.759 0 
10492985 12.003 6712   3.290  0.088   0.084 3.665 0.025  0.051  3.666   0.020   0.020 1.846 0.063  0.186    1.829   0.129   0.126 0.901 0 
10514049 13.113 6269   1.951  0.041   0.042 3.992 0.030  0.040  4.014   0.020   0.020 1.371 0.067  0.113    1.434   0.090   0.090 0.775 0 
10515281 11.964 6581   1.335  0.027   0.025 4.293 0.025  0.028  3.886   0.020   0.020 1.282 0.049  0.049    0.500   0.031   0.030 0.699 0 
10515373 12.970 5837   1.323  0.032   0.030 4.132 0.039  0.038  4.303   0.020   0.020 0.870 0.059  0.050    1.281   0.085   0.083 0.743 0 
10516331 12.597 5978   1.270  0.027   0.028 4.273 0.037  0.039  4.393   0.020   0.020 1.111 0.071  0.073    1.456   0.091   0.093 0.737 0 
10516429 12.559 6036   0.862  0.014   0.012 4.500 0.030  0.037  4.389   0.020   0.020 0.862 0.050  0.058    0.664   0.038   0.036 0.697 0 
10517358 11.995 5656   1.000  0.019   0.019 4.336 0.037  0.028  4.378   0.020   0.020 0.796 0.051  0.035    0.871   0.052   0.052 0.724 0 
10517557 12.057 5531   1.323  0.028   0.026 4.199 0.039  0.037  4.295   0.020   0.020 1.015 0.070  0.060    1.259   0.078   0.076 0.764 0 
10518095 12.044 5141   2.908  0.071   0.070 3.529 0.061  0.076  3.570   0.020   0.020 1.048 0.140  0.151    1.145   0.077   0.076 0.870 0 
10518200 12.587 6346   1.272  0.033   0.029 4.289 0.032  0.040  4.307   0.020   0.020 1.157 0.061  0.070    1.196   0.083   0.078 0.674 0 
10518207 12.726 4854   3.198  0.088   0.085 3.486 0.071  0.087  3.442   0.020   0.020 1.150 0.179  0.191    1.031   0.074   0.072 0.850 0 
10522320 11.663 5601   1.852  0.042   0.039 3.944 0.032  0.032  4.061   0.020   0.020 1.109 0.060  0.059    1.439   0.093   0.090 0.840 0 
10525044 12.462 6025   1.614  0.036   0.036 4.043 0.049  0.039  4.082   0.020   0.020 1.056 0.098  0.069    1.148   0.073   0.073 0.718 0 
10525825 13.176 5026   3.267  0.071   0.080 3.513 0.053  0.074  3.561   0.020   0.020 1.274 0.138  0.186    1.415   0.089   0.095 0.772 0 
10525946 12.318 4732   4.389  0.123   0.115 3.271 0.066  0.079  3.197   0.020   0.020 1.331 0.179  0.210    1.105   0.080   0.077 0.916 0 
10527055 13.116 4989   2.903  0.071   0.076 3.600 0.052  0.073  3.714   0.020   0.020 1.232 0.127  0.172    1.589   0.107   0.111 0.783 0 
10527368 12.579 5924   2.313  0.074   0.072 3.791 0.034  0.031  3.940   0.020   0.020 1.222 0.057  0.061    1.700   0.134   0.131 0.744 0 
10528039 11.992 6517   2.000  0.049   0.051 4.017 0.029  0.031  4.159   0.020   0.020 1.529 0.067  0.070    2.104   0.141   0.145 0.790 0 
10528479 13.270 5185   2.071  0.049   0.047 3.857 0.028  0.036  3.992   0.020   0.020 1.134 0.051  0.069    1.533   0.102   0.099 0.737 0 
10529240 13.068 5037   2.742  0.066   0.067 3.621 0.053  0.075  3.688   0.020   0.020 1.150 0.126  0.163    1.335   0.089   0.090 0.764 0 
10534258 12.186 5957   2.431  0.060   0.062 3.815 0.053  0.038  3.910   0.020   0.020 1.406 0.168  0.077    1.751   0.118   0.121 0.818 0 
10534629 11.288 6083   1.157  0.024   0.022 4.320 0.039  0.039  4.241   0.020   0.020 1.029 0.070  0.069    0.850   0.052   0.051 0.663 0 
10535550 13.164 5231   2.723  0.077   0.071 3.677 0.034  0.044  3.798   0.020   0.020 1.295 0.074  0.101    1.696   0.123   0.118 0.723 0 
10536385 10.781 5818   1.297  0.026   0.025 4.227 0.037  0.041  4.190   0.020   0.020 1.041 0.073  0.073    0.949   0.058   0.057 0.764 0 
10538796 11.799 5042   3.536  0.075   0.078 3.460 0.055  0.074  3.566   0.020   0.020 1.321 0.150  0.187    1.676   0.105   0.107 0.897 0 
10545143 12.164 6594   1.589  0.038   0.037 4.169 0.031  0.029  4.074   0.020   0.020 1.371 0.068  0.055    1.092   0.073   0.072 0.710 0 
10547012 12.243 5950   1.844  0.047   0.044 4.022 0.027  0.051  4.056   0.020   0.020 1.319 0.057  0.127    1.410   0.096   0.094 0.788 0 
10548440 12.099 6429   2.096  0.060   0.059 3.942 0.031  0.040  4.028   0.020   0.020 1.415 0.064  0.113    1.708   0.126   0.124 0.791 0 
10548461 13.327 4917   4.210  0.155   0.164 3.284 0.076  0.098  3.349   0.020   0.020 1.254 0.203  0.238    1.444   0.125   0.130 0.810 0 
10548597 13.454 5042   2.921  0.085   0.084 3.534 0.067  0.082  3.595   0.020   0.020 1.070 0.159  0.165    1.224   0.091   0.090 0.789 0 
10549055 11.799 5200   2.458  0.061   0.060 3.733 0.035  0.043  3.784   0.020   0.020 1.201 0.074  0.094    1.340   0.090   0.090 0.846 0 
10549374 12.192 5928   1.259  0.030   0.029 4.233 0.041  0.042  4.272   0.020   0.020 0.995 0.073  0.069    1.082   0.072   0.071 0.703 0 
10550487 12.525 6274   1.040  0.020   0.020 4.435 0.016  0.025  4.414   0.020   0.020 1.079 0.031  0.048    1.022   0.061   0.061 0.682 0 
10552013 12.996 4919   3.665  0.092   0.093 3.381 0.074  0.092  3.358   0.020   0.020 1.184 0.192  0.212    1.115   0.076   0.076 0.773 0 
10552538 12.500 5819   1.844  0.043   0.043 3.892 0.034  0.034  3.836   0.020   0.020 0.972 0.056  0.052    0.850   0.055   0.056 0.710 0 
10553849 12.809 6305   3.013  0.112   0.113 3.724 0.030  0.033  4.108   0.020   0.020 1.775 0.064  0.081    4.249   0.371   0.374 0.741 0 
10554116 11.150 5911   1.292  0.025   0.025 4.225 0.039  0.041  4.282   0.020   0.020 1.026 0.076  0.072    1.165   0.070   0.070 0.758 0 
10554227 12.215 5750   1.924  0.049   0.047 3.945 0.056  0.033  3.969   0.020   0.020 1.205 0.135  0.064    1.256   0.086   0.084 0.758 0 
10555059 10.892 6764   3.491  0.224   0.224 3.638 0.045  0.044  3.954   0.020   0.020 1.963 0.101  0.112    4.000   0.545   0.546 0.881 0 
10555644 12.444 4939   3.891  0.099   0.102 3.388 0.060  0.077  3.395   0.020   0.020 1.356 0.174  0.204    1.371   0.094   0.096 0.896 0 
10556164 13.466 5570   2.223  0.056   0.057 3.806 0.031  0.033  3.773   0.020   0.020 1.163 0.061  0.064    1.069   0.073   0.074 0.799 0 
10556420 11.401 5728   0.873  0.018   0.017 4.475 0.039  0.042  4.306   0.020   0.020 0.835 0.057  0.053    0.563   0.035   0.034 0.757 0 
10557075 10.493 5874   1.589  0.031   0.032 4.127 0.027  0.033  4.195   0.020   0.020 1.246 0.048  0.092    1.443   0.087   0.089 0.866 0 
10557598 13.228 5032   3.748  0.103   0.102 3.415 0.063  0.087  3.349   0.020   0.020 1.343 0.171  0.225    1.144   0.082   0.082 0.840 0 
10578006 12.801 5918   1.718  0.040   0.040 4.053 0.032  0.051  4.008   0.020   0.020 1.216 0.081  0.104    1.095   0.072   0.072 0.762 0 
10578145 13.273 6157   1.337  0.031   0.027 4.246 0.041  0.036  4.372   0.020   0.020 1.164 0.070  0.078    1.535   0.100   0.094 0.772 0 
10578516 13.327 5516   2.294  0.055   0.056 3.796 0.030  0.035  3.622   0.020   0.020 1.209 0.061  0.075    0.804   0.053   0.054 0.799 0 
10578748 12.968 5057   3.413  0.092   0.085 3.487 0.055  0.080  3.484   0.020   0.020 1.322 0.147  0.204    1.295   0.092   0.088 0.833 0 
10579471 13.477 6053   1.195  0.031   0.029 4.319 0.038  0.042  4.339   0.020   0.020 1.097 0.073  0.078    1.136   0.079   0.076 0.703 0 
10579826 13.205 5987   1.590  0.035   0.032 4.106 0.032  0.048  4.349   0.020   0.020 1.186 0.070  0.104    2.057   0.130   0.126 0.729 0 
10580274 12.386 5671   1.777  0.043   0.040 4.018 0.048  0.037  4.053   0.020   0.020 1.199 0.129  0.052    1.301   0.087   0.084 0.796 0 
10581467 11.646 4591   3.618  0.081   0.080 3.292 0.031  0.029  3.741   0.020   0.020 0.928 0.056  0.027 -999.000   0.169   0.168 0.858 1 
10582036 12.197 5923   1.836  0.046   0.046 3.953 0.039  0.037  4.144   0.020   0.020 1.114 0.068  0.068    1.711   0.117   0.117 0.802 0 
10585775 12.289 4968   2.466  0.061   0.057 3.642 0.059  0.062  3.672   0.020   0.020 0.979 0.128  0.115    1.041   0.070   0.068 0.842 0 
10587146 12.894 5196   3.181  0.090   0.088 3.569 0.046  0.062  3.610   0.020   0.020 1.387 0.107  0.164    1.504   0.110   0.108 0.769 0 
10591865 12.157 5707   2.197  0.056   0.054 3.840 0.029  0.030  3.864   0.020   0.020 1.230 0.057  0.058    1.285   0.088   0.087 0.839 0 
10592770 11.032 5605   0.935  0.018   0.018 4.411 0.043  0.038  4.345   0.020   0.020 0.827 0.064  0.052    0.705   0.042   0.042 0.778 0 
10593260 11.619 5479   1.078  0.021   0.020 4.285 0.029  0.022  4.238   0.020   0.020 0.823 0.040  0.029    0.732   0.044   0.044 0.729 0 
10598572 12.992 5062   3.699  0.102   0.101 3.466 0.058  0.068  3.590   0.020   0.020 1.475 0.159  0.181    1.938   0.139   0.138 0.689 0 
10600320 12.981 5015   2.794  0.073   0.076 3.606 0.060  0.081  3.617   0.020   0.020 1.160 0.140  0.183    1.179   0.082   0.084 0.754 0 
10604017 12.429 6814   2.100  0.061   0.059 3.950 0.033  0.033  4.016   0.020   0.020 1.448 0.072  0.074    1.666   0.124   0.121 0.743 0 
10604629 13.254 5037   2.986  0.075   0.078 3.599 0.049  0.066  3.662   0.020   0.020 1.300 0.115  0.156    1.492   0.101   0.104 0.748 0 
10610227 13.360 4955   2.876  0.079   0.078 3.566 0.067  0.086  3.749   0.020   0.020 1.113 0.165  0.182    1.691   0.121   0.120 0.742 0 
10610653 13.409 4801   3.376  0.270   0.248 3.380 0.094  0.091  3.439   0.020   0.020 1.000 0.205  0.127    1.142   0.190   0.176 0.792 0 
10613105 12.301 6464   1.606  0.048   0.046 4.146 0.035  0.035  4.147   0.020   0.020 1.328 0.064  0.058    1.318   0.100   0.097 0.731 0 
10613255 10.800 5033   0.813  0.013   0.013 4.536 0.029  0.034  4.355   0.020   0.020 0.833 0.043  0.048    0.546   0.031   0.030 0.764 0 
10616057 11.486 4820   5.553  0.149   0.127 3.052 0.079  0.101  3.012   0.020   0.020 1.283 0.228  0.251    1.155   0.082   0.075 0.959 0 
10616168 13.147 5042   2.814  0.062   0.064 3.497 0.069  0.060  3.512   0.020   0.020 0.912 0.138  0.105    0.940   0.060   0.061 0.767 0 
10616441 12.048 5601   0.978  0.019   0.018 4.428 0.038  0.041  4.092   0.020   0.020 0.938 0.065  0.064    0.431   0.026   0.026 0.673 0 
10616516 13.182 6420   2.230  0.056   0.056 3.912 0.031  0.035  3.848   0.023   0.023 1.494 0.074  0.101    1.279   0.092   0.092 0.621 0 
10616598 12.253 6404   2.177  0.052   0.050 3.918 0.028  0.043  3.915   0.020   0.020 1.441 0.064  0.125    1.421   0.094   0.092 0.699 0 
10619505 11.974 5999   1.222  0.025   0.025 4.284 0.037  0.039  4.256   0.020   0.020 1.053 0.072  0.071    0.982   0.060   0.061 0.721 0 
10620064 12.986 6309   1.852  0.048   0.046 4.031 0.032  0.035  3.997   0.020   0.020 1.355 0.067  0.075    1.241   0.086   0.084 0.670 0 
10620805 12.559 5061   3.717  0.108   0.099 3.431 0.059  0.074  3.551   0.020   0.020 1.377 0.156  0.193    1.792   0.133   0.126 0.749 0 
10622477 12.684 5127   3.451  0.119   0.100 3.547 0.040  0.069  3.457   0.020   0.020 1.543 0.100  0.177    1.243   0.103   0.092 0.871 0 
10644067 12.418 6332   1.861  0.046   0.046 4.021 0.031  0.035  4.117   0.020   0.020 1.336 0.061  0.088    1.655   0.112   0.112 0.796 0 
10646290 12.428 6301   1.222  0.024   0.023 4.345 0.022  0.032  4.333   0.020   0.020 1.209 0.044  0.061    1.172   0.071   0.070 0.716 0 
10647186 13.460 5019   3.470  0.093   0.093 3.516 0.055  0.064  3.636   0.020   0.020 1.452 0.145  0.172    1.897   0.134   0.134 0.810 0 
10648517 13.007 5587   1.871  0.032   0.041 3.939 0.032  0.031  4.042   0.020   0.020 1.111 0.076  0.069    1.406   0.081   0.090 0.741 0 
10649434 11.400 6378   1.783  0.036   0.035 4.045 0.029  0.033  4.117   0.020   0.020 1.298 0.055  0.089    1.518   0.093   0.092 0.799 0 
10652967 10.813 5908   1.046  0.019   0.019 4.387 0.038  0.042  4.268   0.020   0.020 0.976 0.068  0.069    0.738   0.043   0.043 0.717 0 
10656270 13.038 4878   3.819  0.095   0.093 3.301 0.088  0.087  3.299   0.020   0.020 1.072 0.222  0.183    1.059   0.072   0.071 0.867 0 
10658122  8.735 6706   4.241  0.100   0.089 3.516 0.027  0.065  3.847   0.200   0.200 2.169 0.084  0.243    4.611   2.135   2.132 0.990 0 
10658499 12.417 5717   2.021  0.053   0.051 3.903 0.034  0.032  4.225   0.020   0.020 1.206 0.061  0.062    2.500   0.175   0.171 0.728 0 
10659015 11.713 6731   1.810  0.045   0.040 4.083 0.031  0.030  4.078   0.020   0.020 1.457 0.074  0.064    1.431   0.097   0.091 0.789 0 
10663317 12.307 6130   1.989  0.053   0.052 3.943 0.046  0.042  4.026   0.020   0.020 1.261 0.126  0.071    1.530   0.108   0.107 0.727 0 
10665098 13.083 4974   3.697  0.111   0.108 3.311 0.091  0.087  3.334   0.020   0.020 1.031 0.220  0.176    1.075   0.081   0.080 0.835 0 
10671011 11.819 4914   3.920  0.096   0.090 3.349 0.065  0.086  3.415   0.020   0.020 1.265 0.183  0.214    1.457   0.098   0.095 0.920 0 
10675198 12.060 6137   1.298  0.023   0.025 4.288 0.032  0.030  4.263   0.020   0.020 1.207 0.057  0.069    1.126   0.065   0.068 0.728 0 
10679502 12.263 4905   3.565  0.088   0.091 3.461 0.057  0.072  3.331   0.020   0.020 1.349 0.160  0.188    0.993   0.067   0.068 0.915 0 
10679763 12.532 5067   3.109  0.083   0.079 3.536 0.055  0.076  3.607   0.020   0.020 1.224 0.139  0.180    1.425   0.101   0.098 0.828 0 
10680105 12.229 6325   2.352  0.162   0.151 3.863 0.051  0.054  3.959   0.020   0.020 1.514 0.092  0.139    1.837   0.267   0.250 0.730 0 
10681989 11.938 6370   1.608  0.035   0.033 4.157 0.029  0.028  3.988   0.020   0.020 1.365 0.057  0.054    0.917   0.058   0.057 0.694 0 
10684371 13.477 5244   1.975  0.048   0.050 3.739 0.036  0.031  3.799   0.020   0.020 0.785 0.050  0.036    0.895   0.060   0.061 0.688 0 
10684751 13.478 6325   1.834  0.050   0.046 4.015 0.030  0.045  3.843   0.020   0.020 1.287 0.056  0.105    0.854   0.061   0.058 0.683 0 
10686082 12.533 5130   4.679  0.162   0.145 3.288 0.072  0.074  3.477   0.020   0.020 1.574 0.215  0.211    2.394   0.199   0.185 0.803 0 
10687513 12.632 6606   1.979  0.057   0.055 3.992 0.033  0.032  3.958   0.020   0.020 1.415 0.070  0.065    1.297   0.095   0.094 0.761 0 
10687813 13.241 6595   1.561  0.038   0.036 4.178 0.033  0.032  3.991   0.020   0.020 1.347 0.069  0.059    0.869   0.058   0.057 0.754 0 
10709381 12.903 5366   1.776  0.046   0.046 3.935 0.036  0.039  4.218   0.020   0.020 1.000 0.061  0.067    1.902   0.132   0.132 0.758 0 
10710365 11.784 5109   3.643  0.095   0.107 3.498 0.052  0.060  3.523   0.020   0.020 1.533 0.134  0.170    1.612   0.112   0.121 0.907 0 
10710588 12.713 5975   2.511  0.077   0.074 3.770 0.063  0.036  3.729   0.020   0.020 1.367 0.189  0.070    1.233   0.095   0.092 0.792 0 
10710808 12.408 6109   1.277  0.040   0.039 4.238 0.042  0.044  4.220   0.020   0.020 1.036 0.072  0.072    0.986   0.076   0.075 0.727 0 
10711401 12.776 5940   1.274  0.028   0.028 4.206 0.042  0.041  4.233   0.020   0.020 0.956 0.073  0.065    1.012   0.064   0.064 0.747 0 
10711959 13.008 6195   2.417  0.072   0.066 3.866 0.028  0.032  3.963   0.020   0.020 1.587 0.060  0.080    1.957   0.147   0.139 0.709 0 
10712331 11.766 6665   1.802  0.038   0.038 4.047 0.029  0.029  4.266   0.020   0.020 1.328 0.056  0.054    2.183   0.136   0.137 0.735 0 
10713618 12.498 4710   7.386  0.317   0.302 2.795 0.098  0.116  2.683   0.020   0.020 1.257 0.285  0.282    0.959   0.093   0.090 0.803 0 
10717724 12.070 6528   2.027  0.048   0.047 3.963 0.028  0.037  3.953   0.020   0.020 1.386 0.061  0.100    1.344   0.088   0.088 0.772 0 
10718976 11.137 5863   1.595  0.048   0.045 4.105 0.033  0.050  4.267   0.020   0.020 1.193 0.068  0.104    1.716   0.130   0.125 0.766 0 
10721710 11.905 5085   2.520  0.058   0.058 3.703 0.041  0.057  3.644   0.020   0.020 1.172 0.098  0.122    1.020   0.066   0.067 0.862 0 
10722295 12.228 5028   3.749  0.112   0.110 3.421 0.059  0.071  3.432   0.020   0.020 1.368 0.151  0.190    1.387   0.105   0.103 0.888 0 
10723938 12.849 4859   3.058  0.084   0.084 3.544 0.062  0.080  3.605   0.020   0.020 1.206 0.150  0.190    1.373   0.098   0.099 0.789 0 
10724279 11.905 6342   1.604  0.039   0.038 4.145 0.029  0.032  4.003   0.020   0.020 1.320 0.055  0.057    0.944   0.064   0.063 0.715 0 
10725108 12.502 5001   2.537  0.062   0.059 3.608 0.063  0.063  3.583   0.020   0.020 0.957 0.130  0.112    0.898   0.060   0.059 0.850 0 
10727726 12.470 4922   2.602  0.067   0.065 3.653 0.058  0.071  3.654   0.020   0.020 1.125 0.131  0.156    1.114   0.077   0.076 0.825 0 
10728551 11.720 6037   2.098  0.050   0.051 3.957 0.026  0.033  4.015   0.020   0.020 1.470 0.051  0.091    1.661   0.110   0.111 0.746 0 
10728600 11.983 6455   1.382  0.032   0.032 4.227 0.035  0.036  4.258   0.020   0.020 1.188 0.054  0.067    1.262   0.083   0.082 0.704 0 
10730618 10.450 6353   1.758  0.035   0.036 4.068 0.029  0.031  4.252   0.020   0.020 1.326 0.058  0.062    2.010   0.123   0.125 0.825 0 
10733608 13.111 5135   2.918  0.078   0.072 3.646 0.035  0.050  3.305   0.020   0.020 1.384 0.080  0.119    0.627   0.044   0.042 0.751 0 
10734126 12.254 5427   5.393  0.263   0.156 3.246 0.027  0.048  3.784   0.020   0.020 1.906 0.085  0.128 -999.000   0.696   0.477 0.810 1 
10734598 12.964 4864   2.174  0.049   0.050 3.799 0.038  0.044  3.761   0.020   0.020 1.097 0.070  0.091    0.995   0.064   0.065 0.717 0 
10735422 12.935 5036   2.864  0.077   0.074 3.487 0.072  0.063  3.593   0.020   0.020 0.925 0.146  0.112    1.171   0.083   0.081 0.801 0 
10735588 13.373 5396   2.602  0.073   0.072 3.694 0.031  0.038  3.681   0.020   0.020 1.227 0.073  0.079    1.184   0.086   0.085 0.708 0 
10737307 12.591 5023   4.107  0.127   0.125 3.341 0.060  0.080  3.394   0.020   0.020 1.359 0.165  0.208    1.523   0.117   0.116 0.875 0 
10742066 11.313 5918   1.268  0.026   0.025 4.206 0.041  0.040  4.335   0.020   0.020 0.948 0.071  0.063    1.268   0.079   0.077 0.723 0 
10743634 12.051 6722   1.598  0.038   0.034 4.165 0.030  0.028  4.097   0.020   0.020 1.368 0.070  0.055    1.165   0.077   0.073 0.741 0 
10743846 12.989 6221   2.499  0.079   0.069 3.842 0.028  0.033  3.788   0.020   0.020 1.605 0.063  0.094    1.398   0.109   0.100 0.717 0 
10744246 11.577 5045   4.265  0.140   0.142 3.413 0.045  0.081  3.476   0.020   0.020 1.739 0.146  0.266    1.986   0.159   0.161 0.898 0 
10744768 13.438 5771   2.263  0.071   0.069 3.858 0.054  0.033  3.889   0.020   0.020 1.353 0.160  0.055    1.447   0.113   0.111 0.726 0 
10745005 12.101 7002   1.630  0.040   0.040 4.159 0.032  0.031  3.980   0.020   0.020 1.406 0.073  0.059    0.924   0.062   0.062 0.766 0 
10746223 13.223 4971   3.307  0.077   0.076 3.349 0.079  0.056  3.367   0.020   0.020 0.895 0.163  0.094    0.929   0.061   0.060 0.842 0 
10746881 11.493 4840  10.885  0.287   0.473 2.533 0.172  0.156  2.401   0.020   0.020 1.560 0.476  0.526    1.087   0.076   0.107 0.807 0 
10748508 12.129 5872   1.451  0.027   0.027 4.134 0.041  0.040  4.088   0.020   0.020 1.050 0.098  0.077    0.939   0.056   0.056 0.759 0 
10748529 12.891 5796   1.580  0.039   0.037 4.042 0.044  0.040  3.974   0.020   0.020 1.013 0.076  0.066    0.856   0.058   0.056 0.667 0 
10749166 12.517 5917   1.431  0.026   0.026 4.184 0.032  0.039  4.157   0.020   0.020 1.146 0.075  0.091    1.072   0.062   0.063 0.669 0 
10750187 12.682 5960   1.697  0.038   0.039 4.056 0.034  0.052  3.897   0.020   0.020 1.187 0.096  0.098    0.828   0.053   0.054 0.678 0 
10750407 13.392 5135   3.878  0.123   0.114 3.422 0.062  0.076  3.362   0.020   0.020 1.465 0.180  0.206    1.263   0.099   0.094 0.774 0 
10751412 13.090 6684   2.167  0.067   0.065 3.933 0.034  0.034  3.866   0.020   0.020 1.484 0.074  0.075    1.258   0.097   0.095 0.687 0 
10751546 12.231 6515   2.053  0.059   0.058 3.974 0.033  0.034  4.023   0.020   0.020 1.459 0.075  0.070    1.622   0.119   0.119 0.716 0 
10753744 13.252 6494   1.509  0.038   0.035 4.191 0.029  0.030  4.149   0.020   0.020 1.298 0.058  0.053    1.169   0.080   0.077 0.730 0 
10775669 12.975 5114   2.647  0.063   0.064 3.569 0.062  0.065  3.574   0.020   0.020 0.954 0.124  0.119    0.958   0.063   0.064 0.830 0 
10775894 12.629 6334   1.475  0.039   0.033 4.156 0.034  0.040  4.295   0.020   0.020 1.149 0.061  0.081    1.565   0.109   0.101 0.759 0 
10778579 12.646 5936   1.485  0.032   0.030 4.153 0.036  0.040  4.061   0.020   0.020 1.154 0.069  0.087    0.924   0.059   0.057 0.727 0 
10779358 12.170 5818   1.079  0.016   0.016 4.326 0.040  0.038  4.343   0.020   0.020 0.902 0.077  0.066    0.937   0.052   0.052 0.717 0 
10779479 12.080 5112   2.777  0.065   0.060 3.602 0.054  0.072  3.597   0.020   0.020 1.134 0.126  0.153    1.112   0.073   0.070 0.885 0 
10780632 12.102 5104   2.783  0.060   0.067 3.657 0.039  0.057  3.697   0.020   0.020 1.292 0.089  0.134    1.404   0.088   0.094 0.853 0 
10782383 12.979 4951   4.238  0.125   0.121 3.301 0.066  0.086  3.394   0.020   0.020 1.323 0.180  0.218    1.621   0.121   0.119 0.842 0 
10783387 13.111 5178   3.060  0.083   0.083 3.589 0.042  0.056  3.527   0.020   0.020 1.338 0.099  0.134    1.149   0.082   0.082 0.766 0 
10784425 11.710 6397   2.425  0.057   0.056 3.848 0.027  0.049  3.814   0.020   0.020 1.526 0.062  0.152    1.398   0.092   0.091 0.825 0 
10785253 13.221 5014   2.863  0.068   0.067 3.605 0.053  0.072  3.401   0.020   0.020 1.215 0.125  0.168    0.753   0.050   0.050 0.793 0 
10789445 13.170 4919   3.374  0.090   0.088 3.477 0.060  0.081  3.520   0.020   0.020 1.255 0.162  0.197    1.373   0.097   0.096 0.812 0 
10794816 12.740 4945   3.509  0.108   0.104 3.410 0.073  0.092  3.397   0.020   0.020 1.163 0.188  0.206    1.120   0.086   0.084 0.827 0 
10797168 13.473 4971   2.705  0.067   0.065 3.568 0.070  0.070  3.553   0.020   0.020 0.995 0.153  0.133    0.954   0.064   0.063 0.652 0 
10801180 11.712 6939   2.145  0.105   0.098 3.976 0.041  0.042  4.168   0.020   0.020 1.614 0.083  0.083    2.472   0.268   0.254 0.747 0 
10801738 11.779 6021   1.586  0.034   0.031 4.107 0.032  0.044  4.228   0.020   0.020 1.182 0.066  0.095    1.550   0.098   0.094 0.736 0 
10803114 12.437 6004   1.633  0.041   0.039 4.087 0.034  0.048  4.035   0.020   0.020 1.204 0.068  0.107    1.053   0.072   0.070 0.683 0 
10809164 10.873 5945   1.764  0.093   0.087 3.943 0.049  0.046  4.190   0.020   0.020 1.012 0.067  0.060    1.755   0.201   0.192 0.744 0 
10809505 12.273 5089   4.081  0.119   0.114 3.407 0.063  0.070  3.384   0.020   0.020 1.566 0.187  0.198    1.471   0.110   0.107 0.865 0 
10810836 11.147 6338   1.983  0.044   0.042 3.975 0.027  0.042  4.061   0.020   0.020 1.366 0.060  0.110    1.648   0.106   0.103 0.806 0 
10810885 13.285 5042   3.819  0.118   0.117 3.403 0.064  0.081  3.708   0.020   0.020 1.367 0.173  0.217    2.712   0.209   0.208 0.765 0 
10813522 12.015 6731   2.123  0.051   0.050 3.960 0.032  0.032  4.086   0.020   0.020 1.512 0.076  0.077    2.002   0.134   0.132 0.729 0 
10813888 12.244 6514   1.275  0.026   0.023 4.329 0.018  0.023  4.090   0.020   0.020 1.268 0.035  0.047    0.728   0.045   0.043 0.671 0 
10814622 13.197 6025   2.339  0.064   0.064 3.800 0.034  0.031  3.842   0.020   0.020 1.271 0.061  0.059    1.387   0.099   0.099 0.747 0 
10815193 13.265 5683   3.906  0.121   0.090 3.485 0.017  0.030  3.705   0.020   0.020 1.703 0.061  0.068    2.820   0.218   0.183 0.677 0 
10816318 12.627 5995   1.325  0.036   0.028 4.269 0.029  0.039  4.143   0.020   0.020 1.203 0.054  0.070    0.889   0.063   0.055 0.690 0 
10817734 11.999 5902   1.079  0.025   0.024 4.292 0.040  0.039  4.248   0.020   0.020 0.837 0.057  0.050    0.751   0.049   0.048 0.708 0 
10841541 13.018 5763   1.599  0.036   0.035 4.101 0.032  0.050  4.045   0.020   0.020 1.173 0.081  0.093    1.033   0.067   0.066 0.773 0 
10841824 12.605 6328   1.417  0.033   0.036 4.220 0.031  0.036  3.922   0.020   0.020 1.227 0.054  0.068    0.612   0.040   0.042 0.739 0 
10842687 13.194 5899   2.328  0.065   0.067 3.827 0.060  0.034  4.076   0.020   0.020 1.337 0.173  0.064    2.353   0.170   0.173 0.765 0 
10842919 12.269 4980   4.288  0.119   0.116 3.321 0.061  0.073  3.411   0.020   0.020 1.422 0.185  0.199    1.727   0.125   0.123 0.868 0 
10843982 12.535 4919   3.841  0.101   0.100 3.403 0.060  0.076  3.333   0.020   0.020 1.375 0.172  0.198    1.157   0.081   0.081 0.877 0 
10844074 12.980 4898   3.399  0.101   0.099 3.483 0.059  0.078  3.436   0.020   0.020 1.294 0.158  0.197    1.149   0.086   0.085 0.850 0 
10844136 13.302 5611   1.612  0.093   0.088 4.025 0.059  0.052  4.082   0.020   0.020 1.028 0.074  0.071    1.146   0.143   0.136 0.744 0 
10844462 13.365 6140   1.305  0.028   0.028 4.197 0.041  0.040  4.419   0.020   0.020 0.983 0.075  0.065    1.629   0.102   0.103 0.687 0 
10845320 12.472 5774   1.300  0.028   0.027 4.233 0.036  0.041  4.250   0.020   0.020 1.063 0.070  0.074    1.097   0.070   0.068 0.722 0 
10845640 11.988 5118   3.887  0.100   0.097 3.369 0.058  0.080  3.333   0.020   0.020 1.299 0.158  0.204    1.185   0.082   0.080 0.912 0 
10847223 12.368 6468   1.531  0.036   0.035 4.163 0.030  0.034  4.309   0.020   0.020 1.257 0.047  0.058    1.740   0.114   0.114 0.719 0 
10847883 12.499 6225   1.501  0.038   0.038 4.182 0.039  0.033  4.151   0.020   0.020 1.268 0.063  0.065    1.162   0.079   0.079 0.721 0 
10848050 12.443 5708   1.116  0.025   0.024 4.363 0.036  0.039  4.280   0.020   0.020 1.056 0.062  0.067    0.864   0.056   0.055 0.744 0 
10848246 12.354 6160   1.213  0.027   0.025 4.322 0.033  0.037  4.078   0.020   0.020 1.134 0.065  0.071    0.642   0.041   0.040 0.695 0 
10848557 11.472 6389   2.280  0.064   0.061 3.904 0.032  0.032  3.981   0.020   0.020 1.536 0.074  0.075    1.813   0.132   0.128 0.798 0 
10848737 11.184 5014   2.135  0.051   0.049 3.812 0.036  0.048  4.053   0.020   0.020 1.083 0.074  0.092    1.878   0.125   0.122 0.892 0 
10848778 12.491 6150   2.167  0.075   0.071 3.912 0.035  0.052  3.965   0.020   0.020 1.422 0.075  0.137    1.577   0.131   0.126 0.765 0 
10850763 12.383 5158   3.684  0.112   0.106 3.445 0.049  0.066  3.348   0.020   0.020 1.395 0.129  0.172    1.102   0.084   0.081 0.882 0 
10853854 12.344 6091   1.369  0.034   0.032 4.204 0.033  0.041  4.292   0.020   0.020 1.101 0.070  0.077    1.338   0.090   0.088 0.697 0 
10854117 13.499 5044   3.513  0.106   0.104 3.455 0.058  0.078  3.464   0.020   0.020 1.297 0.152  0.194    1.310   0.100   0.098 0.782 0 
10854207 12.131 6833   1.615  0.040   0.042 4.173 0.033  0.031  4.060   0.020   0.020 1.426 0.075  0.064    1.092   0.074   0.076 0.743 0 
10854403 11.815 6516   1.369  0.030   0.029 4.268 0.030  0.029  4.304   0.020   0.020 1.277 0.054  0.051    1.374   0.088   0.086 0.780 0 
10855313 13.154 4824   4.035  0.100   0.094 3.303 0.077  0.093  3.300   0.020   0.020 1.208 0.202  0.218    1.185   0.080   0.077 0.834 0 
10857462 11.498 5673   1.167  0.024   0.023 4.302 0.038  0.039  4.413   0.020   0.020 1.001 0.067  0.068    1.285   0.079   0.078 0.782 0 
10859058 12.273 5137   2.373  0.062   0.060 3.734 0.040  0.054  3.711   0.020   0.020 1.118 0.089  0.108    1.055   0.073   0.072 0.835 0 
10861893 10.363 6134   2.043  0.040   0.040 3.958 0.025  0.049  4.102   0.020   0.020 1.392 0.061  0.130    1.923   0.116   0.116 0.904 0 
10866328 11.677 6141   1.315  0.027   0.028 4.261 0.033  0.039  4.263   0.020   0.020 1.157 0.063  0.073    1.154   0.072   0.072 0.697 0 
10866952 11.209 5690   1.214  0.024   0.024 4.233 0.040  0.039  4.342   0.020   0.020 0.925 0.069  0.062    1.181   0.072   0.071 0.759 0 
10873010 11.245 6230   1.810  0.060   0.050 4.022 0.033  0.043  4.030   0.020   0.020 1.281 0.062  0.112    1.281   0.103   0.093 0.787 0 
10873213 13.294 6079   1.905  0.045   0.044 3.990 0.033  0.052  3.918   0.020   0.020 1.304 0.076  0.122    1.095   0.072   0.071 0.709 0 
10873435 12.532 6253   2.115  0.060   0.057 3.936 0.029  0.044  4.059   0.020   0.020 1.424 0.065  0.127    1.866   0.136   0.132 0.719 0 
10873669 13.463 5102   5.221  0.176   0.177 3.203 0.088  0.083  3.356   0.020   0.020 1.602 0.300  0.245    2.254   0.184   0.185 0.769 0 
10873856 12.873 5036   3.339  0.097   0.095 3.506 0.056  0.074  3.492   0.020   0.020 1.314 0.142  0.184    1.263   0.093   0.093 0.833 0 
10873968 11.978 6804   1.633  0.038   0.036 4.160 0.033  0.031  4.056   0.020   0.020 1.413 0.077  0.065    1.107   0.072   0.070 0.780 0 
10874182 13.250 6377   2.115  0.054   0.053 3.923 0.031  0.048  4.053   0.020   0.020 1.384 0.066  0.124    1.843   0.126   0.125 0.697 0 
10876186 12.126 5496   1.010  0.020   0.020 4.396 0.040  0.041  4.445   0.020   0.020 0.931 0.066  0.063    1.035   0.063   0.062 0.692 0 
10876854 11.959 5201   3.162  0.073   0.081 3.544 0.044  0.066  3.590   0.020   0.020 1.282 0.106  0.155    1.416   0.092   0.098 0.843 0 
10876944 13.339 6397   2.268  0.060   0.057 3.899 0.031  0.038  3.820   0.020   0.020 1.501 0.074  0.118    1.238   0.087   0.085 0.702 0 
10878568 12.280 6183   1.418  0.039   0.037 4.187 0.039  0.038  4.197   0.021   0.021 1.144 0.067  0.078    1.155   0.084   0.081 0.630 0 
10879295 12.747 6362   2.130  0.061   0.060 3.938 0.032  0.038  4.043   0.020   0.020 1.450 0.073  0.110    1.828   0.134   0.133 0.723 0 
10880183 12.302 6684   1.614  0.041   0.041 4.159 0.033  0.032  3.977   0.020   0.020 1.381 0.073  0.061    0.900   0.061   0.061 0.670 0 
10880472 13.366 4838   3.277  0.087   0.082 3.495 0.062  0.082  3.359   0.020   0.020 1.238 0.163  0.197    0.894   0.063   0.061 0.769 0 
10881418 12.609 6276   1.285  0.032   0.030 4.293 0.033  0.038  4.084   0.020   0.020 1.192 0.065  0.078    0.730   0.050   0.048 0.702 0 
10881762 13.350 6377   2.557  0.074   0.071 3.820 0.029  0.041  3.737   0.020   0.020 1.594 0.069  0.143    1.301   0.096   0.094 0.755 0 
10903134 12.526 6123   1.300  0.028   0.028 4.267 0.032  0.042  4.242   0.020   0.020 1.146 0.068  0.081    1.075   0.067   0.068 0.748 0 
10904376 11.836 5670   2.359  0.053   0.051 3.796 0.026  0.026  3.953   0.020   0.020 1.282 0.051  0.057    1.820   0.117   0.114 0.872 0 
10905276 12.269 5847   1.427  0.033   0.031 4.173 0.035  0.042  4.183   0.020   0.020 1.116 0.071  0.083    1.132   0.074   0.072 0.753 0 
10907349 13.193 5076   3.583  0.103   0.100 3.350 0.084  0.089  3.429   0.020   0.020 1.060 0.201  0.185    1.256   0.092   0.091 0.819 0 
10907628 12.549 6319   2.182  0.066   0.065 3.919 0.032  0.042  3.978   0.020   0.020 1.458 0.071  0.128    1.648   0.125   0.124 0.722 0 
10908140 12.518 6251   1.308  0.026   0.027 4.300 0.029  0.024  4.157   0.020   0.020 1.257 0.053  0.060    0.896   0.055   0.055 0.706 0 
10908196 10.955 5621   1.266  0.034   0.033 4.220 0.042  0.042  4.154   0.020   0.020 0.978 0.070  0.066    0.833   0.059   0.058 0.743 0 
10908631 12.863 4960   3.167  0.101   0.096 3.421 0.083  0.072  3.449   0.020   0.020 0.968 0.188  0.132    1.028   0.081   0.078 0.831 0 
10909094 12.499 5184   2.438  0.069   0.070 3.762 0.030  0.039  3.868   0.020   0.020 1.262 0.062  0.086    1.600   0.117   0.118 0.805 0 
10910840 12.247 4878   4.371  0.139   0.134 3.274 0.067  0.084  3.353   0.020   0.020 1.327 0.187  0.219    1.572   0.123   0.120 0.896 0 
10910961 13.055 5324   1.828  0.045   0.046 3.913 0.036  0.041  3.889   0.020   0.020 1.005 0.061  0.068    0.943   0.064   0.064 0.714 0 
10917363 13.398 5180   3.145  0.092   0.087 3.498 0.058  0.079  3.506   0.020   0.020 1.142 0.142  0.169    1.157   0.086   0.083 0.753 0 
10917535 12.807 5001   4.410  0.165   0.162 3.274 0.066  0.084  3.338   0.020   0.020 1.351 0.179  0.217    1.544   0.136   0.134 0.831 0 
10920182 11.824 6276   1.706  0.038   0.037 4.099 0.028  0.032  4.080   0.020   0.020 1.344 0.057  0.059    1.274   0.082   0.081 0.772 0 
10920273 11.926 5910   1.779  0.041   0.039 3.975 0.042  0.037  4.066   0.020   0.020 1.100 0.074  0.069    1.342   0.087   0.086 0.802 0 
10920471 11.798 6519   2.715  0.069   0.067 3.789 0.028  0.029  3.948   0.020   0.020 1.669 0.072  0.067    2.383   0.164   0.161 0.852 0 
10921267 13.339 4942   2.672  0.070   0.066 3.694 0.038  0.056  3.714   0.020   0.020 1.299 0.084  0.132    1.347   0.094   0.091 0.712 0 
10922160 13.178 5003   3.417  0.093   0.086 3.428 0.070  0.090  3.550   0.020   0.020 1.153 0.181  0.203    1.508   0.108   0.103 0.784 0 
10924672 12.230 6219   2.196  0.058   0.056 3.873 0.052  0.039  3.942   0.020   0.020 1.310 0.149  0.068    1.539   0.108   0.106 0.764 0 
10924961 12.841 4900   2.307  0.063   0.061 3.765 0.040  0.053  3.917   0.020   0.020 1.140 0.078  0.111    1.604   0.114   0.113 0.744 0 
10925002 11.742 5404   6.451  0.161   0.276 3.161 0.028  0.030  3.271   0.020   0.020 2.201 0.073  0.088    2.830   0.192   0.275 0.890 0 
10931217 12.948 6130   1.901  0.048   0.046 3.997 0.031  0.051  4.195   0.020   0.020 1.324 0.067  0.126    2.063   0.141   0.138 0.697 0 
10931679 12.122 6366   1.257  0.025   0.025 4.319 0.028  0.032  4.243   0.020   0.020 1.210 0.054  0.069    1.008   0.061   0.061 0.718 0 
10932284 12.273 6112   1.144  0.025   0.023 4.331 0.039  0.040  4.294   0.020   0.020 1.033 0.070  0.070    0.939   0.059   0.058 0.700 0 
10932872 13.464 4546   9.450  0.571   0.454 2.612 0.193  0.111  2.660   0.020   0.020 1.349 0.720  0.322    1.489   0.193   0.159 0.761 0 
10933525 13.354 6337   1.912  0.049   0.048 4.011 0.032  0.035  4.059   0.020   0.020 1.379 0.068  0.074    1.527   0.105   0.104 0.654 0 
10934272 12.348 6319   2.231  0.057   0.057 3.903 0.028  0.044  3.929   0.020   0.020 1.466 0.066  0.133    1.541   0.106   0.106 0.714 0 
10934586 10.488 6165   1.319  0.027   0.024 4.269 0.028  0.039  4.311   0.020   0.020 1.183 0.060  0.075    1.298   0.080   0.076 0.795 0 
10934653 10.540 5917   1.001  0.019   0.018 4.416 0.036  0.040  4.250   0.020   0.020 0.956 0.063  0.066    0.649   0.039   0.038 0.702 0 
10935170 13.442 5238   3.355  0.104   0.095 3.493 0.048  0.069  3.481   0.020   0.020 1.288 0.112  0.164    1.243   0.096   0.090 0.733 0 
10959439 13.486 6302   1.353  0.034   0.032 4.256 0.039  0.037  4.185   0.020   0.020 1.217 0.071  0.074    1.023   0.070   0.067 0.747 0 
10959552 13.211 6069   1.153  0.021   0.020 4.379 0.020  0.033  4.135   0.020   0.020 1.161 0.044  0.061    0.662   0.039   0.038 0.714 0 
10960822 12.551 5498   0.957  0.018   0.018 4.462 0.030  0.037  4.293   0.020   0.020 0.973 0.052  0.061    0.656   0.039   0.039 0.742 0 
10961077 13.080 4989   3.319  0.089   0.089 3.536 0.051  0.068  3.522   0.020   0.020 1.387 0.138  0.169    1.337   0.095   0.095 0.802 0 
10961587 12.083 6272   1.806  0.041   0.040 4.040 0.030  0.036  3.988   0.020   0.020 1.312 0.059  0.095    1.157   0.075   0.074 0.769 0 
10962659 11.414 6517   2.879  0.175   0.168 3.757 0.047  0.045  3.949   0.020   0.020 1.766 0.083  0.090    2.686   0.350   0.337 0.827 0 
10964183 12.073 5273   1.020  0.019   0.019 4.351 0.030  0.022  4.330   0.020   0.020 0.858 0.043  0.029    0.811   0.048   0.048 0.699 0 
10964533 13.225 4930   3.430  0.102   0.099 3.456 0.062  0.084  3.477   0.020   0.020 1.240 0.164  0.203    1.285   0.097   0.095 0.762 0 
10967125 12.196 5963   2.056  0.050   0.049 3.906 0.058  0.037  3.980   0.020   0.020 1.249 0.155  0.074    1.473   0.098   0.098 0.806 0 
10969787 13.003 5884   2.677  0.091   0.089 3.722 0.039  0.034  3.971   0.020   0.020 1.396 0.078  0.068    2.445   0.201   0.198 0.728 0 
10971860 11.829 6387   2.791  0.081   0.083 3.695 0.054  0.032  3.819   0.020   0.020 1.414 0.144  0.060    1.874   0.139   0.141 0.828 0 
10973652 12.179 6259   2.586  0.083   0.071 3.820 0.029  0.033  3.891   0.020   0.020 1.634 0.064  0.087    1.895   0.150   0.136 0.820 0 
10974630 12.030 6263   1.687  0.040   0.037 4.032 0.045  0.039  4.228   0.020   0.020 1.123 0.103  0.069    1.755   0.116   0.112 0.734 0 
10977404 11.736 5347   2.591  0.061   0.061 3.695 0.032  0.039  3.628   0.020   0.020 1.217 0.070  0.085    1.040   0.068   0.068 0.846 0 
10977627 13.140 5100   2.363  0.057   0.057 3.796 0.023  0.031  3.828   0.020   0.020 1.284 0.037  0.065    1.369   0.092   0.092 0.720 0 
10977652 13.436 4992   4.157  0.133   0.128 3.267 0.079  0.097  3.312   0.020   0.020 1.179 0.210  0.225    1.291   0.102   0.099 0.792 0 
10978898 11.936 6272   2.396  0.066   0.067 3.835 0.040  0.048  3.928   0.020   0.020 1.422 0.130  0.107    1.772   0.127   0.128 0.797 0 
10978916 12.604 5159   2.248  0.068   0.067 3.711 0.046  0.053  3.812   0.020   0.020 0.954 0.085  0.091    1.196   0.091   0.090 0.761 0 
10979053 12.417 5216   2.364  0.064   0.068 3.775 0.031  0.038  3.932   0.020   0.020 1.222 0.066  0.083    1.743   0.123   0.128 0.805 0 
10980298 13.029 5109   3.280  0.091   0.089 3.478 0.060  0.082  3.660   0.020   0.020 1.189 0.151  0.188    1.793   0.129   0.128 0.740 0 
10982380 11.414 6201   1.276  0.023   0.025 4.281 0.031  0.036  4.210   0.020   0.020 1.139 0.064  0.070    0.963   0.057   0.058 0.764 0 
10988362 12.548 6116   2.079  0.059   0.058 3.850 0.035  0.035  3.913   0.020   0.020 1.125 0.062  0.060    1.289   0.095   0.093 0.699 0 
10988876 10.432 6237   1.145  0.024   0.022 4.361 0.030  0.037  4.251   0.020   0.020 1.104 0.055  0.068    0.851   0.053   0.051 0.763 0 
10989622 11.296 6338   2.232  0.057   0.056 3.878 0.040  0.047  4.135   0.020   0.020 1.360 0.123  0.088    2.475   0.170   0.168 0.718 0 
10990178 13.026 5035   2.968  0.070   0.071 3.548 0.063  0.082  3.443   0.020   0.020 1.146 0.147  0.184    0.890   0.059   0.059 0.784 0 
10990544 12.060 4973   3.905  0.114   0.109 3.358 0.063  0.085  3.331   0.020   0.020 1.286 0.176  0.212    1.191   0.089   0.086 0.901 0 
10990554 12.637 6262   1.571  0.050   0.046 4.155 0.033  0.036  4.032   0.020   0.020 1.300 0.057  0.062    0.967   0.076   0.072 0.687 0 
10990806 12.001 6057   2.156  0.070   0.069 3.881 0.055  0.041  3.886   0.020   0.020 1.290 0.157  0.067    1.304   0.103   0.103 0.734 0 
10990885 12.619 5595   3.377  0.435   0.371 3.561 0.067  0.075  3.840   0.020   0.020 1.571 0.121  0.124    2.878   0.753   0.645 0.717 0 
10991248 11.705 5190   4.098  0.124   0.125 3.369 0.052  0.066  3.418   0.020   0.020 1.448 0.139  0.176    1.604   0.122   0.122 0.900 0 
10991562 12.082 6674   1.759  0.050   0.047 4.095 0.034  0.033  3.974   0.020   0.020 1.416 0.074  0.066    1.063   0.078   0.075 0.633 0 
10992525 11.866 6166   1.571  0.037   0.036 4.049 0.040  0.037  4.063   0.020   0.020 1.015 0.072  0.063    1.042   0.068   0.068 0.765 0 
10992587 13.168 6457   1.850  0.051   0.050 4.043 0.033  0.035  3.952   0.020   0.020 1.390 0.072  0.067    1.118   0.081   0.080 0.702 0 
11013155 13.112 5827   1.707  0.043   0.038 3.991 0.038  0.036  3.870   0.020   0.020 1.050 0.075  0.068    0.788   0.054   0.051 0.741 0 
11013878 12.174 6547   1.858  0.047   0.045 4.053 0.031  0.031  3.983   0.020   0.020 1.436 0.068  0.064    1.211   0.082   0.081 0.782 0 
11014235 13.284 6276   1.664  0.043   0.045 4.113 0.032  0.034  4.054   0.020   0.020 1.320 0.056  0.062    1.143   0.079   0.081 0.744 0 
11014425 12.332 5996   1.965  0.050   0.047 3.939 0.054  0.036  3.988   0.020   0.020 1.229 0.141  0.067    1.369   0.094   0.091 0.782 0 
11014581 12.470 6227   1.403  0.037   0.035 4.223 0.031  0.041  4.146   0.020   0.020 1.211 0.062  0.085    1.005   0.070   0.068 0.725 0 
11014803 12.506 6088   1.024  0.022   0.021 4.401 0.037  0.040  4.291   0.020   0.020 0.968 0.061  0.064    0.747   0.047   0.046 0.704 0 
11014901 12.649 5644   1.991  0.058   0.048 3.931 0.053  0.029  3.835   0.020   0.020 1.248 0.131  0.043    0.988   0.074   0.066 0.777 0 
11014969 12.820 6198   1.359  0.035   0.031 4.217 0.032  0.041  4.288   0.020   0.020 1.116 0.066  0.074    1.307   0.090   0.085 0.698 0 
11015143 13.347 5890   1.284  0.028   0.027 4.206 0.042  0.041  4.201   0.020   0.020 0.972 0.075  0.067    0.956   0.060   0.059 0.719 0 
11017525 13.173 5032   2.613  0.064   0.063 3.654 0.054  0.076  3.649   0.020   0.020 1.131 0.126  0.165    1.108   0.074   0.074 0.779 0 
11017626 11.554 6221   1.886  0.042   0.042 3.958 0.050  0.034  4.006   0.020   0.020 1.187 0.118  0.064    1.315   0.085   0.084 0.833 0 
11017791 12.021 6432   2.215  0.056   0.058 3.942 0.029  0.032  3.974   0.020   0.020 1.579 0.068  0.079    1.684   0.116   0.117 0.794 0 
11018074 12.572 6390   1.428  0.036   0.038 4.229 0.033  0.037  4.240   0.020   0.020 1.265 0.062  0.065    1.292   0.088   0.091 0.697 0 
11018717 12.324 4937   3.008  0.081   0.078 3.553 0.060  0.080  3.558   0.020   0.020 1.190 0.149  0.184    1.192   0.085   0.083 0.860 0 
11019452 11.645 5112   3.257  0.087   0.088 3.464 0.065  0.085  3.525   0.020   0.020 1.128 0.160  0.185    1.295   0.091   0.092 0.917 0 
11019909 12.070 5780   1.470  0.031   0.033 4.179 0.030  0.033  4.247   0.020   0.020 1.204 0.047  0.077    1.389   0.087   0.089 0.783 0 
11020003 11.864 6641   1.342  0.030   0.029 4.269 0.029  0.033  4.289   0.020   0.020 1.228 0.049  0.055    1.276   0.082   0.081 0.732 0 
11021078 12.291 6388   2.519  0.065   0.067 3.839 0.029  0.031  4.048   0.020   0.020 1.612 0.073  0.073    2.581   0.178   0.181 0.754 0 
11026528 13.112 4876   3.899  0.101   0.099 3.358 0.066  0.086  3.350   0.020   0.020 1.276 0.182  0.217    1.241   0.086   0.085 0.845 0 
11026556 12.249 6455   2.885  0.086   0.084 3.751 0.027  0.029  3.771   0.020   0.020 1.726 0.070  0.069    1.791   0.134   0.133 0.799 0 
11028194 12.751 6126   2.292  0.078   0.077 3.804 0.035  0.033  3.881   0.020   0.020 1.236 0.055  0.058    1.455   0.120   0.118 0.718 0 
11029226 12.028 5610   1.630  0.039   0.034 4.067 0.050  0.036  4.230   0.020   0.020 1.135 0.119  0.054    1.644   0.109   0.103 0.786 0 
11032538 12.845 6266   3.160  0.144   0.138 3.671 0.041  0.060  4.094   0.020   0.020 1.737 0.096  0.170 -999.000   0.460   0.445 0.788 1 
11034066 13.184 4953   4.116  0.106   0.109 3.319 0.068  0.091  3.358   0.020   0.020 1.294 0.186  0.234    1.409   0.097   0.099 0.818 0 
11037599 12.197 5036   5.155  0.165   0.161 3.194 0.070  0.069  3.297   0.020   0.020 1.532 0.227  0.203    1.919   0.152   0.149 0.885 0 
11038031 13.259 5541   2.362  0.060   0.059 3.780 0.029  0.034  3.816   0.020   0.020 1.237 0.059  0.074    1.330   0.091   0.090 0.714 0 
11038851  8.695 5793   1.494  0.028   0.030 4.156 0.031  0.037  4.148   0.020   0.020 1.176 0.058  0.086    1.144   0.068   0.070 0.952 0 
11043525 13.416 5889   1.651  0.043   0.041 4.058 0.047  0.047  3.958   0.020   0.020 1.136 0.116  0.083    0.902   0.063   0.061 0.647 0 
11043699 13.082 6268   1.556  0.037   0.036 4.154 0.028  0.040  4.130   0.020   0.020 1.265 0.058  0.077    1.191   0.079   0.077 0.709 0 
11043866 11.256 6585   2.391  0.062   0.060 3.881 0.031  0.031  4.129   0.026   0.026 1.602 0.078  0.080    2.806   0.220   0.217 0.607 0 
11045656 10.484 5029   8.450  0.229   0.216 2.891 0.019  0.029  2.943   0.020   0.020 2.044 0.072  0.073    2.282   0.162   0.157 0.936 0 
11046516 11.719 6597   2.417  0.061   0.060 3.862 0.030  0.031  3.924   0.020   0.020 1.564 0.074  0.078    1.787   0.122   0.121 0.813 0 
11067693 13.053 6424   1.802  0.049   0.047 4.039 0.032  0.034  4.033   0.020   0.020 1.309 0.056  0.078    1.277   0.091   0.088 0.730 0 
11068105 13.206 5131   2.211  0.051   0.050 3.734 0.046  0.053  3.623   0.020   0.020 0.971 0.085  0.093    0.748   0.049   0.048 0.767 0 
11069677 12.064 6346   1.462  0.028   0.031 4.162 0.032  0.039  4.146   0.020   0.020 1.139 0.061  0.083    1.090   0.065   0.069 0.742 0 
11070944 13.031 6254   1.475  0.039   0.035 4.173 0.034  0.036  4.241   0.020   0.020 1.198 0.056  0.074    1.382   0.097   0.092 0.715 0 
11071038 11.965 6323   1.703  0.040   0.039 4.076 0.031  0.033  4.180   0.020   0.020 1.273 0.054  0.081    1.601   0.105   0.104 0.749 0 
11072522 12.482 6053   1.975  0.050   0.048 3.954 0.044  0.045  4.174   0.020   0.020 1.274 0.125  0.084    2.121   0.145   0.142 0.709 0 
11072605 13.410 5420   2.035  0.050   0.051 3.898 0.023  0.025  4.019   0.020   0.020 1.206 0.033  0.045    1.576   0.107   0.107 0.730 0 
11072819 12.820 6243   2.340  0.065   0.068 3.870 0.030  0.052  3.709   0.020   0.020 1.497 0.067  0.158    1.021   0.073   0.076 0.693 0 
11074368 12.986 5933   2.217  0.061   0.058 3.873 0.054  0.038  3.940   0.020   0.020 1.339 0.157  0.072    1.562   0.112   0.109 0.730 0 
11076263 13.111 4974   3.292  0.088   0.083 3.481 0.063  0.090  3.525   0.020   0.020 1.210 0.168  0.213    1.324   0.093   0.091 0.799 0 
11081207 12.358 4975   3.014  0.078   0.073 3.532 0.066  0.085  3.483   0.020   0.020 1.137 0.163  0.184    1.006   0.070   0.067 0.887 0 
11081603 13.191 5037   5.361  0.179   0.180 3.187 0.077  0.072  3.252   0.020   0.020 1.626 0.279  0.210    1.873   0.152   0.152 0.794 0 
11082135 13.153 5141   3.389  0.091   0.090 3.450 0.062  0.083  3.474   0.020   0.020 1.192 0.152  0.191    1.247   0.088   0.088 0.805 0 
11083236 11.999 5219   2.264  0.057   0.054 3.797 0.031  0.036  3.836   0.020   0.020 1.178 0.067  0.074    1.280   0.087   0.085 0.841 0 
11084309 11.561 6287   2.261  0.054   0.052 3.908 0.029  0.030  4.037   0.020   0.020 1.525 0.068  0.076    2.031   0.134   0.132 0.779 0 
11084727  9.987 6869   1.438  0.027   0.027 4.255 0.026  0.028  4.169   0.020   0.020 1.359 0.058  0.051    1.112   0.066   0.066 0.867 0 
11084834 12.584 5117   3.893  0.126   0.121 3.383 0.058  0.075  3.488   0.020   0.020 1.353 0.146  0.190    1.701   0.135   0.132 0.841 0 
11085280 11.221 5835   1.455  0.051   0.050 4.129 0.047  0.046  4.310   0.020   0.020 1.045 0.096  0.073    1.574   0.132   0.130 0.738 0 
11085926 11.682 6495   1.560  0.037   0.035 4.152 0.029  0.034  4.174   0.020   0.020 1.268 0.050  0.054    1.324   0.088   0.085 0.778 0 
11087147 12.399 5958   1.642  0.046   0.045 3.997 0.040  0.039  4.120   0.020   0.020 0.983 0.068  0.058    1.296   0.094   0.093 0.711 0 
11088404 11.793 6439   1.874  0.044   0.042 4.045 0.030  0.030  4.171   0.020   0.020 1.432 0.067  0.064    1.898   0.124   0.122 0.832 0 
11092359 13.259 4985   2.054  0.052   0.050 3.822 0.039  0.047  3.824   0.020   0.020 1.028 0.073  0.087    1.025   0.070   0.069 0.691 0 
11098069 12.189 7029   2.013  0.060   0.061 4.027 0.033  0.034  4.177   0.020   0.020 1.583 0.080  0.073    2.221   0.168   0.168 0.669 0 
11121466 12.677 5838   1.446  0.032   0.031 4.170 0.034  0.041  4.180   0.020   0.020 1.137 0.067  0.084    1.153   0.074   0.073 0.764 0 
11122091 12.083 6211   2.198  0.060   0.054 3.860 0.056  0.034  4.022   0.020   0.020 1.284 0.154  0.063    1.853   0.132   0.124 0.828 0 
11122397 13.379 6388   1.250  0.029   0.029 4.289 0.034  0.039  4.178   0.020   0.020 1.116 0.063  0.070    0.857   0.056   0.056 0.740 0 
11122431 12.546 5389   2.739  0.081   0.080 3.685 0.028  0.033  3.778   0.020   0.020 1.333 0.062  0.074    1.641   0.123   0.122 0.796 0 
11122458 13.494 6277   1.361  0.033   0.035 4.248 0.041  0.034  4.212   0.020   0.020 1.210 0.073  0.076    1.100   0.074   0.076 0.720 0 
11122479 13.146 5878   1.318  0.029   0.029 4.176 0.042  0.040  4.181   0.020   0.020 0.956 0.073  0.064    0.961   0.061   0.061 0.724 0 
11122552 12.593 6540   1.328  0.031   0.029 4.304 0.021  0.029  4.089   0.020   0.020 1.300 0.043  0.048    0.789   0.052   0.050 0.719 0 
11122614 12.707 6325   1.287  0.027   0.026 4.325 0.019  0.028  4.309   0.020   0.020 1.280 0.039  0.052    1.230   0.077   0.076 0.758 0 
11124335 12.091 6042   1.448  0.030   0.034 4.176 0.038  0.040  4.175   0.020   0.020 1.159 0.070  0.088    1.143   0.070   0.075 0.720 0 
11125962 11.394 5788   1.314  0.029   0.028 4.174 0.042  0.039  4.228   0.020   0.020 0.947 0.072  0.063    1.066   0.068   0.067 0.720 0 
11125992 13.277 5593   2.430  0.063   0.064 3.757 0.028  0.030  3.849   0.020   0.020 1.243 0.057  0.063    1.519   0.105   0.106 0.742 0 
11127285 12.248 6300   1.831  0.046   0.050 4.064 0.030  0.031  3.940   0.020   0.020 1.429 0.058  0.062    1.066   0.073   0.076 0.812 0 
11127422 12.496 5849   1.877  0.047   0.043 4.018 0.025  0.049  4.043   0.020   0.020 1.354 0.047  0.127    1.418   0.097   0.092 0.724 0 
11127623 13.441 4843   3.541  0.097   0.094 3.390 0.079  0.087  3.463   0.020   0.020 1.132 0.201  0.196    1.327   0.095   0.093 0.737 0 
11128566 12.420 5495   1.837  0.045   0.042 3.934 0.032  0.033  4.007   0.020   0.020 1.066 0.059  0.057    1.251   0.084   0.081 0.791 0 
11129289 11.708 6264   1.151  0.025   0.025 4.331 0.037  0.040  4.297   0.020   0.020 1.042 0.069  0.069    0.956   0.060   0.060 0.719 0 
11129444 12.426 6636   1.290  0.032   0.028 4.307 0.027  0.032  4.299   0.020   0.020 1.238 0.045  0.053    1.209   0.082   0.076 0.677 0 
11133514 12.131 5497   1.935  0.043   0.038 3.921 0.025  0.028  4.098   0.020   0.020 1.149 0.054  0.062    1.710   0.109   0.103 0.798 0 
11135081 12.058 6430   1.457  0.036   0.036 4.191 0.030  0.038  4.257   0.020   0.020 1.209 0.050  0.067    1.397   0.094   0.094 0.691 0 
11136494 12.489 6099   1.573  0.044   0.040 4.133 0.031  0.039  4.156   0.020   0.020 1.238 0.060  0.081    1.292   0.094   0.089 0.700 0 
11136513 12.470 5304   2.834  0.082   0.090 3.681 0.028  0.034  3.657   0.020   0.020 1.404 0.060  0.075    1.329   0.098   0.104 0.811 0 
11137502 12.775 4902   5.210  0.180   0.171 3.167 0.065  0.075  3.190   0.020   0.020 1.471 0.199  0.209    1.532   0.127   0.123 0.837 0 
11137841 11.056 6590   2.687  0.068   0.063 3.800 0.028  0.028  3.860   0.020   0.020 1.676 0.079  0.065    1.908   0.130   0.126 0.905 0 
11138047 10.680 6857   3.153  0.078   0.070 3.702 0.023  0.027  4.209   0.020   0.020 1.848 0.063  0.072 -999.000   0.397   0.375 0.767 1 
11138230 13.056 5009   3.685  0.102   0.101 3.417 0.061  0.084  3.386   0.020   0.020 1.308 0.172  0.220    1.203   0.087   0.086 0.804 0 
11138444 13.077 4812   3.763  0.100   0.098 3.411 0.060  0.075  3.338   0.020   0.020 1.342 0.161  0.192    1.123   0.079   0.078 0.830 0 
11140637 12.773 6006   1.707  0.039   0.041 4.083 0.028  0.033  4.104   0.020   0.020 1.300 0.055  0.093    1.349   0.088   0.090 0.692 0 
11141326 13.372 4877   4.107  0.116   0.112 3.281 0.080  0.098  3.298   0.020   0.020 1.183 0.214  0.226    1.220   0.089   0.087 0.815 0 
11144422 12.179 6133   2.637  0.067   0.067 3.807 0.024  0.039  3.874   0.020   0.020 1.639 0.053  0.143    1.896   0.130   0.130 0.708 0 
11147387 13.055 4953   5.175  0.175   0.171 3.156 0.069  0.086  3.339   0.020   0.020 1.420 0.196  0.244    2.130   0.174   0.172 0.825 0 
11151908 11.721 5827   1.140  0.024   0.023 4.314 0.041  0.040  4.111   0.020   0.020 0.983 0.072  0.067    0.612   0.038   0.037 0.715 0 
11152759 13.195 5010   3.009  0.082   0.075 3.556 0.059  0.085  3.400   0.020   0.020 1.203 0.150  0.201    0.829   0.059   0.056 0.802 0 
11153144 12.238 6060   1.499  0.033   0.035 4.164 0.037  0.035  4.112   0.020   0.020 1.210 0.062  0.083    1.061   0.067   0.070 0.712 0 
11153561 12.732 6753   1.812  0.054   0.054 4.102 0.033  0.033  3.968   0.020   0.020 1.531 0.074  0.073    1.111   0.084   0.083 0.704 0 
11175155 11.923 5800   1.707  0.038   0.037 4.010 0.053  0.038  4.122   0.020   0.020 1.098 0.104  0.067    1.406   0.090   0.089 0.819 0 
11176052 12.896 6332   1.754  0.044   0.044 4.037 0.031  0.046  4.230   0.020   0.020 1.234 0.057  0.097    1.905   0.130   0.131 0.743 0 
11176094 13.208 6361   1.577  0.037   0.039 4.133 0.032  0.035  4.153   0.020   0.020 1.244 0.052  0.072    1.290   0.085   0.087 0.736 0 
11177890 13.481 5111   2.619  0.074   0.072 3.647 0.050  0.066  3.785   0.020   0.020 1.118 0.112  0.140    1.525   0.111   0.109 0.753 0 
11178099 12.614 5974   1.910  0.056   0.055 3.961 0.053  0.042  4.006   0.020   0.020 1.221 0.136  0.077    1.349   0.101   0.099 0.744 0 
11179832 11.770 5976   2.740  0.084   0.080 3.734 0.058  0.036  3.785   0.020   0.020 1.492 0.178  0.079    1.669   0.128   0.124 0.786 0 
11180130 11.434 5806   1.019  0.021   0.020 4.419 0.033  0.040  4.197   0.020   0.020 0.998 0.061  0.066    0.596   0.037   0.036 0.726 0 
11180222 11.933 6215   1.434  0.031   0.032 4.072 0.039  0.037  4.208   0.020   0.020 0.890 0.058  0.051    1.211   0.077   0.078 0.803 0 
11180635 12.241 5965   1.580  0.036   0.034 4.121 0.028  0.039  4.138   0.020   0.020 1.214 0.059  0.096    1.251   0.081   0.078 0.717 0 
11182716 11.994 5456   1.001  0.022   0.021 4.406 0.040  0.041  4.316   0.020   0.020 0.937 0.064  0.062    0.756   0.048   0.048 0.696 0 
11186983 11.961 6386   1.465  0.032   0.035 4.168 0.033  0.038  4.303   0.020   0.020 1.162 0.057  0.079    1.572   0.100   0.104 0.701 0 
11187588 11.768 6489   2.486  0.064   0.064 3.840 0.028  0.036  3.978   0.020   0.020 1.572 0.069  0.124    2.142   0.148   0.147 0.820 0 
11187813 11.600 6788   1.649  0.037   0.038 4.136 0.030  0.026  4.096   0.020   0.020 1.366 0.068  0.051    1.238   0.080   0.080 0.803 0 
11187895 12.397 6341   2.252  0.065   0.061 3.885 0.032  0.051  3.998   0.020   0.020 1.441 0.069  0.142    1.841   0.136   0.131 0.674 0 
11189695 11.707 5373   3.045  0.089   0.086 3.545 0.041  0.052  3.873   0.020   0.020 1.197 0.094  0.113    2.524   0.187   0.184 0.774 0 
11193546 12.054 6127   1.812  0.045   0.043 3.982 0.052  0.038  4.145   0.020   0.020 1.157 0.119  0.066    1.669   0.112   0.111 0.732 0 
11193827 12.353 5081   3.224  0.080   0.071 3.544 0.049  0.060  3.540   0.020   0.020 1.351 0.125  0.160    1.313   0.089   0.084 0.859 0 
11196226 12.581 6377   1.634  0.041   0.042 4.118 0.032  0.034  4.231   0.020   0.020 1.288 0.054  0.062    1.656   0.112   0.114 0.696 0 
11196236 12.019 6566   2.147  0.068   0.062 3.904 0.038  0.046  3.991   0.020   0.020 1.349 0.101  0.090    1.646   0.128   0.122 0.742 0 
11198166 12.865 5103   4.318  0.150   0.145 3.329 0.063  0.071  3.541   0.020   0.020 1.466 0.178  0.189    2.361   0.197   0.193 0.827 0 
11199607 12.163 6355   1.978  0.051   0.051 3.988 0.032  0.034  4.051   0.020   0.020 1.402 0.071  0.077    1.603   0.111   0.110 0.732 0 
11200241 11.905 6139   1.441  0.034   0.035 4.182 0.038  0.040  4.212   0.020   0.020 1.161 0.068  0.081    1.233   0.082   0.083 0.746 0 
11200591 12.642 6213   2.159  0.072   0.072 3.946 0.032  0.035  3.894   0.020   0.020 1.522 0.061  0.075    1.331   0.108   0.108 0.726 0 
11204905 13.089 5534   2.505  0.081   0.083 3.744 0.031  0.035  3.613   0.020   0.020 1.285 0.060  0.078    0.939   0.075   0.076 0.656 0 
11230515 13.061 6197   1.645  0.038   0.037 4.102 0.032  0.034  4.190   0.020   0.020 1.263 0.058  0.078    1.527   0.100   0.098 0.712 0 
11230816 12.325 5909   1.525  0.035   0.033 4.130 0.033  0.042  4.231   0.020   0.020 1.154 0.072  0.091    1.444   0.093   0.091 0.792 0 
11231601 11.816 5683   1.920  0.061   0.056 3.857 0.035  0.035  4.007   0.020   0.020 0.978 0.056  0.055    1.367   0.107   0.102 0.839 0 
11233180 11.621 5099   0.870  0.016   0.015 4.501 0.034  0.036  4.238   0.020   0.020 0.880 0.049  0.050    0.477   0.028   0.028 0.697 0 
11234101 13.409 5081   3.112  0.138   0.118 3.555 0.056  0.079  3.795   0.020   0.020 1.289 0.133  0.186    2.201   0.220   0.196 0.725 0 
11234114 11.509 5090   2.615  0.060   0.059 3.638 0.051  0.068  3.667   0.020   0.020 1.086 0.122  0.142    1.159   0.076   0.075 0.877 0 
11234284 12.043 5460   2.125  0.056   0.052 3.850 0.028  0.031  4.011   0.020   0.020 1.177 0.056  0.062    1.688   0.118   0.114 0.785 0 
11234319 13.119 4913   2.544  0.064   0.060 3.673 0.053  0.071  3.646   0.020   0.020 1.120 0.125  0.150    1.044   0.071   0.069 0.784 0 
11234571 12.423 5652   1.708  0.043   0.042 3.997 0.038  0.036  4.103   0.020   0.020 1.068 0.067  0.062    1.349   0.093   0.091 0.717 0 
11234785 13.352 4991   3.678  0.105   0.102 3.336 0.085  0.093  3.299   0.020   0.020 1.078 0.214  0.194    0.980   0.072   0.071 0.851 0 
11234888 11.926 6227   2.310  0.057   0.052 3.815 0.042  0.031  3.967   0.020   0.020 1.283 0.082  0.053    1.804   0.121   0.116 0.814 0 
11235721 11.850 5835   1.026  0.021   0.020 4.419 0.032  0.038  4.264   0.020   0.020 1.011 0.059  0.067    0.704   0.043   0.043 0.730 0 
11235769 13.158 5491   2.826  0.084   0.089 3.673 0.025  0.028  3.806   0.020   0.020 1.379 0.059  0.067    1.864   0.141   0.145 0.769 0 
11240616 12.344 6544   2.301  0.063   0.065 3.883 0.029  0.042  3.849   0.020   0.020 1.491 0.066  0.132    1.362   0.097   0.099 0.769 0 
11240723 11.989 5925   1.769  0.042   0.041 3.984 0.048  0.039  4.045   0.020   0.020 1.108 0.087  0.070    1.265   0.083   0.083 0.788 0 
11241347 12.539 6972   2.004  0.060   0.054 3.972 0.030  0.038  4.071   0.020   0.020 1.387 0.059  0.101    1.723   0.130   0.122 0.745 0 
11242501 12.996 5597   1.973  0.048   0.053 3.934 0.046  0.027  4.116   0.020   0.020 1.235 0.064  0.041    1.854   0.124   0.132 0.722 0 
11242841 12.229 6502   2.316  0.067   0.064 3.885 0.031  0.036  4.053   0.020   0.020 1.516 0.071  0.112    2.209   0.163   0.159 0.784 0 
11244454 12.394 5080   2.681  0.069   0.063 3.678 0.040  0.056  3.713   0.020   0.020 1.260 0.093  0.133    1.353   0.093   0.089 0.832 0 
11244546 12.271 5957   2.000  0.049   0.047 3.939 0.050  0.040  4.104   0.020   0.020 1.269 0.140  0.074    1.851   0.124   0.121 0.797 0 
11245525 13.419 5043   2.448  0.057   0.055 3.568 0.044  0.030  3.666   0.020   0.020 0.813 0.072  0.042    1.013   0.066   0.065 0.735 0 
11246900 11.382 4916   3.396  0.072   0.069 3.428 0.073  0.086  3.350   0.020   0.020 1.138 0.191  0.202    0.942   0.059   0.058 0.940 0 
11247610 12.286 6086   1.902  0.046   0.044 4.002 0.029  0.048  4.103   0.020   0.020 1.338 0.062  0.123    1.672   0.111   0.109 0.747 0 
11251802 12.637 6569   1.693  0.054   0.051 4.118 0.034  0.031  4.102   0.020   0.020 1.382 0.068  0.055    1.322   0.103   0.100 0.705 0 
11251907 12.992 5104   2.006  0.046   0.046 3.849 0.035  0.043  3.883   0.020   0.020 1.042 0.065  0.075    1.120   0.073   0.073 0.737 0 
11252471 13.034 5012   2.991  0.073   0.076 3.563 0.059  0.085  3.534   0.020   0.020 1.200 0.147  0.198    1.115   0.075   0.077 0.769 0 
11255197 12.620 6040   1.853  0.048   0.045 3.995 0.042  0.046  4.018   0.020   0.020 1.231 0.112  0.080    1.305   0.090   0.088 0.742 0 
11255615  8.806 6138   1.648  0.034   0.033 4.030 0.049  0.037  4.181   0.020   0.020 1.067 0.102  0.066    1.501   0.093   0.092 0.950 0 
11259736 12.647 5812   1.624  0.040   0.040 4.025 0.044  0.039  4.145   0.020   0.020 1.028 0.075  0.066    1.341   0.091   0.091 0.740 0 
11260342 13.352 6407   1.438  0.034   0.031 4.207 0.030  0.035  4.107   0.020   0.020 1.227 0.052  0.063    0.965   0.064   0.061 0.690 0 
11282223 11.930 5783   1.865  0.044   0.041 3.952 0.039  0.037  3.948   0.020   0.020 1.144 0.072  0.072    1.125   0.074   0.072 0.851 0 
11282228 13.344 6070   2.359  0.077   0.071 3.830 0.055  0.045  3.905   0.020   0.020 1.371 0.169  0.085    1.632   0.130   0.124 0.773 0 
11284030 13.258 6249   2.173  0.060   0.059 3.928 0.030  0.036  3.797   0.020   0.020 1.474 0.067  0.103    1.077   0.077   0.076 0.732 0 
11284371 12.877 6173   1.683  0.047   0.044 4.080 0.033  0.039  4.126   0.020   0.020 1.258 0.057  0.097    1.379   0.099   0.096 0.731 0 
11284664 13.420 5886   1.461  0.037   0.035 4.100 0.044  0.040  4.158   0.020   0.020 0.989 0.077  0.065    1.120   0.076   0.075 0.724 0 
11284759 13.177 6096   1.993  0.050   0.047 3.972 0.028  0.049  4.056   0.020   0.020 1.373 0.062  0.129    1.647   0.113   0.109 0.726 0 
11285045 12.133 6528   1.491  0.033   0.034 4.137 0.034  0.038  4.135   0.020   0.020 1.117 0.064  0.070    1.106   0.071   0.072 0.741 0 
11285206 11.437 6183   2.296  0.053   0.049 3.880 0.027  0.053  4.050   0.020   0.020 1.477 0.063  0.155    2.155   0.141   0.135 0.757 0 
11285464 12.696 6844   2.481  0.080   0.079 3.898 0.031  0.032  3.976   0.020   0.020 1.797 0.066  0.076    2.124   0.169   0.167 0.796 0 
11285663 12.428 5653   2.083  0.051   0.051 3.888 0.030  0.030  3.762   0.020   0.020 1.233 0.048  0.061    0.914   0.061   0.061 0.766 0 
11286634 12.298 6503   1.420  0.037   0.034 4.218 0.032  0.033  4.185   0.020   0.020 1.229 0.050  0.058    1.125   0.078   0.075 0.679 0 
11287191 13.493 4925   3.051  0.081   0.079 3.512 0.071  0.088  3.531   0.020   0.020 1.111 0.179  0.189    1.154   0.081   0.080 0.781 0 
11288478 13.463 4921   4.066  0.121   0.119 3.311 0.074  0.097  3.388   0.020   0.020 1.245 0.198  0.236    1.473   0.111   0.110 0.786 0 
11288574 13.463 5079   2.314  0.060   0.058 3.737 0.047  0.064  3.719   0.020   0.020 1.071 0.098  0.125    1.021   0.071   0.069 0.738 0 
11290197 11.415 6762   1.713  0.041   0.038 4.149 0.030  0.031  4.155   0.020   0.020 1.520 0.070  0.072    1.530   0.102   0.098 0.765 0 
11290580 11.726 6256   1.941  0.047   0.045 3.987 0.028  0.045  4.063   0.020   0.020 1.345 0.060  0.115    1.588   0.106   0.103 0.771 0 
11299524 12.430 5291   2.084  0.051   0.053 3.860 0.027  0.033  4.111   0.020   0.020 1.155 0.052  0.063    2.044   0.137   0.140 0.777 0 
11302386 12.218 6325   2.317  0.060   0.058 3.865 0.032  0.052  4.004   0.020   0.020 1.457 0.072  0.149    1.973   0.137   0.134 0.750 0 
11302395 12.625 6352   1.850  0.061   0.059 4.034 0.035  0.037  3.931   0.020   0.020 1.365 0.069  0.071    1.064   0.085   0.084 0.692 0 
11302397 13.500 4970   3.136  0.088   0.086 3.514 0.065  0.091  3.568   0.020   0.020 1.178 0.168  0.205    1.326   0.097   0.095 0.739 0 
11304156 12.517 5752   1.907  0.048   0.047 3.946 0.046  0.033  4.076   0.020   0.020 1.185 0.080  0.065    1.580   0.108   0.106 0.758 0 
11305445 12.857 5113   3.645  0.110   0.105 3.276 0.086  0.073  3.355   0.020   0.020 0.920 0.184  0.133    1.097   0.083   0.081 0.867 0 
11337572 13.155 6028   1.333  0.030   0.028 4.224 0.038  0.040  4.125   0.020   0.020 1.096 0.071  0.076    0.864   0.056   0.054 0.706 0 
11337923 11.359 6302   1.398  0.026   0.026 4.157 0.039  0.038  4.211   0.020   0.020 1.029 0.084  0.071    1.158   0.069   0.069 0.772 0 
11339509 12.789 4985   2.724  0.075   0.080 3.642 0.051  0.070  3.633   0.020   0.020 1.194 0.121  0.158    1.162   0.084   0.087 0.822 0 
11342410  9.187 5748   1.073  0.024   0.023 4.353 0.042  0.041  4.450   0.020   0.020 0.953 0.072  0.066    1.181   0.075   0.075 0.848 0 
11342885 12.372 6570   2.046  0.182   0.165 3.955 0.064  0.062  4.124   0.020   0.020 1.413 0.092  0.091    2.032   0.374   0.341 0.709 0 
11347792 12.663 5485   3.541  0.132   0.115 3.509 0.030  0.033  3.841   0.020   0.020 1.502 0.068  0.076    3.169   0.277   0.252 0.729 0 
11351399 12.201 6120   1.591  0.036   0.034 4.136 0.025  0.040  4.149   0.020   0.020 1.269 0.052  0.080    1.300   0.084   0.082 0.716 0 
11351420 12.037 5070   3.215  0.079   0.076 3.428 0.077  0.082  3.422   0.020   0.020 1.014 0.183  0.159    0.995   0.067   0.065 0.902 0 
11351748 12.726 5000   3.353  0.102   0.101 3.411 0.080  0.087  3.372   0.020   0.020 1.061 0.197  0.179    0.966   0.074   0.073 0.843 0 
11352917 12.344 6264   1.903  0.053   0.050 4.007 0.032  0.039  4.065   0.020   0.020 1.358 0.068  0.107    1.532   0.110   0.107 0.744 0 
11356513 11.811 5882   1.210  0.025   0.024 4.293 0.037  0.039  4.251   0.020   0.020 1.056 0.070  0.071    0.951   0.058   0.058 0.720 0 
11357509 13.022 5088   2.705  0.075   0.074 3.649 0.048  0.074  3.591   0.020   0.020 1.198 0.115  0.164    1.041   0.075   0.074 0.753 0 
11357968 12.489 6160   1.667  0.044   0.044 4.090 0.034  0.038  4.209   0.020   0.020 1.264 0.061  0.099    1.638   0.114   0.114 0.723 0 
11360488 12.287 5274   2.763  0.069   0.072 3.647 0.036  0.046  3.702   0.020   0.020 1.244 0.082  0.107    1.399   0.095   0.097 0.840 0 
11362225 12.009 6865   2.022  0.048   0.047 4.016 0.030  0.031  4.062   0.020   0.020 1.558 0.076  0.072    1.722   0.114   0.112 0.840 0 
11389296 11.732 6313   2.060  0.047   0.046 3.942 0.029  0.048  3.758   0.020   0.020 1.367 0.063  0.122    0.886   0.057   0.057 0.836 0 
11389591 12.257 6298   1.266  0.026   0.025 4.328 0.021  0.032  4.200   0.020   0.020 1.248 0.044  0.058    0.926   0.057   0.056 0.740 0 
11389740 11.574 6446   2.341  0.056   0.056 3.881 0.031  0.034  3.969   0.020   0.020 1.533 0.075  0.108    1.861   0.124   0.124 0.867 0 
11389820 12.350 6299   1.102  0.021   0.021 4.403 0.017  0.028  4.387   0.020   0.020 1.124 0.034  0.055    1.079   0.064   0.064 0.726 0 
11389889 11.991 6333   1.829  0.046   0.045 3.994 0.040  0.040  4.271   0.020   0.020 1.201 0.100  0.064    2.276   0.154   0.154 0.750 0 
11390183 11.673 5586   1.990  0.050   0.044 3.901 0.030  0.031  3.947   0.020   0.020 1.161 0.054  0.062    1.277   0.087   0.082 0.839 0 
11390418 13.369 6190   1.923  0.051   0.049 3.996 0.030  0.045  4.121   0.020   0.020 1.348 0.062  0.116    1.782   0.126   0.123 0.737 0 
11390474 11.133 6555   1.318  0.020   0.020 4.304 0.020  0.029  4.237   0.020   0.020 1.280 0.050  0.065    1.093   0.060   0.060 0.740 0 
11391391 10.819 5012   3.585  0.093   0.080 3.457 0.054  0.071  3.458   0.200   0.200 1.353 0.150  0.187    1.346   0.624   0.623 0.968 0 
11392006 12.915 4988   3.293  0.100   0.099 3.500 0.061  0.080  3.432   0.020   0.020 1.268 0.150  0.192    1.068   0.081   0.081 0.840 0 
11392507 12.364 5814   1.390  0.034   0.032 4.221 0.031  0.035  4.252   0.020   0.020 1.187 0.050  0.073    1.258   0.085   0.082 0.747 0 
11392986 12.673 5778   1.498  0.038   0.036 4.161 0.031  0.035  4.283   0.020   0.020 1.200 0.052  0.082    1.568   0.108   0.105 0.735 0 
11393465 12.319 6353   1.310  0.031   0.032 4.267 0.039  0.033  4.212   0.020   0.020 1.169 0.064  0.067    1.019   0.067   0.069 0.740 0 
11393983 13.329 4973   2.900  0.073   0.074 3.510 0.076  0.073  3.550   0.020   0.020 0.999 0.171  0.142    1.088   0.074   0.075 0.768 0 
11394216 12.044 5165   0.849  0.015   0.014 4.533 0.022  0.033  4.253   0.020   0.020 0.899 0.036  0.048    0.471   0.027   0.027 0.685 0 
11395018 10.762 5869   2.205  0.050   0.048 3.852 0.037  0.031  3.973   0.020   0.020 1.269 0.071  0.061    1.666   0.108   0.105 0.916 0 
11395867 12.781 5143   3.262  0.105   0.108 3.473 0.062  0.082  3.395   0.020   0.020 1.161 0.150  0.183    0.963   0.076   0.078 0.831 0 
11396056 13.263 5203   2.005  0.051   0.049 3.805 0.039  0.044  3.990   0.020   0.020 0.941 0.069  0.072    1.434   0.098   0.096 0.724 0 
11400842 11.664 6452   1.861  0.045   0.044 4.007 0.028  0.042  4.136   0.020   0.020 1.297 0.054  0.099    1.727   0.115   0.114 0.729 0 
11401762 12.328 5893   1.446  0.033   0.033 4.139 0.043  0.042  4.317   0.020   0.020 1.053 0.093  0.074    1.579   0.102   0.102 0.700 0 
11405325 12.749 6251   1.737  0.041   0.044 4.065 0.032  0.036  3.915   0.020   0.020 1.290 0.057  0.090    0.905   0.060   0.062 0.654 0 
11408304 10.751 5888   1.301  0.027   0.026 4.217 0.040  0.041  4.120   0.020   0.020 1.023 0.077  0.072    0.814   0.050   0.050 0.877 0 
11409098 13.077 5180   4.059  0.116   0.113 3.267 0.075  0.097  3.248   0.020   0.020 1.118 0.200  0.208    1.064   0.078   0.077 0.799 0 
11409376 12.625 6359   2.320  0.078   0.071 3.881 0.031  0.039  3.932   0.020   0.020 1.514 0.068  0.127    1.676   0.137   0.129 0.705 0 
11410948 11.876 5700   1.136  0.023   0.023 4.259 0.040  0.038  4.295   0.020   0.020 0.859 0.063  0.053    0.927   0.057   0.057 0.796 0 
11411477 12.465 5432   1.807  0.041   0.038 3.967 0.026  0.027  4.007   0.020   0.020 1.113 0.043  0.050    1.209   0.078   0.075 0.766 0 
11414369 12.464 6618   2.141  0.054   0.054 3.969 0.032  0.032  4.024   0.020   0.020 1.570 0.075  0.076    1.767   0.120   0.121 0.801 0 
11414518 13.381 4965   3.748  0.088   0.090 3.399 0.064  0.085  3.397   0.020   0.020 1.292 0.170  0.210    1.276   0.084   0.085 0.802 0 
11414821 12.688 6730   1.204  0.023   0.024 4.364 0.015  0.021  4.081   0.020   0.020 1.229 0.025  0.035    0.637   0.038   0.039 0.677 0 
11415454 12.756 6481   1.223  0.028   0.027 4.338 0.025  0.033  4.206   0.020   0.020 1.193 0.044  0.060    0.877   0.057   0.056 0.696 0 
11416319 12.817 6624   1.952  0.055   0.053 3.994 0.031  0.031  3.883   0.020   0.020 1.382 0.065  0.062    1.062   0.077   0.076 0.716 0 
11416384 12.745 5174   3.464  0.117   0.111 3.516 0.047  0.061  3.406   0.020   0.020 1.452 0.106  0.155    1.113   0.091   0.088 0.825 0 
11416388 13.080 5087   3.262  0.076   0.086 3.532 0.054  0.079  3.376   0.020   0.020 1.323 0.136  0.196    0.923   0.061   0.064 0.756 0 
11441599 13.290 6632   2.223  0.058   0.057 3.928 0.032  0.035  3.853   0.020   0.020 1.543 0.081  0.084    1.286   0.090   0.089 0.758 0 
11441883 13.366 6051   1.567  0.034   0.034 4.124 0.031  0.040  4.182   0.020   0.020 1.202 0.064  0.094    1.360   0.086   0.086 0.754 0 
11443366 12.283 5946   1.236  0.028   0.027 4.215 0.041  0.040  4.307   0.020   0.020 0.920 0.069  0.059    1.129   0.073   0.072 0.725 0 
11443926 12.654 5299   2.481  0.073   0.072 3.717 0.034  0.042  3.603   0.020   0.020 1.175 0.078  0.086    0.900   0.067   0.066 0.783 0 
11444050 13.061 5748   1.439  0.032   0.032 4.188 0.030  0.035  4.167   0.020   0.020 1.175 0.051  0.077    1.110   0.071   0.071 0.709 0 
11444820 12.042 5126   2.956  0.076   0.074 3.569 0.053  0.071  3.513   0.020   0.020 1.191 0.123  0.161    1.039   0.071   0.070 0.850 0 
11444834 12.840 6044   1.107  0.026   0.024 4.379 0.033  0.040  4.376   0.020   0.020 1.077 0.061  0.075    1.062   0.070   0.067 0.721 0 
11444945 12.695 5856   1.697  0.051   0.051 4.029 0.054  0.044  4.065   0.020   0.020 1.130 0.129  0.079    1.218   0.092   0.092 0.782 0 
11445189 11.335 6152   1.583  0.039   0.035 4.109 0.033  0.040  4.209   0.020   0.020 1.190 0.062  0.091    1.478   0.100   0.094 0.799 0 
11445217 12.587 5560   1.186  0.029   0.028 4.290 0.037  0.039  4.290   0.020   0.020 1.009 0.060  0.062    1.000   0.067   0.066 0.752 0 
11445495 12.036 5198   3.783  0.107   0.105 3.278 0.082  0.088  3.230   0.020   0.020 0.994 0.184  0.168    0.887   0.065   0.064 0.920 0 
11445985 11.556 5846   1.112  0.023   0.022 4.361 0.037  0.040  4.331   0.020   0.020 1.041 0.069  0.071    0.964   0.060   0.059 0.714 0 
11446241 13.500 5167   3.363  0.100   0.096 3.446 0.063  0.084  3.452   0.020   0.020 1.162 0.155  0.189    1.166   0.088   0.086 0.792 0 
11449931 12.144 6060   1.296  0.026   0.028 4.272 0.028  0.040  4.109   0.020   0.020 1.149 0.065  0.074    0.788   0.048   0.049 0.752 0 
11450048 12.659 6111   1.752  0.045   0.043 4.018 0.046  0.042  4.014   0.020   0.020 1.168 0.109  0.072    1.156   0.079   0.078 0.749 0 
11454156 12.771 4766   4.001  0.133   0.128 3.335 0.068  0.083  3.329   0.020   0.020 1.276 0.181  0.206    1.246   0.101   0.098 0.882 0 
11455642 11.655 6400   1.315  0.026   0.029 4.265 0.037  0.034  4.316   0.020   0.020 1.169 0.063  0.066    1.307   0.079   0.084 0.713 0 
11456170 13.021 5193   2.628  0.068   0.065 3.601 0.053  0.066  3.679   0.020   0.020 1.012 0.111  0.122    1.201   0.083   0.081 0.774 0 
11460222 11.618 5927   1.218  0.027   0.026 4.258 0.039  0.041  4.317   0.020   0.020 0.985 0.071  0.068    1.123   0.072   0.071 0.713 0 
11461091 12.375 5746   2.070  0.057   0.056 3.918 0.054  0.032  4.007   0.020   0.020 1.297 0.147  0.050    1.586   0.114   0.113 0.809 0 
11462689 13.142 5639   2.089  0.038   0.048 3.865 0.029  0.032  4.020   0.020   0.020 1.168 0.065  0.071    1.666   0.098   0.109 0.726 0 
11466001 12.519 6001   1.774  0.043   0.039 4.035 0.032  0.051  3.911   0.020   0.020 1.253 0.069  0.115    0.936   0.062   0.060 0.711 0 
11466152 13.349 5081   5.339  0.175   0.178 3.183 0.075  0.071  3.209   0.020   0.020 1.600 0.255  0.208    1.683   0.135   0.137 0.803 0 
11467819 13.148 6805   1.796  0.048   0.046 4.085 0.032  0.031  4.031   0.020   0.020 1.441 0.072  0.063    1.262   0.090   0.087 0.736 0 
11467837 12.761 6675   2.575  0.087   0.083 3.817 0.031  0.037  3.850   0.020   0.020 1.610 0.068  0.120    1.713   0.140   0.135 0.789 0 
11468469 12.611 4968   2.635  0.070   0.056 3.675 0.047  0.065  3.615   0.020   0.020 1.212 0.120  0.162    1.043   0.073   0.065 0.816 0 
11468902 13.438 6117   2.084  0.054   0.052 3.931 0.036  0.052  4.230   0.020   0.020 1.363 0.089  0.126    2.689   0.186   0.183 0.708 0 
11494672 13.393 6336   1.331  0.035   0.030 4.273 0.035  0.038  4.343   0.020   0.020 1.223 0.069  0.074    1.423   0.099   0.092 0.716 0 
11495710 10.391 5744   1.135  0.023   0.022 4.305 0.040  0.039  4.150   0.020   0.020 0.955 0.070  0.065    0.663   0.040   0.040 0.823 0 
11496000 11.577 6345   1.312  0.028   0.030 4.255 0.036  0.036  4.270   0.020   0.020 1.138 0.062  0.068    1.168   0.074   0.076 0.743 0 
11496329 12.826 5340   2.429  0.073   0.069 3.740 0.032  0.038  3.777   0.020   0.020 1.189 0.070  0.078    1.288   0.098   0.094 0.751 0 
11497304 11.195 6418   1.369  0.030   0.030 4.251 0.031  0.033  4.144   0.020   0.020 1.229 0.054  0.060    0.951   0.061   0.061 0.632 0 
11499354 12.042 5854   1.233  0.030   0.027 4.288 0.035  0.038  4.259   0.020   0.020 1.087 0.067  0.072    1.008   0.067   0.064 0.739 0 
11499594 13.415 4793   2.731  0.062   0.063 3.590 0.065  0.068  3.569   0.020   0.020 1.065 0.151  0.139    1.007   0.065   0.066 0.770 0 
11501515 12.270 6527   2.264  0.066   0.063 3.919 0.033  0.034  4.094   0.020   0.020 1.569 0.076  0.081    2.321   0.172   0.167 0.714 0 
11502193 12.484 4819   3.277  0.087   0.084 3.468 0.072  0.082  3.447   0.020   0.020 1.168 0.177  0.194    1.095   0.077   0.075 0.891 0 
11502642 12.252 5970   1.201  0.026   0.025 4.327 0.034  0.037  4.248   0.020   0.020 1.124 0.068  0.070    0.930   0.059   0.057 0.730 0 
11502652 12.872 6639   1.634  0.048   0.045 4.101 0.033  0.034  4.075   0.020   0.020 1.246 0.046  0.065    1.157   0.086   0.083 0.711 0 
11505727 11.104 6380   1.812  0.042   0.040 4.025 0.028  0.042  4.142   0.020   0.020 1.280 0.053  0.100    1.659   0.108   0.105 0.799 0 
11505877 11.459 6560   1.551  0.037   0.036 4.180 0.032  0.031  4.189   0.020   0.020 1.335 0.068  0.055    1.356   0.090   0.088 0.786 0 
11507559 12.356 6456   3.386  0.110   0.119 3.659 0.029  0.026  4.054   0.020   0.020 1.925 0.069  0.070    4.733   0.376   0.397 0.778 0 
11507595 12.636 6085   1.736  0.042   0.040 4.072 0.030  0.035  4.198   0.020   0.020 1.312 0.055  0.084    1.733   0.115   0.113 0.704 0 
11507705 11.635 6365   1.311  0.027   0.030 4.273 0.036  0.035  4.210   0.020   0.020 1.187 0.064  0.066    1.017   0.063   0.066 0.744 0 
11507863 11.964 5931   1.524  0.033   0.032 4.141 0.033  0.039  4.284   0.020   0.020 1.184 0.063  0.091    1.630   0.104   0.102 0.719 0 
11509073 12.973 5125   3.254  0.119   0.127 3.576 0.045  0.060  3.627   0.020   0.020 1.462 0.105  0.143    1.635   0.141   0.148 0.802 0 
11512610 11.448 5969   1.255  0.026   0.026 4.259 0.037  0.040  4.227   0.020   0.020 1.050 0.072  0.072    0.968   0.060   0.060 0.730 0 
11512961 12.833 6541   1.741  0.055   0.055 4.057 0.034  0.035  3.957   0.020   0.020 1.278 0.051  0.075    1.001   0.078   0.078 0.648 0 
11513597 11.957 6104   1.380  0.030   0.029 4.189 0.037  0.041  4.186   0.020   0.020 1.081 0.074  0.077    1.066   0.068   0.066 0.751 0 
11513739 11.905 6260   1.283  0.027   0.026 4.213 0.039  0.039  4.147   0.020   0.020 0.986 0.072  0.065    0.843   0.053   0.052 0.754 0 
11514173 12.617 5086   2.689  0.066   0.069 3.652 0.047  0.063  3.756   0.020   0.020 1.192 0.109  0.143    1.502   0.101   0.103 0.795 0 
11514729 12.445 6128   2.815  0.086   0.075 3.764 0.024  0.039  3.876   0.020   0.020 1.700 0.051  0.147    2.174   0.166   0.153 0.757 0 
11515029 12.652 5022   4.120  0.125   0.126 3.362 0.061  0.071  3.350   0.020   0.020 1.436 0.177  0.189    1.385   0.106   0.106 0.860 0 
11515238 12.449 6343   1.537  0.035   0.033 4.140 0.032  0.036  4.199   0.020   0.020 1.203 0.054  0.080    1.363   0.088   0.085 0.735 0 
11515538 12.543 6668   1.768  0.047   0.047 4.092 0.031  0.031  4.089   0.020   0.020 1.415 0.069  0.060    1.398   0.098   0.098 0.748 0 
11516919 11.784 6271   1.427  0.029   0.032 4.200 0.035  0.038  4.192   0.020   0.020 1.185 0.063  0.077    1.155   0.071   0.074 0.737 0 
11516943 12.179 6322   1.296  0.030   0.029 4.261 0.038  0.037  4.318   0.020   0.020 1.130 0.064  0.069    1.274   0.083   0.082 0.708 0 
11516990 11.890 6353   2.704  0.065   0.069 3.785 0.025  0.045  3.755   0.020   0.020 1.637 0.063  0.159    1.517   0.101   0.105 0.828 0 
11516997 13.054 6522   2.027  0.052   0.051 3.954 0.029  0.045  3.981   0.020   0.020 1.361 0.059  0.111    1.434   0.099   0.098 0.703 0 
11517199 12.301 5438   2.469  0.056   0.054 3.515 0.031  0.025  3.924   0.020   0.020 0.731 0.041  0.027 -999.000   0.121   0.119 0.819 1 
11517306 13.014 5877   2.145  0.052   0.053 3.885 0.056  0.034  3.903   0.020   0.020 1.295 0.163  0.069    1.344   0.090   0.091 0.744 0 
11518555 12.798 6199   1.949  0.049   0.045 3.987 0.029  0.045  3.927   0.020   0.020 1.357 0.068  0.126    1.171   0.080   0.077 0.730 0 
11519003 12.923 5939   1.740  0.041   0.041 4.028 0.045  0.045  4.020   0.020   0.020 1.175 0.118  0.084    1.157   0.077   0.076 0.728 0 
11519241 13.435 5138   1.900  0.059   0.056 3.863 0.042  0.049  3.349   0.020   0.020 0.969 0.070  0.080 -999.000   0.023   0.022 0.764 1 
11519466 12.880 6084   1.734  0.041   0.041 4.057 0.032  0.049  4.222   0.020   0.020 1.264 0.063  0.117    1.826   0.121   0.120 0.739 0 
11519516 13.272 6128   1.593  0.034   0.035 4.142 0.026  0.037  4.147   0.020   0.020 1.292 0.053  0.073    1.297   0.081   0.082 0.707 0 
11519790 13.095 6443   1.401  0.033   0.030 4.247 0.032  0.033  4.111   0.020   0.020 1.276 0.062  0.062    0.924   0.061   0.059 0.712 0 
11519884 13.065 6529   1.763  0.044   0.041 4.084 0.030  0.030  4.158   0.020   0.020 1.385 0.064  0.056    1.631   0.110   0.107 0.707 0 
11519952 10.386 5968   1.103  0.026   0.025 4.373 0.036  0.040  4.355   0.020   0.020 1.052 0.065  0.069    1.005   0.066   0.065 0.791 0 
11520535 12.406 5640   1.537  0.033   0.033 4.121 0.033  0.045  4.173   0.020   0.020 1.131 0.091  0.070    1.284   0.081   0.081 0.763 0 
11521600 12.906 6263   1.319  0.031   0.035 4.240 0.037  0.037  4.130   0.020   0.020 1.114 0.064  0.072    0.855   0.057   0.060 0.689 0 
11521629 12.177 6120   1.155  0.024   0.022 4.356 0.032  0.039  4.250   0.020   0.020 1.111 0.062  0.076    0.864   0.054   0.052 0.724 0 
11521813 10.980 6031   1.181  0.024   0.023 4.288 0.039  0.039  4.279   0.020   0.020 0.995 0.071  0.067    0.966   0.059   0.059 0.769 0 
11521919 13.196 5333   2.070  0.051   0.051 3.840 0.034  0.041  3.760   0.020   0.020 1.086 0.069  0.076    0.899   0.061   0.060 0.753 0 
11546415 13.038 6355   2.048  0.070   0.069 3.963 0.036  0.038  3.943   0.020   0.020 1.424 0.073  0.093    1.341   0.110   0.110 0.766 0 
11549196 12.618 6426   1.193  0.026   0.024 4.360 0.019  0.028  4.297   0.020   0.020 1.195 0.037  0.053    1.030   0.066   0.063 0.732 0 
11549377 13.388 5163   2.453  0.062   0.060 3.756 0.030  0.042  3.689   0.020   0.020 1.260 0.064  0.091    1.072   0.073   0.072 0.782 0 
11550629 11.555 5933   1.529  0.092   0.087 4.068 0.059  0.057  4.244   0.020   0.020 1.014 0.081  0.068    1.495   0.193   0.183 0.783 0 
11550801 13.280 6060   1.667  0.040   0.040 4.082 0.030  0.046  4.091   0.020   0.020 1.236 0.063  0.109    1.249   0.084   0.083 0.701 0 
11550961 12.806 5319   3.492  0.113   0.116 3.513 0.037  0.047  3.549   0.020   0.020 1.458 0.085  0.108    1.572   0.125   0.127 0.774 0 
11551210 12.831 5965   1.566  0.042   0.042 4.136 0.031  0.036  4.069   0.020   0.020 1.239 0.054  0.088    1.047   0.074   0.074 0.738 0 
11554022 13.089 6228   2.966  0.094   0.092 3.711 0.035  0.058  3.821   0.020   0.020 1.682 0.082  0.191    2.125   0.167   0.164 0.742 0 
11554102 13.411 6054   1.411  0.044   0.043 4.160 0.042  0.044  4.227   0.020   0.020 1.057 0.083  0.076    1.223   0.095   0.093 0.727 0 
11554141 11.969 5270   1.914  0.045   0.044 3.928 0.022  0.023  4.052   0.020   0.020 1.144 0.031  0.037    1.507   0.099   0.098 0.829 0 
11554175 11.876 6466   1.225  0.027   0.026 4.346 0.020  0.031  4.340   0.020   0.020 1.221 0.038  0.056    1.197   0.076   0.075 0.742 0 
11554209 12.029 5552   1.306  0.032   0.031 4.219 0.038  0.039  4.253   0.020   0.020 1.035 0.069  0.060    1.113   0.075   0.074 0.759 0 
11554396 13.117 5181   3.485  0.101   0.098 3.471 0.050  0.069  3.446   0.020   0.020 1.328 0.116  0.175    1.235   0.092   0.090 0.756 0 
11555403 13.294 5176   2.765  0.069   0.069 3.662 0.036  0.048  3.630   0.020   0.020 1.298 0.082  0.118    1.190   0.081   0.081 0.777 0 
11558695 12.852 5141   2.281  0.059   0.054 3.802 0.029  0.036  3.879   0.020   0.020 1.217 0.052  0.082    1.436   0.099   0.095 0.756 0 
11559725 11.236 5625   0.979  0.020   0.019 4.430 0.037  0.041  4.299   0.020   0.020 0.947 0.064  0.064    0.696   0.043   0.042 0.732 0 
11563802 12.707 5591   1.611  0.043   0.043 4.061 0.055  0.036  4.166   0.020   0.020 1.099 0.119  0.059    1.387   0.098   0.098 0.669 0 
11564818 12.701 6216   1.692  0.045   0.045 4.081 0.033  0.036  4.117   0.020   0.020 1.273 0.056  0.088    1.366   0.097   0.097 0.709 0 
11565079 12.562 5933   3.112  0.111   0.099 3.625 0.031  0.028  3.884   0.020   0.020 1.507 0.070  0.057    2.703   0.229   0.212 0.781 0 
11565976 12.767 5960   1.970  0.048   0.048 3.936 0.057  0.039  3.978   0.020   0.020 1.229 0.146  0.074    1.344   0.090   0.090 0.717 0 
11566004 13.110 6137   1.881  0.044   0.044 3.945 0.038  0.035  3.873   0.020   0.020 1.148 0.064  0.066    0.963   0.063   0.064 0.693 0 
11566595 12.285 5925   1.137  0.019   0.018 4.335 0.037  0.038  4.149   0.020   0.020 1.026 0.077  0.074    0.665   0.038   0.037 0.703 0 
11569319 13.456 5024   3.478  0.100   0.098 3.449 0.063  0.084  3.484   0.020   0.020 1.256 0.158  0.205    1.344   0.099   0.098 0.782 0 
11569507 12.553 6472   1.767  0.046   0.047 4.070 0.031  0.033  4.047   0.020   0.020 1.349 0.061  0.056    1.267   0.088   0.089 0.723 0 
11569761 12.350 6070   1.472  0.036   0.037 4.157 0.036  0.038  4.181   0.020   0.020 1.147 0.069  0.083    1.198   0.081   0.082 0.713 0 
11569769 12.359 6187   1.369  0.033   0.033 4.223 0.033  0.037  4.300   0.020   0.020 1.151 0.062  0.073    1.362   0.091   0.091 0.685 0 
11570163 12.594 6257   1.917  0.054   0.050 4.002 0.031  0.041  4.002   0.020   0.020 1.360 0.067  0.112    1.347   0.098   0.094 0.716 0 
11570517 12.873 5769   1.599  0.040   0.040 4.059 0.056  0.042  4.121   0.020   0.020 1.077 0.125  0.077    1.232   0.083   0.083 0.729 0 
11570999 13.230 5906   2.355  0.061   0.058 3.776 0.031  0.030  3.941   0.020   0.020 1.221 0.058  0.060    1.764   0.123   0.119 0.747 0 
11571564 13.277 6437   1.328  0.031   0.028 4.288 0.029  0.035  4.327   0.020   0.020 1.254 0.055  0.062    1.366   0.089   0.086 0.697 0 
11571677 12.459 6182   1.385  0.028   0.031 4.240 0.040  0.029  4.082   0.020   0.020 1.233 0.067  0.065    0.844   0.052   0.054 0.754 0 
11572165 13.083 5870   1.431  0.033   0.030 4.162 0.039  0.046  4.126   0.020   0.020 1.091 0.084  0.087    0.999   0.065   0.062 0.712 0 
11597698 12.562 6278   1.360  0.031   0.034 4.276 0.028  0.041  4.111   0.020   0.020 1.275 0.053  0.069    0.871   0.057   0.059 0.732 0 
11598407 13.453 4982   4.595  0.743   0.631 3.231 0.128  0.133  3.273   0.020   0.020 1.392 0.204  0.237    1.444   0.472   0.402 0.830 0 
11598697 13.401 6471   1.635  0.041   0.041 4.125 0.030  0.033  3.924   0.020   0.020 1.307 0.054  0.052    0.819   0.056   0.056 0.708 0 
11598739 12.398 5184   2.821  0.076   0.072 3.650 0.036  0.052  3.661   0.020   0.020 1.304 0.082  0.117    1.329   0.094   0.091 0.841 0 
11600247 12.915 5559   1.603  0.055   0.052 4.063 0.055  0.039  4.089   0.020   0.020 1.095 0.112  0.056    1.148   0.095   0.092 0.763 0 
11600698 11.531 6253   1.148  0.024   0.023 4.330 0.037  0.040  4.335   0.020   0.020 1.034 0.069  0.068    1.039   0.065   0.064 0.775 0 
11600737 13.389 5775   1.602  0.037   0.038 4.059 0.056  0.042  4.110   0.020   0.020 1.079 0.126  0.077    1.206   0.079   0.079 0.752 0 
11602350 13.004 5545   1.714  0.042   0.042 3.980 0.036  0.037  4.078   0.020   0.020 1.031 0.065  0.064    1.281   0.086   0.086 0.686 0 
11602495 13.193 5812   2.458  0.066   0.067 3.748 0.030  0.030  3.926   0.020   0.020 1.243 0.059  0.058    1.856   0.131   0.133 0.741 0 
11602733 12.313 6155   2.171  0.055   0.055 3.918 0.029  0.050  3.817   0.020   0.020 1.438 0.064  0.141    1.127   0.077   0.077 0.790 0 
11605794 12.337 4991   4.266  0.142   0.142 3.342 0.064  0.070  3.479   0.020   0.020 1.475 0.204  0.193    2.000   0.162   0.162 0.830 0 
11606749 11.532 5991   1.506  0.031   0.034 4.147 0.033  0.038  4.242   0.020   0.020 1.172 0.065  0.088    1.444   0.089   0.093 0.723 0 
11615434 12.517 6141   1.740  0.040   0.040 4.057 0.031  0.043  4.108   0.020   0.020 1.274 0.058  0.107    1.415   0.092   0.092 0.699 0 
11615824 10.506 5893   1.587  0.030   0.031 4.118 0.026  0.043  4.372   0.020   0.020 1.214 0.054  0.102    2.160   0.128   0.131 0.713 0 
11616733 12.819 4932   4.113  0.133   0.133 3.345 0.065  0.075  3.364   0.020   0.020 1.384 0.177  0.202    1.425   0.113   0.113 0.865 0 
11617014 11.858 4739  11.286  0.387   0.430 2.620 0.115  0.140  2.504   0.020   0.020 1.899 0.619  0.434    1.480   0.122   0.132 0.821 0 
11617235 12.503 6545   1.456  0.035   0.035 4.233 0.031  0.031  4.187   0.020   0.020 1.331 0.061  0.054    1.190   0.079   0.079 0.702 0 
11617451 12.715 5978   1.632  0.041   0.039 4.072 0.038  0.048  3.973   0.020   0.020 1.142 0.100  0.082    0.913   0.063   0.061 0.687 0 
11618230 13.257 5486   1.684  0.038   0.037 4.024 0.033  0.028  4.121   0.020   0.020 1.105 0.046  0.044    1.367   0.088   0.087 0.716 0 
11618746 12.343 6047   1.438  0.031   0.032 4.161 0.037  0.041  4.087   0.020   0.020 1.099 0.077  0.079    0.921   0.058   0.059 0.712 0 
11620644 12.454 5929   1.737  0.033   0.039 4.072 0.027  0.035  4.114   0.020   0.020 1.311 0.047  0.106    1.430   0.086   0.092 0.788 0 
11621819 12.690 6373   1.651  0.045   0.043 4.118 0.033  0.036  4.073   0.020   0.020 1.318 0.062  0.065    1.176   0.084   0.082 0.729 0 
11622191 12.534 6375   1.814  0.049   0.048 4.050 0.033  0.035  4.031   0.020   0.020 1.360 0.067  0.068    1.289   0.092   0.090 0.734 0 
11623009 12.467 5805   2.471  0.077   0.080 3.747 0.031  0.030  3.815   0.020   0.020 1.256 0.060  0.064    1.453   0.113   0.115 0.779 0 
11623951  9.991 4836   3.916  0.080   0.077 3.275 0.090  0.082  3.337   0.200   0.200 1.061 0.224  0.172    1.213   0.561   0.561 0.978 0 
11649959 13.141 5720   1.688  0.037   0.038 3.926 0.036  0.034  3.865   0.020   0.020 0.883 0.051  0.048    0.761   0.049   0.049 0.752 0 
11650071 12.648 6416   2.035  0.056   0.056 3.900 0.035  0.033  3.914   0.020   0.020 1.210 0.054  0.055    1.238   0.089   0.089 0.713 0 
11650420 12.883 6219   2.088  0.057   0.055 3.943 0.029  0.047  3.939   0.020   0.020 1.409 0.064  0.128    1.380   0.098   0.096 0.726 0 
11650806 12.393 5028   4.854  0.176   0.181 3.251 0.071  0.070  3.242   0.020   0.020 1.541 0.237  0.191    1.498   0.128   0.131 0.907 0 
11651294 13.049 5993   1.640  0.042   0.041 4.019 0.044  0.040  4.009   0.020   0.020 1.033 0.075  0.066    1.001   0.069   0.068 0.757 0 
11651336 12.584 6168   2.022  0.059   0.058 3.931 0.047  0.042  3.986   0.020   0.020 1.269 0.128  0.069    1.445   0.108   0.106 0.729 0 
11651877 13.152 6117   2.764  0.095   0.087 3.718 0.061  0.039  3.801   0.020   0.020 1.466 0.193  0.075    1.761   0.146   0.137 0.744 0 
11652278 12.502 5962   1.130  0.024   0.024 4.353 0.038  0.043  4.197   0.020   0.020 1.055 0.072  0.078    0.732   0.046   0.046 0.737 0 
11654210 11.853 6092   1.159  0.025   0.022 4.367 0.026  0.034  4.255   0.020   0.020 1.148 0.050  0.065    0.882   0.056   0.053 0.749 0 
11655945 11.572 5630   0.990  0.022   0.021 4.411 0.040  0.042  4.291   0.020   0.020 0.926 0.067  0.064    0.698   0.044   0.044 0.738 0 
11656780 13.280 5174   2.917  0.084   0.081 3.569 0.050  0.071  3.533   0.020   0.020 1.157 0.122  0.150    1.057   0.078   0.076 0.797 0 
11658084 11.751 6126   1.320  0.040   0.031 4.276 0.026  0.040  4.255   0.020   0.020 1.205 0.067  0.073    1.143   0.087   0.075 0.689 0 
11661923 12.510 6360   1.981  0.053   0.051 3.955 0.036  0.046  3.986   0.020   0.020 1.291 0.089  0.086    1.386   0.098   0.096 0.770 0 
11662514 12.234 6444   1.989  0.049   0.050 3.983 0.032  0.030  4.012   0.020   0.020 1.398 0.066  0.066    1.484   0.101   0.101 0.745 0 
11663410 11.618 5838   1.357  0.028   0.028 4.190 0.039  0.042  4.277   0.020   0.020 1.044 0.080  0.074    1.269   0.079   0.078 0.773 0 
11663487 11.841 6272   1.186  0.024   0.023 4.340 0.030  0.038  4.298   0.020   0.020 1.129 0.057  0.069    1.020   0.063   0.061 0.684 0 
11665748 12.587 6063   1.229  0.033   0.031 4.262 0.041  0.042  4.095   0.020   0.020 1.016 0.072  0.070    0.686   0.048   0.047 0.647 0 
11665882 12.952 4959   2.734  0.068   0.072 3.617 0.058  0.078  3.579   0.020   0.020 1.131 0.138  0.164    1.034   0.070   0.072 0.779 0 
11666534 13.220 6044   1.817  0.041   0.043 4.034 0.028  0.046  3.817   0.020   0.020 1.312 0.059  0.119    0.790   0.051   0.052 0.687 0 
11666944 13.482 5486   1.970  0.050   0.048 3.907 0.029  0.031  3.904   0.020   0.020 1.155 0.048  0.059    1.133   0.078   0.076 0.688 0 
11668215 12.895 4732   3.745  0.113   0.109 3.292 0.088  0.061  3.375   0.020   0.020 1.007 0.204  0.119    1.212   0.092   0.090 0.855 0 
11668853 11.734 6192   1.728  0.041   0.040 4.034 0.037  0.044  4.070   0.020   0.020 1.173 0.095  0.075    1.278   0.085   0.083 0.773 0 
11669475 11.877 5337   0.919  0.017   0.016 4.469 0.036  0.040  4.289   0.020   0.020 0.912 0.057  0.060    0.600   0.036   0.035 0.715 0 
11670398 12.925 5102   4.208  0.142   0.140 3.260 0.076  0.098  3.392   0.020   0.020 1.180 0.205  0.224    1.591   0.130   0.129 0.809 0 
11671323 11.306 5938   1.145  0.023   0.022 4.323 0.039  0.040  4.292   0.020   0.020 1.013 0.072  0.069    0.937   0.057   0.057 0.723 0 
11671406 12.719 6398   2.487  0.083   0.076 3.856 0.032  0.034  3.836   0.020   0.020 1.640 0.072  0.079    1.544   0.125   0.119 0.716 0 
11671776 12.820 6251   1.241  0.026   0.026 4.315 0.032  0.032  4.129   0.020   0.020 1.171 0.063  0.071    0.756   0.047   0.047 0.712 0 
11672198 13.117 6046   2.301  0.058   0.055 3.886 0.027  0.051  3.778   0.020   0.020 1.504 0.056  0.155    1.159   0.079   0.077 0.712 0 
11673012 13.438 6054   1.846  0.047   0.046 4.007 0.035  0.052  3.975   0.020   0.020 1.278 0.077  0.118    1.174   0.081   0.079 0.710 0 
11673354 13.355 6061   1.582  0.027   0.024 4.119 0.032  0.045  4.236   0.020   0.020 1.211 0.079  0.117    1.573   0.090   0.087 0.717 0 
11700477 12.428 5467   1.252  0.035   0.035 4.223 0.041  0.040  4.171   0.020   0.020 0.964 0.061  0.058    0.847   0.062   0.061 0.729 0 
11700615 11.591 6864   1.737  0.041   0.040 4.118 0.033  0.031  4.077   0.020   0.020 1.453 0.082  0.068    1.312   0.086   0.086 0.809 0 
11701000 13.475 6385   1.641  0.055   0.051 4.110 0.035  0.038  3.944   0.020   0.020 1.282 0.054  0.064    0.863   0.070   0.067 0.740 0 
11702154 12.967 6387   1.267  0.036   0.034 4.309 0.032  0.038  4.231   0.020   0.020 1.204 0.055  0.063    0.997   0.073   0.070 0.748 0 
11702366 11.753 6616   1.757  0.043   0.043 4.092 0.032  0.032  4.088   0.020   0.020 1.402 0.071  0.064    1.377   0.093   0.092 0.791 0 
11703099 13.171 6160   1.789  0.040   0.042 4.037 0.030  0.045  4.130   0.020   0.020 1.282 0.058  0.110    1.572   0.101   0.104 0.728 0 
11703756 11.790 5064   2.694  0.063   0.068 3.685 0.038  0.055  3.692   0.020   0.020 1.292 0.089  0.127    1.300   0.085   0.089 0.870 0 
11706727 12.566 6048   1.903  0.049   0.048 3.982 0.040  0.048  4.043   0.020   0.020 1.265 0.107  0.096    1.455   0.101   0.100 0.774 0 
11707558 12.083 5967   1.712  0.043   0.042 4.063 0.028  0.052  3.982   0.020   0.020 1.243 0.065  0.114    1.024   0.070   0.069 0.812 0 
11707856 12.675 5470   3.468  0.112   0.119 3.396 0.045  0.060  3.743   0.020   0.020 1.095 0.093  0.116    2.424   0.192   0.200 0.809 0 
11707874 13.121 5606   2.093  0.110   0.104 3.856 0.043  0.041  3.917   0.020   0.020 1.170 0.065  0.067    1.320   0.151   0.144 0.739 0 
11708834 13.272 5542   2.352  0.060   0.061 3.732 0.032  0.033  3.996   0.020   0.020 1.094 0.062  0.062    1.998   0.137   0.138 0.737 0 
11709386 12.369 6158   1.070  0.020   0.021 4.414 0.020  0.032  4.341   0.020   0.020 1.088 0.040  0.063    0.916   0.055   0.055 0.742 0 
11709619 11.725 5054   3.568  0.092   0.099 3.528 0.044  0.065  3.519   0.020   0.020 1.576 0.114  0.190    1.533   0.106   0.110 0.892 0 
11710168 12.397 6661   1.718  0.044   0.042 4.047 0.030  0.041  4.169   0.020   0.020 1.208 0.054  0.075    1.588   0.110   0.106 0.762 0 
11710224 11.221 4943   8.535  0.259   0.151 2.895 0.013  0.021  2.959   0.020   0.020 2.100 0.064  0.060    2.414   0.184   0.140 0.920 0 
11713414 12.002 5907   2.023  0.048   0.047 3.933 0.051  0.039  4.052   0.020   0.020 1.278 0.143  0.070    1.681   0.112   0.110 0.812 0 
11713671 11.836 5959   1.970  0.045   0.045 3.990 0.025  0.045  4.079   0.020   0.020 1.397 0.050  0.128    1.696   0.110   0.109 0.812 0 
11714276 11.951 6019   1.067  0.022   0.020 4.401 0.030  0.037  4.365   0.020   0.020 1.049 0.055  0.066    0.961   0.059   0.057 0.709 0 
11714473 11.917 6860   1.599  0.035   0.033 4.194 0.027  0.030  4.074   0.020   0.020 1.466 0.071  0.070    1.105   0.070   0.068 0.755 0 
11716673 12.761 6042   1.606  0.038   0.039 4.097 0.033  0.044  4.207   0.020   0.020 1.184 0.068  0.096    1.513   0.099   0.101 0.726 0 
11716844 13.319 4897   3.712  0.099   0.097 3.397 0.065  0.087  3.430   0.020   0.020 1.266 0.176  0.213    1.351   0.095   0.094 0.797 0 
11717325 12.610 6266   2.700  0.080   0.084 3.789 0.028  0.036  3.742   0.020   0.020 1.656 0.062  0.129    1.467   0.110   0.113 0.730 0 
11717336 12.717 6201   1.309  0.028   0.028 4.288 0.030  0.037  4.133   0.020   0.020 1.215 0.062  0.065    0.848   0.053   0.053 0.670 0 
11718860 11.681 5457   0.945  0.019   0.018 4.439 0.040  0.042  4.235   0.020   0.020 0.901 0.064  0.061    0.560   0.034   0.033 0.724 0 
11719374 13.308 5897   1.615  0.038   0.036 4.079 0.041  0.050  4.173   0.020   0.020 1.138 0.105  0.088    1.418   0.093   0.091 0.717 0 
11719528 12.573 5017   2.512  0.070   0.069 3.750 0.030  0.044  3.859   0.020   0.020 1.308 0.051  0.096    1.661   0.120   0.119 0.791 0 
11719760 12.420 6721   1.758  0.050   0.048 4.076 0.032  0.032  4.103   0.020   0.020 1.354 0.060  0.054    1.430   0.105   0.102 0.731 0 
11719930 10.420 6210   1.345  0.026   0.025 4.237 0.033  0.033  4.241   0.020   0.020 1.149 0.062  0.068    1.148   0.069   0.068 0.840 0 
11720208 13.449 5742   1.025  0.022   0.021 4.403 0.039  0.044  4.408   0.020   0.020 0.975 0.070  0.074    0.979   0.062   0.060 0.665 0 
11720438 12.229 6834   2.259  0.097   0.093 3.933 0.040  0.040  4.019   0.020   0.020 1.619 0.082  0.084    1.944   0.190   0.183 0.778 0 
11721952 12.761 5441   1.081  0.023   0.023 4.316 0.040  0.035  4.383   0.020   0.020 0.889 0.061  0.051    1.029   0.065   0.065 0.670 0 
11722058 12.893 6309   3.416  0.334   0.316 3.640 0.065  0.061  3.862   0.020   0.020 1.913 0.111  0.121    3.097   0.623   0.591 0.746 0 
11722345 13.163 5782   1.725  0.040   0.039 3.968 0.037  0.035  4.042   0.020   0.020 1.014 0.066  0.059    1.195   0.078   0.078 0.757 0 
11722362 13.034 6376   2.313  0.069   0.072 3.902 0.033  0.034  3.845   0.020   0.020 1.572 0.072  0.078    1.363   0.103   0.105 0.734 0 
11722812 12.727 5834   1.127  0.026   0.025 4.339 0.040  0.041  4.322   0.020   0.020 1.018 0.072  0.070    0.972   0.063   0.062 0.687 0 
11722999 13.120 6419   1.538  0.042   0.040 4.174 0.033  0.034  4.203   0.020   0.020 1.302 0.061  0.061    1.375   0.099   0.096 0.712 0 
11723091 12.185 6222   1.098  0.021   0.022 4.384 0.028  0.036  4.310   0.020   0.020 1.067 0.056  0.066    0.898   0.054   0.055 0.729 0 
11723497 13.472 5670   1.480  0.037   0.036 4.081 0.041  0.039  4.238   0.020   0.020 0.970 0.071  0.063    1.382   0.093   0.093 0.712 0 
11723503 13.277 6441   1.404  0.036   0.032 4.276 0.021  0.029  4.142   0.020   0.020 1.363 0.044  0.052    0.997   0.068   0.064 0.699 0 
11724368 12.434 5947   1.621  0.041   0.039 4.113 0.029  0.038  4.014   0.020   0.020 1.256 0.055  0.097    0.990   0.068   0.066 0.758 0 
11724450 12.844 6234   2.058  0.064   0.062 3.965 0.032  0.035  3.941   0.020   0.020 1.441 0.067  0.082    1.347   0.105   0.102 0.740 0 
11724932 12.355 5761   1.250  0.030   0.029 4.191 0.042  0.040  4.288   0.020   0.020 0.891 0.066  0.057    1.104   0.073   0.072 0.747 0 
11725093 12.887 6959   1.427  0.050   0.046 4.238 0.035  0.034  4.136   0.020   0.020 1.298 0.052  0.042    1.015   0.085   0.080 0.722 0 
11725737 12.078 6144   1.190  0.022   0.023 4.359 0.023  0.028  4.240   0.020   0.020 1.187 0.044  0.063    0.896   0.053   0.054 0.761 0 
11751763 12.807 5649   1.902  0.052   0.052 3.923 0.037  0.037  3.900   0.020   0.020 1.115 0.067  0.067    1.049   0.075   0.075 0.775 0 
11751833 11.113 4681   0.721  0.012   0.011 4.590 0.022  0.024  4.302   0.020   0.020 0.739 0.032  0.033    0.380   0.021   0.021 0.734 0 
11752420 11.905 6061   1.261  0.028   0.027 4.279 0.038  0.040  4.176   0.020   0.020 1.113 0.072  0.079    0.870   0.055   0.055 0.767 0 
11752776 12.692 6759   1.294  0.036   0.030 4.325 0.019  0.025  4.347   0.020   0.020 1.296 0.034  0.039    1.355   0.097   0.089 0.750 0 
11755188 11.003 6217   1.483  0.036   0.037 4.161 0.032  0.037  4.205   0.020   0.020 1.175 0.057  0.080    1.284   0.086   0.087 0.791 0 
11757856 13.029 5961   1.644  0.046   0.045 3.991 0.041  0.039  4.084   0.020   0.020 0.974 0.066  0.057    1.196   0.086   0.086 0.718 0 
11758118 12.434 6437   1.275  0.034   0.031 4.313 0.028  0.035  4.138   0.020   0.020 1.229 0.050  0.060    0.814   0.058   0.055 0.716 0 
11760048 12.241 6097   0.990  0.020   0.018 4.443 0.026  0.036  4.286   0.020   0.020 0.994 0.046  0.059    0.690   0.042   0.041 0.719 0 
11760148 13.022 5955   1.801  0.043   0.043 4.042 0.029  0.046  4.011   0.020   0.020 1.321 0.053  0.120    1.212   0.081   0.081 0.738 0 
11761046 12.395 4969   3.379  0.099   0.096 3.512 0.055  0.068  3.529   0.020   0.020 1.367 0.143  0.174    1.406   0.105   0.103 0.860 0 
11761162 12.275 4881   3.041  0.123   0.133 3.583 0.055  0.070  3.594   0.020   0.020 1.307 0.128  0.168    1.324   0.124   0.131 0.855 0 
11761224 12.769 5720   1.892  0.053   0.050 3.926 0.036  0.036  4.126   0.020   0.020 1.112 0.066  0.062    1.746   0.126   0.122 0.738 0 
11764532 12.666 6209   1.979  0.052   0.052 3.994 0.031  0.032  4.119   0.020   0.020 1.425 0.063  0.072    1.876   0.130   0.131 0.707 0 
11766836 12.487 6219   1.306  0.029   0.030 4.235 0.036  0.039  4.218   0.020   0.020 1.078 0.067  0.074    1.027   0.065   0.067 0.688 0 
11767084 12.764 6585   2.079  0.062   0.061 3.994 0.032  0.032  3.874   0.020   0.020 1.571 0.069  0.074    1.179   0.089   0.088 0.695 0 
11767147 13.026 6297   1.238  0.027   0.026 4.330 0.026  0.037  4.066   0.020   0.020 1.196 0.054  0.065    0.650   0.041   0.040 0.679 0 
11767157 13.403 4989   3.766  0.101   0.098 3.396 0.065  0.087  3.401   0.020   0.020 1.297 0.172  0.226    1.300   0.092   0.091 0.794 0 
11767251  9.781 5648   7.875  0.128   0.105 3.023 0.012  0.018  3.564   0.020   0.020 2.392 0.058  0.068 -999.000   0.467   0.441 0.945 1 
11768149 11.949 4932   4.137  0.111   0.104 3.366 0.065  0.069  3.355   0.020   0.020 1.462 0.199  0.192    1.414   0.100   0.096 0.922 0 
11768658 13.016 5071   3.874  0.108   0.108 3.371 0.061  0.082  3.463   0.020   0.020 1.298 0.160  0.208    1.587   0.115   0.115 0.797 0 
11769364 11.677 5892   1.463  0.030   0.029 4.153 0.035  0.043  4.009   0.020   0.020 1.113 0.079  0.084    0.797   0.049   0.048 0.776 0 
11770137 12.448 4834   0.790  0.013   0.011 4.562 0.022  0.030  4.354   0.020   0.020 0.834 0.032  0.041    0.515   0.029   0.028 0.699 0 
11770338 12.590 5985   1.877  0.096   0.091 4.004 0.044  0.054  4.091   0.020   0.020 1.322 0.075  0.119    1.585   0.178   0.171 0.701 0 
11770350 12.230 6297   1.379  0.035   0.032 4.233 0.031  0.040  4.194   0.020   0.020 1.196 0.060  0.074    1.085   0.075   0.070 0.726 0 
11770476 12.948 5774   1.036  0.019   0.018 4.436 0.021  0.030  4.406   0.020   0.020 1.071 0.043  0.060    0.995   0.059   0.058 0.696 0 
11771333 11.858 4767  11.551  0.627   0.390 2.531 0.136  0.104  2.483   0.020   0.020 1.669 0.706  0.347    1.479   0.174   0.121 0.833 0 
11771488 10.446 6351   2.204  0.047   0.046 3.941 0.027  0.031  3.983   0.020   0.020 1.561 0.062  0.078    1.704   0.107   0.106 0.886 0 
11771578 11.648 5761   1.455  0.030   0.030 4.076 0.039  0.038  4.263   0.020   0.020 0.925 0.065  0.058    1.415   0.088   0.088 0.805 0 
11771826 12.669 5926   1.189  0.026   0.026 4.234 0.040  0.038  4.249   0.020   0.020 0.888 0.064  0.055    0.914   0.059   0.058 0.689 0 
11772010 12.873 6023   1.628  0.042   0.043 4.092 0.034  0.044  3.891   0.020   0.020 1.210 0.063  0.100    0.753   0.052   0.053 0.685 0 
11772717 12.988 5926   1.229  0.028   0.027 4.314 0.034  0.038  4.254   0.020   0.020 1.142 0.064  0.069    0.989   0.064   0.063 0.691 0 
11772920  9.659 5378   0.850  0.016   0.015 4.504 0.036  0.039  4.311   0.020   0.020 0.847 0.052  0.057    0.539   0.032   0.032 0.817 0 
11772951 13.405 5800   2.460  0.075   0.074 3.770 0.033  0.033  3.874   0.020   0.020 1.316 0.062  0.068    1.651   0.126   0.125 0.742 0 
11773132 13.241 5867   2.300  0.062   0.061 3.803 0.034  0.031  3.724   0.020   0.020 1.240 0.057  0.061    1.023   0.073   0.072 0.691 0 
11773300 11.980 5214   3.147  0.098   0.100 3.586 0.036  0.051  3.583   0.020   0.020 1.401 0.087  0.123    1.382   0.107   0.109 0.857 0 
11773443 13.140 6030   2.235  0.063   0.059 3.918 0.027  0.032  3.982   0.020   0.020 1.528 0.050  0.087    1.748   0.128   0.123 0.742 0 
11774688 13.213 4810   3.443  0.094   0.091 3.368 0.089  0.069  3.386   0.020   0.020 1.015 0.213  0.138    1.051   0.075   0.074 0.836 0 
11774845 11.535 6351   1.639  0.036   0.034 4.075 0.029  0.044  4.115   0.020   0.020 1.167 0.066  0.083    1.277   0.081   0.080 0.802 0 
11776028 12.773 6411   1.809  0.049   0.047 4.067 0.030  0.031  4.043   0.020   0.020 1.403 0.066  0.062    1.317   0.093   0.091 0.766 0 
11803021 11.918 5888   1.155  0.025   0.023 4.344 0.036  0.039  4.246   0.020   0.020 1.083 0.067  0.071    0.856   0.054   0.052 0.751 0 
11804004 13.290 4825   4.483  0.123   0.120 3.093 0.091  0.056  3.199   0.020   0.020 0.918 0.191  0.095    1.160   0.083   0.082 0.875 0 
11804799 12.418 4925   5.654  0.194   0.190 3.150 0.090  0.076  3.184   0.020   0.020 1.659 0.353  0.229    1.780   0.147   0.145 0.885 0 
11804800 12.615 6052   1.107  0.025   0.023 4.391 0.025  0.035  4.373   0.020   0.020 1.105 0.049  0.064    1.055   0.068   0.065 0.731 0 
11804916 13.178 6099   2.277  0.062   0.060 3.825 0.045  0.033  3.881   0.020   0.020 1.278 0.084  0.060    1.438   0.103   0.100 0.775 0 
11805171 13.043 6085   1.731  0.044   0.043 4.006 0.053  0.039  3.906   0.020   0.020 1.119 0.118  0.070    0.879   0.060   0.059 0.762 0 
11805378 13.291 5902   1.825  0.044   0.045 4.018 0.034  0.051  4.117   0.020   0.020 1.275 0.077  0.114    1.591   0.106   0.108 0.738 0 
11807313 12.268 6203   1.117  0.024   0.024 4.357 0.036  0.040  4.149   0.020   0.020 1.041 0.065  0.069    0.641   0.040   0.040 0.650 0 
11807566 12.248 6319   1.392  0.034   0.032 4.232 0.030  0.040  4.077   0.020   0.020 1.209 0.057  0.070    0.843   0.056   0.055 0.737 0 
11807721 12.612 6427   1.811  0.050   0.048 4.055 0.033  0.034  4.054   0.020   0.020 1.372 0.068  0.067    1.355   0.098   0.095 0.747 0 
11807816 13.396 5215   2.803  0.075   0.074 3.656 0.036  0.048  3.374   0.020   0.020 1.305 0.079  0.110    0.678   0.048   0.047 0.738 0 
11808036 11.726 5619   1.254  0.037   0.036 4.143 0.036  0.032  4.352   0.020   0.020 0.802 0.044  0.030    1.291   0.097   0.095 0.762 0 
11808259 12.085 5946   1.450  0.033   0.032 4.136 0.042  0.041  4.236   0.020   0.020 1.052 0.093  0.075    1.320   0.085   0.084 0.787 0 
11808305 13.042 4957   3.093  0.085   0.083 3.574 0.051  0.069  3.545   0.020   0.020 1.322 0.130  0.170    1.222   0.088   0.086 0.711 0 
11809317 12.226 5035   3.566  0.095   0.094 3.387 0.074  0.092  3.448   0.020   0.020 1.137 0.189  0.203    1.300   0.091   0.091 0.882 0 
11809495 11.742 5779   1.231  0.027   0.026 4.232 0.041  0.040  4.355   0.020   0.020 0.948 0.071  0.064    1.249   0.079   0.078 0.742 0 
11810217 12.782 6109   1.315  0.032   0.031 4.236 0.037  0.041  4.317   0.020   0.020 1.091 0.071  0.074    1.308   0.087   0.087 0.746 0 
11810247 12.565 5251   2.498  0.065   0.066 3.773 0.021  0.025  3.706   0.020   0.020 1.360 0.032  0.053    1.157   0.080   0.081 0.814 0 
11810359 13.424 5009   3.075  0.077   0.078 3.437 0.079  0.069  3.341   0.020   0.020 0.947 0.171  0.126    0.756   0.052   0.052 0.815 0 
11817970 11.854 6281   1.878  0.044   0.043 3.949 0.037  0.034  3.968   0.020   0.020 1.155 0.062  0.061    1.194   0.078   0.077 0.729 0 
11818367 13.442 4944   3.901  0.148   0.132 3.356 0.066  0.089  3.387   0.020   0.020 1.277 0.179  0.213    1.353   0.120   0.111 0.779 0 
11818446 13.229 4989   3.642  0.085   0.085 3.339 0.087  0.090  3.346   0.020   0.020 1.062 0.214  0.189    1.072   0.070   0.070 0.802 0 
11818586 12.848 6542   1.338  0.032   0.029 4.280 0.031  0.030  4.168   0.020   0.020 1.253 0.053  0.053    0.960   0.063   0.061 0.691 0 
11818853 12.243 5965   1.341  0.028   0.028 4.224 0.037  0.038  4.255   0.020   0.020 1.108 0.068  0.077    1.180   0.074   0.073 0.689 0 
11819972 13.076 6599   1.876  0.053   0.050 4.074 0.030  0.032  4.006   0.020   0.020 1.533 0.066  0.068    1.301   0.095   0.091 0.713 0 
11820528 12.437 4911   4.589  0.145   0.142 3.314 0.076  0.072  3.384   0.020   0.020 1.600 0.260  0.214    1.860   0.146   0.143 0.850 0 
11820701 12.755 6405   1.871  0.055   0.054 4.044 0.033  0.033  3.850   0.020   0.020 1.424 0.067  0.065    0.904   0.068   0.067 0.727 0 
11820763 12.028 5288   0.859  0.016   0.016 4.480 0.039  0.033  4.135   0.020   0.020 0.820 0.054  0.048    0.367   0.022   0.022 0.673 0 
11821071 13.071 5829   1.063  0.022   0.022 4.394 0.035  0.040  4.337   0.020   0.020 1.026 0.065  0.070    0.895   0.056   0.055 0.689 0 
11823481 12.805 6308   1.702  0.047   0.047 4.087 0.032  0.035  4.169   0.020   0.020 1.303 0.058  0.065    1.558   0.113   0.112 0.730 0 
11823503 11.862 5883   1.154  0.024   0.022 4.331 0.039  0.039  4.130   0.020   0.020 1.050 0.071  0.071    0.656   0.041   0.040 0.744 0 
11824499 13.493 6241   2.130  0.064   0.062 3.955 0.032  0.033  3.934   0.020   0.020 1.508 0.063  0.074    1.420   0.107   0.106 0.711 0 
11824583 13.252 5778   1.372  0.031   0.031 4.176 0.043  0.045  4.144   0.020   0.020 1.036 0.086  0.079    0.956   0.062   0.062 0.686 0 
11826491 11.815 6113   2.149  0.051   0.052 3.871 0.057  0.033  3.873   0.020   0.020 1.258 0.148  0.063    1.256   0.083   0.084 0.848 0 
11826559 10.510 6989   2.947  0.075   0.062 3.761 0.029  0.029  3.770   0.020   0.020 1.844 0.088  0.081    1.862   0.128   0.116 0.956 0 
11853137 13.191 4955   3.767  0.099   0.098 3.381 0.067  0.093  3.336   0.020   0.020 1.254 0.183  0.228    1.123   0.079   0.078 0.845 0 
11853788 13.029 6096   1.977  0.056   0.055 3.928 0.053  0.037  3.983   0.020   0.020 1.216 0.131  0.066    1.368   0.100   0.099 0.772 0 
11854122 12.362 5974   1.548  0.038   0.037 4.019 0.039  0.038  4.356   0.020   0.020 0.919 0.060  0.054    1.984   0.134   0.132 0.758 0 
11855343 13.281 6014   1.216  0.027   0.026 4.297 0.038  0.039  4.371   0.020   0.020 1.078 0.071  0.071    1.268   0.081   0.080 0.720 0 
11855611 13.047 6318   1.620  0.044   0.042 4.137 0.031  0.033  3.974   0.020   0.020 1.323 0.055  0.056    0.900   0.064   0.062 0.755 0 
11855718 13.311 4979   3.388  0.082   0.076 3.423 0.074  0.088  3.331   0.020   0.020 1.116 0.204  0.203    0.897   0.060   0.058 0.832 0 
11858022 12.252 6522   1.401  0.034   0.030 4.247 0.030  0.032  3.968   0.020   0.020 1.274 0.057  0.053    0.664   0.044   0.042 0.705 0 
11858133 12.717 6044   1.573  0.051   0.051 4.169 0.030  0.031  4.069   0.020   0.020 1.343 0.039  0.041    1.058   0.084   0.084 0.752 0 
11858617 11.556 6729   1.840  0.045   0.042 4.073 0.030  0.030  4.088   0.020   0.020 1.469 0.074  0.065    1.509   0.101   0.098 0.824 0 
11859056 13.436 6413   1.791  0.047   0.048 4.056 0.031  0.033  3.937   0.020   0.020 1.338 0.061  0.059    1.010   0.070   0.072 0.754 0 
11859956 13.378 6171   1.288  0.029   0.030 4.289 0.034  0.035  4.238   0.020   0.020 1.186 0.061  0.070    1.046   0.067   0.068 0.717 0 
11861033 12.131 6376   1.933  0.046   0.046 3.998 0.030  0.032  3.900   0.020   0.020 1.368 0.063  0.076    1.082   0.072   0.071 0.786 0 
11862180 12.418 6010   2.418  0.069   0.063 3.800 0.063  0.037  3.761   0.020   0.020 1.354 0.188  0.071    1.228   0.090   0.086 0.814 0 
11862515 12.643 4927   3.252  0.089   0.086 3.470 0.072  0.092  3.525   0.020   0.020 1.146 0.182  0.205    1.291   0.092   0.091 0.825 0 
11866997 13.174 5895   2.025  0.049   0.048 3.947 0.041  0.045  4.136   0.020   0.020 1.311 0.124  0.081    2.046   0.137   0.136 0.708 0 
11867355 12.957 5984   0.920  0.020   0.019 4.455 0.036  0.040  4.282   0.020   0.020 0.885 0.056  0.056    0.591   0.037   0.037 0.662 0 
11867464 13.129 6294   1.977  0.048   0.047 3.984 0.031  0.038  3.917   0.020   0.020 1.386 0.069  0.108    1.176   0.079   0.078 0.667 0 
11868038 13.488 5621   2.536  0.076   0.073 3.759 0.026  0.027  3.637   0.020   0.020 1.361 0.048  0.053    1.015   0.077   0.075 0.718 0 
11868132 12.636 5537   1.079  0.023   0.022 4.364 0.038  0.038  4.180   0.020   0.020 0.989 0.062  0.062    0.643   0.040   0.040 0.670 0 
11868578 12.181 6003   1.176  0.025   0.023 4.336 0.038  0.038  4.272   0.020   0.020 1.102 0.067  0.071    0.944   0.059   0.058 0.710 0 
11869709 11.786 5182   3.090  0.087   0.063 3.622 0.031  0.045  3.735   0.020   0.020 1.473 0.075  0.115    1.890   0.137   0.116 0.850 0 
11870097 12.589 5843   1.160  0.026   0.025 4.336 0.038  0.039  4.249   0.020   0.020 1.071 0.066  0.070    0.871   0.056   0.055 0.701 0 
11870439 13.073 6026   1.876  0.050   0.047 3.987 0.042  0.047  4.014   0.020   0.020 1.242 0.116  0.087    1.324   0.093   0.090 0.693 0 
11871646 11.324 6497   3.533  0.189   0.175 3.544 0.044  0.038  3.961   0.020   0.020 1.624 0.082  0.070 -999.000   0.484   0.455 0.810 1 
11872498 13.287 5997   1.816  0.048   0.049 4.023 0.033  0.050  3.789   0.020   0.020 1.283 0.066  0.120    0.739   0.052   0.053 0.664 0 
11872573 13.093 5966   2.152  0.065   0.063 3.874 0.059  0.038  4.118   0.020   0.020 1.274 0.162  0.073    2.216   0.169   0.165 0.725 0 
11874337 13.017 5427   2.940  0.098   0.070 3.660 0.019  0.028  4.039   0.020   0.020 1.460 0.052  0.063    3.450   0.279   0.228 0.756 0 
11874889 12.153 5050   2.683  0.066   0.061 3.651 0.047  0.067  3.722   0.020   0.020 1.183 0.114  0.147    1.385   0.093   0.089 0.853 0 
11875733 10.728 5559   0.919  0.016   0.015 4.494 0.021  0.031  4.334   0.020   0.020 0.964 0.040  0.052    0.665   0.038   0.038 0.767 0 
11876082 12.764 6027   1.153  0.025   0.024 4.345 0.036  0.041  4.224   0.020   0.020 1.081 0.071  0.079    0.812   0.051   0.050 0.725 0 
11876098 13.113 6916   2.293  0.062   0.058 3.941 0.030  0.032  4.034   0.020   0.020 1.689 0.076  0.077    2.074   0.147   0.142 0.715 0 
11876275 13.081 5990   1.364  0.021   0.027 4.246 0.034  0.035  4.270   0.020   0.020 1.199 0.078  0.083    1.264   0.070   0.077 0.735 0 
11876278 10.814 6301   3.591  0.095   0.095 3.614 0.021  0.051  4.038   0.020   0.020 1.945 0.052  0.187 -999.000   0.360   0.360 0.829 1 
11905280 12.528 6364   1.853  0.053   0.053 4.004 0.032  0.046  4.010   0.020   0.020 1.280 0.058  0.102    1.281   0.095   0.094 0.634 0 
11905424 12.659 5751   1.365  0.030   0.033 4.222 0.032  0.034  4.302   0.020   0.020 1.144 0.057  0.070    1.363   0.087   0.090 0.771 0 
11905622 13.485 5441   2.239  0.061   0.059 3.804 0.032  0.036  3.899   0.020   0.020 1.174 0.066  0.075    1.447   0.104   0.101 0.799 0 
11905750 13.063 4988   2.971  0.078   0.078 3.525 0.070  0.081  3.599   0.020   0.020 1.087 0.165  0.173    1.280   0.090   0.089 0.798 0 
11907847 12.068 5248   3.416  0.095   0.093 3.448 0.054  0.071  3.567   0.020   0.020 1.208 0.132  0.166    1.570   0.113   0.112 0.875 0 
11907872 12.911 4848   3.344  0.096   0.093 3.460 0.069  0.087  3.431   0.020   0.020 1.184 0.179  0.198    1.101   0.081   0.080 0.792 0 
11908919 12.229 5976   1.604  0.037   0.036 4.060 0.050  0.042  4.259   0.020   0.020 1.082 0.110  0.074    1.700   0.111   0.110 0.786 0 
11909396 13.074 5014   3.207  0.075   0.073 3.512 0.055  0.080  3.453   0.020   0.020 1.227 0.150  0.193    1.065   0.070   0.069 0.837 0 
11910132 12.638 5577   1.937  0.049   0.048 3.942 0.035  0.026  3.876   0.020   0.020 1.214 0.047  0.043    1.027   0.070   0.070 0.767 0 
11910146 12.863 5171   3.668  0.116   0.122 3.469 0.057  0.071  3.425   0.020   0.020 1.468 0.146  0.197    1.305   0.102   0.106 0.830 0 
11911293 12.116 6153   1.003  0.019   0.017 4.390 0.037  0.039  4.360   0.020   0.020 0.909 0.065  0.064    0.841   0.050   0.048 0.720 0 
11912294 12.252 5049   2.519  0.067   0.065 3.706 0.043  0.061  3.647   0.020   0.020 1.180 0.098  0.128    1.026   0.072   0.071 0.845 0 
11912315 12.604 4906   4.249  0.130   0.125 3.294 0.068  0.086  3.240   0.020   0.020 1.311 0.187  0.222    1.143   0.088   0.085 0.882 0 
11912606 13.188 6262   2.294  0.061   0.057 3.884 0.029  0.050  3.957   0.020   0.020 1.486 0.067  0.151    1.737   0.122   0.118 0.716 0 
11917557 13.022 5821   1.798  0.045   0.041 4.029 0.034  0.050  3.965   0.020   0.020 1.278 0.069  0.118    1.088   0.074   0.071 0.701 0 
11918088 12.694 5378   2.457  0.076   0.077 3.780 0.024  0.026  3.754   0.020   0.020 1.345 0.040  0.053    1.250   0.097   0.097 0.776 0 
11920458 13.100 5939   1.682  0.040   0.040 4.057 0.038  0.050  4.075   0.020   0.020 1.167 0.104  0.089    1.224   0.082   0.081 0.706 0 
11920665 11.608 6366   1.674  0.034   0.035 4.073 0.030  0.038  4.086   0.020   0.020 1.220 0.054  0.086    1.246   0.077   0.078 0.791 0 
11921155 13.021 6569   2.015  0.061   0.060 3.909 0.039  0.034  4.137   0.020   0.020 1.214 0.055  0.051    2.028   0.155   0.153 0.710 0 
11921830 12.192 6660   2.038  0.058   0.056 3.980 0.034  0.033  3.915   0.020   0.020 1.461 0.073  0.073    1.244   0.091   0.089 0.769 0 
11921843 11.986 5945   1.786  0.051   0.047 4.049 0.029  0.044  4.095   0.020   0.020 1.321 0.051  0.117    1.447   0.107   0.101 0.799 0 
11922229 13.405 5016   2.888  0.080   0.077 3.586 0.059  0.083  3.540   0.020   0.020 1.181 0.144  0.189    1.053   0.076   0.074 0.793 0 
11922547 13.302 6420   1.114  0.026   0.024 4.352 0.037  0.040  4.394   0.020   0.020 1.024 0.062  0.066    1.120   0.073   0.071 0.691 0 
11922624 11.730 5186   2.245  0.050   0.048 3.741 0.041  0.049  3.738   0.020   0.020 1.016 0.083  0.092    1.005   0.064   0.063 0.877 0 
11922827 12.762 7002   1.556  0.066   0.063 4.198 0.040  0.040  4.217   0.020   0.020 1.408 0.070  0.062    1.453   0.140   0.135 0.772 0 
11923295 11.680 4897   3.090  0.065   0.067 3.470 0.080  0.074  3.371   0.020   0.020 1.033 0.190  0.154    0.819   0.051   0.052 0.925 0 
11923519 13.325 5915   1.387  0.030   0.030 4.225 0.034  0.036  4.062   0.020   0.020 1.189 0.056  0.076    0.808   0.051   0.051 0.722 0 
11923715 12.863 6356   1.669  0.041   0.041 4.098 0.030  0.035  4.037   0.020   0.020 1.284 0.056  0.066    1.106   0.075   0.074 0.729 0 
11924102 13.414 5076   3.965  0.098   0.103 3.389 0.062  0.078  3.446   0.020   0.020 1.416 0.181  0.215    1.601   0.108   0.111 0.824 0 
11924268  9.586 5473   1.654  0.042   0.041 4.034 0.035  0.029  4.110   0.020   0.020 1.091 0.047  0.045    1.286   0.088   0.087 0.935 0 
11924589 11.857 6126   1.286  0.027   0.025 4.246 0.036  0.040  4.290   0.020   0.020 1.069 0.070  0.074    1.177   0.073   0.071 0.751 0 
11925071 12.679 5041   4.061  0.115   0.114 3.342 0.062  0.083  3.340   0.020   0.020 1.333 0.175  0.212    1.314   0.096   0.095 0.871 0 
11925380 12.219 6276   1.744  0.042   0.039 4.064 0.030  0.035  4.212   0.020   0.020 1.296 0.058  0.081    1.805   0.121   0.116 0.719 0 
11925542 13.281 5439   1.553  0.041   0.040 4.011 0.038  0.038  4.251   0.020   0.020 0.910 0.059  0.055    1.566   0.109   0.108 0.712 0 
11953764 12.782 5321   3.726  0.131   0.128 3.264 0.072  0.078  3.334   0.020   0.020 0.941 0.141  0.142    1.092   0.092   0.090 0.885 0 
11954009 12.781 6273   1.465  0.040   0.040 4.143 0.039  0.043  4.161   0.020   0.020 1.093 0.077  0.077    1.134   0.081   0.081 0.754 0 
11954582 11.281 5943   1.069  0.024   0.023 4.288 0.040  0.038  4.311   0.020   0.020 0.815 0.054  0.048    0.852   0.055   0.054 0.776 0 
11955504 12.412 6337   1.325  0.035   0.031 4.291 0.026  0.039  4.128   0.020   0.020 1.254 0.056  0.067    0.859   0.060   0.056 0.757 0 
11958413 12.880 4959   2.827  0.073   0.073 3.546 0.074  0.075  3.450   0.020   0.020 1.031 0.164  0.150    0.822   0.057   0.057 0.764 0 
11958419 12.129 5046   2.824  0.071   0.070 3.618 0.049  0.070  3.657   0.020   0.020 1.215 0.121  0.159    1.321   0.090   0.089 0.875 0 
11958583 12.680 4919   3.451  0.090   0.087 3.491 0.057  0.067  3.491   0.020   0.020 1.363 0.153  0.184    1.345   0.094   0.092 0.765 0 
11959889 11.699 7019   2.568  0.198   0.184 3.850 0.058  0.057  4.010   0.020   0.020 1.748 0.099  0.102    2.462   0.395   0.371 0.799 0 
11959890 12.580 6313   2.011  0.053   0.052 3.970 0.029  0.039  3.730   0.020   0.020 1.390 0.064  0.108    0.792   0.055   0.055 0.726 0 
11959990 13.142 5365   2.026  0.047   0.047 3.852 0.033  0.036  3.688   0.020   0.020 1.072 0.062  0.063    0.729   0.048   0.048 0.764 0 
11963007 12.345 6738   1.760  0.051   0.046 4.093 0.032  0.030  4.094   0.020   0.020 1.411 0.069  0.060    1.402   0.104   0.097 0.746 0 
11966336 13.064 5025   3.533  0.085   0.089 3.463 0.055  0.076  3.443   0.020   0.020 1.331 0.147  0.190    1.262   0.084   0.086 0.817 0 
11966507 12.357 5919   2.131  0.057   0.054 3.939 0.026  0.048  3.873   0.020   0.020 1.458 0.049  0.139    1.237   0.087   0.085 0.759 0 
11967207 12.982 5887   1.169  0.032   0.031 4.299 0.042  0.042  4.251   0.020   0.020 1.000 0.072  0.069    0.888   0.063   0.062 0.677 0 
11967661 12.182 5064   3.118  0.100   0.097 3.549 0.057  0.079  3.538   0.020   0.020 1.274 0.139  0.193    1.223   0.096   0.095 0.820 0 
11967801 13.336 6141   1.806  0.047   0.046 4.039 0.031  0.040  3.882   0.020   0.020 1.316 0.060  0.108    0.906   0.063   0.062 0.694 0 
11968335 12.831 6554   1.309  0.030   0.031 4.298 0.028  0.033  4.204   0.020   0.020 1.246 0.049  0.055    0.999   0.065   0.066 0.692 0 
11968543 12.567 5189   5.135  0.180   0.170 3.058 0.094  0.106  2.983   0.020   0.020 1.109 0.247  0.228    0.925   0.078   0.075 0.867 0 
11969579 12.742 5019   3.641  0.112   0.106 3.410 0.062  0.087  3.373   0.020   0.020 1.251 0.166  0.209    1.140   0.088   0.084 0.880 0 
11969618 12.369 6538   2.640  0.080   0.084 3.808 0.031  0.033  4.035   0.020   0.020 1.649 0.078  0.078    2.751   0.209   0.216 0.784 0 
11970550 12.732 4918   5.900  0.240   0.231 3.036 0.072  0.088  3.052   0.020   0.020 1.402 0.199  0.248    1.432   0.134   0.130 0.850 0 
11971728 12.361 6256   1.776  0.055   0.053 4.054 0.034  0.039  4.190   0.020   0.020 1.318 0.064  0.087    1.780   0.137   0.134 0.752 0 
11971879 12.611 6227   2.062  0.071   0.069 3.949 0.034  0.048  4.002   0.020   0.020 1.399 0.070  0.130    1.556   0.129   0.126 0.724 0 
11972108 12.560 6686   1.753  0.046   0.049 4.091 0.031  0.031  4.092   0.020   0.020 1.390 0.066  0.056    1.384   0.097   0.101 0.739 0 
11972626 13.207 6267   3.440  0.105   0.096 3.636 0.024  0.052  3.825   0.020   0.020 1.888 0.055  0.187    2.883   0.221   0.209 0.765 0 
11973095 12.161 5931   1.173  0.025   0.024 4.216 0.039  0.037  4.233   0.020   0.020 0.831 0.056  0.048    0.857   0.053   0.053 0.763 0 
11974581 12.511 5552   1.151  0.024   0.024 4.278 0.039  0.040  4.131   0.020   0.020 0.921 0.065  0.059    0.653   0.041   0.040 0.732 0 
11974942 13.206 6400   2.535  0.073   0.073 3.842 0.031  0.031  3.680   0.020   0.020 1.647 0.072  0.076    1.122   0.083   0.083 0.800 0 
11975245 13.099 6219   1.989  0.049   0.048 3.975 0.029  0.046  3.807   0.020   0.020 1.375 0.066  0.127    0.924   0.062   0.062 0.734 0 
12003347 13.469 5843   1.670  0.074   0.072 3.997 0.050  0.046  4.093   0.020   0.020 1.024 0.072  0.064    1.259   0.126   0.123 0.784 0 
12004046 10.657 6964   2.425  0.073   0.072 3.889 0.033  0.034  4.136   0.020   0.020 1.681 0.082  0.089    2.929   0.221   0.220 0.930 0 
12004984 12.404 6115   1.162  0.032   0.031 4.350 0.034  0.041  4.000   0.020   0.020 1.111 0.064  0.077    0.492   0.035   0.035 0.741 0 
12005151 12.249 6117   2.348  0.073   0.070 3.802 0.041  0.034  4.000   0.020   0.020 1.286 0.072  0.058    2.010   0.155   0.152 0.798 0 
12006501 12.777 4970   3.127  0.089   0.085 3.450 0.082  0.079  3.400   0.020   0.020 1.012 0.189  0.153    0.896   0.065   0.064 0.850 0 
12006603 12.504 6209   1.168  0.023   0.022 4.352 0.028  0.034  4.247   0.020   0.020 1.126 0.059  0.073    0.879   0.053   0.052 0.703 0 
12006731 12.989 6034   1.673  0.045   0.048 4.106 0.035  0.033  4.024   0.020   0.020 1.322 0.049  0.066    1.078   0.077   0.080 0.719 0 
12006873 12.999 5864   1.759  0.045   0.043 3.946 0.039  0.036  4.058   0.020   0.020 1.004 0.066  0.055    1.290   0.088   0.087 0.725 0 
12007057 12.399 6677   1.375  0.038   0.034 4.253 0.032  0.032  4.150   0.020   0.020 1.250 0.047  0.052    0.973   0.070   0.066 0.722 0 
12007484 11.939 6014   1.962  0.048   0.045 3.961 0.041  0.045  4.092   0.020   0.020 1.280 0.118  0.083    1.734   0.117   0.113 0.815 0 
12008880 12.143 6547   1.605  0.038   0.036 4.153 0.031  0.031  4.158   0.020   0.020 1.345 0.067  0.057    1.352   0.089   0.087 0.657 0 
12010329 13.184 6303   2.623  0.073   0.067 3.800 0.027  0.051  3.824   0.020   0.020 1.605 0.063  0.167    1.673   0.121   0.115 0.758 0 
12010468 13.095 6495   1.580  0.040   0.040 4.112 0.033  0.034  3.974   0.020   0.020 1.193 0.053  0.073    0.857   0.059   0.059 0.759 0 
12011535 13.441 5135   3.326  0.099   0.098 3.508 0.051  0.070  3.486   0.020   0.020 1.313 0.127  0.170    1.236   0.093   0.092 0.772 0 
12013069 12.659 5744   1.751  0.040   0.041 4.020 0.051  0.037  4.178   0.020   0.020 1.175 0.131  0.066    1.683   0.109   0.110 0.765 0 
12013074 12.862 5822   1.107  0.024   0.024 4.243 0.037  0.030  4.273   0.020   0.020 0.788 0.046  0.036    0.838   0.053   0.053 0.696 0 
12013444 11.883 6842   2.938  0.089   0.085 3.784 0.029  0.031  3.770   0.020   0.020 1.933 0.066  0.077    1.851   0.140   0.137 0.855 0 
12016892 13.418 4937   4.197  0.159   0.163 3.301 0.070  0.088  3.365   0.020   0.020 1.300 0.184  0.220    1.488   0.132   0.134 0.771 0 
12017282 12.180 5184   2.930  0.112   0.113 3.616 0.044  0.056  3.665   0.020   0.020 1.309 0.092  0.129    1.446   0.129   0.130 0.808 0 
12018074 12.573 6358   1.948  0.052   0.052 3.994 0.031  0.034  3.968   0.020   0.020 1.377 0.065  0.076    1.284   0.091   0.090 0.732 0 
12018101 13.328 6146   1.481  0.037   0.036 4.170 0.041  0.036  4.159   0.020   0.020 1.204 0.062  0.078    1.154   0.078   0.077 0.704 0 
12018425 11.866 5874   1.748  0.032   0.034 4.064 0.020  0.048  4.063   0.020   0.020 1.297 0.047  0.123    1.288   0.076   0.078 0.697 0 
12018625 13.351 5690   2.256  0.060   0.054 3.830 0.027  0.028  3.972   0.020   0.020 1.272 0.052  0.057    1.738   0.122   0.116 0.711 0 
12018947 13.351 6302   1.527  0.038   0.035 4.161 0.030  0.037  4.327   0.020   0.020 1.243 0.055  0.070    1.804   0.123   0.116 0.708 0 
12019268 12.982 6138   2.066  0.055   0.053 3.947 0.030  0.050  3.893   0.020   0.020 1.392 0.066  0.132    1.216   0.086   0.084 0.724 0 
12023008 12.281 5837   1.916  0.044   0.048 3.923 0.035  0.035  3.951   0.020   0.020 1.127 0.067  0.062    1.195   0.077   0.081 0.790 0 
12023498 12.205 6476   1.400  0.033   0.032 4.230 0.033  0.032  4.134   0.020   0.020 1.227 0.054  0.059    0.972   0.064   0.063 0.741 0 
12023684 13.249 6255   1.204  0.027   0.026 4.305 0.038  0.039  4.288   0.020   0.020 1.078 0.068  0.071    1.026   0.066   0.064 0.727 0 
12024018 12.299 6873   3.094  0.094   0.101 3.722 0.031  0.030  3.846   0.020   0.020 1.862 0.082  0.073    2.446   0.187   0.196 0.772 0 
12024173 12.476 5965   1.548  0.033   0.036 4.124 0.031  0.042  4.038   0.020   0.020 1.171 0.067  0.096    0.952   0.060   0.062 0.754 0 
12024497 12.688 5299   2.258  0.061   0.061 3.643 0.043  0.044  3.872   0.020   0.020 0.820 0.070  0.064    1.384   0.098   0.098 0.790 0 
12024757 12.517 6642   2.585  0.078   0.074 3.843 0.033  0.033  4.002   0.020   0.020 1.720 0.075  0.086    2.444   0.185   0.180 0.825 0 
12052913 12.770 4990   3.635  0.115   0.118 3.396 0.070  0.089  3.331   0.020   0.020 1.211 0.182  0.216    1.033   0.081   0.082 0.872 0 
12055025 11.749 5918   1.743  0.031   0.034 4.064 0.022  0.046  4.043   0.020   0.020 1.290 0.056  0.124    1.223   0.071   0.074 0.814 0 
12056150 12.655 6465   2.463  0.076   0.072 3.851 0.031  0.033  3.900   0.020   0.020 1.589 0.075  0.078    1.758   0.136   0.131 0.695 0 
12056614 12.116 4973   4.762  0.149   0.150 3.250 0.068  0.069  3.340   0.020   0.020 1.486 0.211  0.195    1.808   0.141   0.141 0.872 0 
12057378 13.296 4981   3.269  0.077   0.085 3.495 0.063  0.084  3.380   0.020   0.020 1.225 0.156  0.200    0.934   0.062   0.065 0.838 0 
12057675 13.185 4934   3.954  0.097   0.092 3.337 0.071  0.096  3.321   0.020   0.020 1.248 0.192  0.233    1.194   0.080   0.078 0.866 0 
12057727 12.852 4962   3.410  0.094   0.092 3.488 0.055  0.074  3.387   0.020   0.020 1.319 0.153  0.190    1.034   0.074   0.074 0.872 0 
12058612 13.152 5035   4.540  0.143   0.139 3.239 0.067  0.088  3.201   0.020   0.020 1.319 0.183  0.227    1.194   0.093   0.091 0.857 0 
12058767 12.015 5952   1.036  0.021   0.020 4.420 0.028  0.039  4.190   0.020   0.020 1.035 0.052  0.070    0.606   0.037   0.036 0.754 0 
12059150 13.061 5247   3.278  0.091   0.086 3.534 0.039  0.056  3.544   0.020   0.020 1.349 0.098  0.136    1.369   0.099   0.096 0.769 0 
12060806 12.002 6474   2.867  0.078   0.077 3.768 0.029  0.030  3.787   0.020   0.020 1.778 0.070  0.079    1.834   0.130   0.130 0.832 0 
12061036 12.579 6293   1.866  0.054   0.052 3.972 0.048  0.038  4.118   0.020   0.020 1.197 0.110  0.063    1.667   0.123   0.121 0.735 0 
12061776 13.462 5898   2.335  0.071   0.064 3.724 0.034  0.032  3.952   0.020   0.020 1.065 0.056  0.053    1.780   0.135   0.128 0.756 0 
12062251 11.986 6224   1.214  0.026   0.024 4.330 0.029  0.039  4.255   0.020   0.020 1.150 0.060  0.069    0.967   0.060   0.058 0.736 0 
12062381 13.288 6548   2.581  0.099   0.091 3.797 0.037  0.054  3.859   0.020   0.020 1.557 0.074  0.168    1.755   0.157   0.148 0.759 0 
12065938 12.088 6200   1.385  0.033   0.034 4.230 0.031  0.039  4.126   0.020   0.020 1.192 0.060  0.073    0.934   0.062   0.062 0.717 0 
12067121 13.093 6243   1.321  0.030   0.031 4.238 0.035  0.036  4.264   0.020   0.020 1.113 0.064  0.072    1.168   0.075   0.077 0.702 0 
12067299 12.502 6463   1.599  0.041   0.040 4.149 0.031  0.031  3.995   0.020   0.020 1.324 0.058  0.052    0.922   0.063   0.063 0.740 0 
12069766 13.246 5765   1.008  0.021   0.020 4.421 0.035  0.043  4.405   0.020   0.020 0.981 0.064  0.073    0.941   0.058   0.057 0.687 0 
12069827 13.026 4841   3.273  0.084   0.077 3.513 0.056  0.076  3.425   0.020   0.020 1.286 0.149  0.186    1.038   0.072   0.069 0.839 0 
12069856 12.887 6293   1.503  0.037   0.039 4.177 0.040  0.037  4.251   0.020   0.020 1.254 0.063  0.072    1.469   0.099   0.102 0.755 0 
12069999 12.389 5855   1.561  0.038   0.037 4.061 0.048  0.040  4.180   0.020   0.020 1.030 0.084  0.067    1.345   0.090   0.089 0.752 0 
12070738 12.715 6280   1.925  0.054   0.051 3.966 0.041  0.043  4.035   0.020   0.020 1.245 0.107  0.070    1.464   0.106   0.102 0.743 0 
12070996 12.754 5734   1.542  0.037   0.036 4.081 0.053  0.043  4.241   0.020   0.020 1.052 0.112  0.075    1.510   0.101   0.099 0.717 0 
12071614 13.021 5817   1.760  0.040   0.038 4.054 0.025  0.052  4.016   0.020   0.020 1.291 0.051  0.123    1.171   0.075   0.074 0.743 0 
12072363 11.817 5002   2.679  0.066   0.060 3.648 0.049  0.071  3.566   0.020   0.020 1.171 0.120  0.156    0.963   0.065   0.062 0.895 0 
12073410 12.812 5687   1.358  0.036   0.035 4.168 0.043  0.042  3.979   0.020   0.020 0.998 0.086  0.076    0.640   0.045   0.044 0.752 0 
12102165 12.980 5792   1.695  0.043   0.041 4.019 0.057  0.041  4.009   0.020   0.020 1.104 0.129  0.075    1.070   0.073   0.071 0.766 0 
12104982 12.686 5765   1.008  0.020   0.019 4.443 0.025  0.035  4.313   0.020   0.020 1.029 0.048  0.061    0.760   0.046   0.045 0.723 0 
12105340 13.096 6193   1.220  0.028   0.026 4.309 0.036  0.039  4.098   0.020   0.020 1.115 0.067  0.071    0.680   0.045   0.043 0.713 0 
12105744 12.170 5703   1.289  0.025   0.023 4.209 0.040  0.039  4.245   0.020   0.020 0.986 0.078  0.070    1.063   0.064   0.062 0.717 0 
12105770 12.238 6549   1.364  0.032   0.031 4.213 0.034  0.035  4.220   0.020   0.020 1.120 0.058  0.069    1.127   0.074   0.073 0.733 0 
12106092 12.338 5928   1.552  0.038   0.036 4.022 0.039  0.038  3.901   0.020   0.020 0.930 0.062  0.055    0.699   0.047   0.046 0.734 0 
12106170 12.646 6073   1.036  0.024   0.023 4.366 0.040  0.041  4.293   0.020   0.020 0.916 0.065  0.061    0.768   0.050   0.049 0.699 0 
12107224 11.541 5530   1.099  0.023   0.022 4.348 0.037  0.037  4.352   0.020   0.020 0.990 0.061  0.061    0.991   0.061   0.061 0.773 0 
12107406 11.905 6145   1.543  0.032   0.032 4.131 0.032  0.038  4.079   0.020   0.020 1.184 0.061  0.085    1.040   0.064   0.064 0.692 0 
12107609 13.007 6294   1.374  0.037   0.032 4.274 0.027  0.040  4.260   0.020   0.020 1.301 0.051  0.062    1.251   0.088   0.081 0.757 0 
12107624 12.410 6367   1.854  0.049   0.047 4.003 0.031  0.045  3.897   0.020   0.020 1.277 0.059  0.101    0.990   0.069   0.068 0.773 0 
12108347 11.543 6781   2.019  0.049   0.049 4.006 0.031  0.032  4.075   0.020   0.020 1.518 0.075  0.073    1.766   0.119   0.118 0.832 0 
12108400 12.874 4751   3.929  0.117   0.117 3.349 0.067  0.083  3.345   0.020   0.020 1.274 0.180  0.202    1.246   0.094   0.094 0.867 0 
12108955 13.136 6259   1.258  0.029   0.030 4.290 0.035  0.037  4.143   0.020   0.020 1.134 0.064  0.070    0.802   0.052   0.053 0.710 0 
12109421 13.454 6128   1.674  0.048   0.052 4.120 0.030  0.034  3.909   0.020   0.020 1.360 0.047  0.051    0.830   0.061   0.064 0.761 0 
12110669 13.125 6327   1.707  0.039   0.039 4.068 0.031  0.035  4.175   0.020   0.020 1.257 0.053  0.091    1.588   0.103   0.103 0.715 0 
12110694 12.547 6085   1.486  0.036   0.034 4.170 0.040  0.037  4.093   0.020   0.020 1.211 0.061  0.084    0.998   0.066   0.065 0.724 0 
12110842 13.317 6594   2.069  0.056   0.053 3.966 0.033  0.031  3.859   0.020   0.020 1.460 0.072  0.070    1.128   0.080   0.078 0.759 0 
12115877 12.461 6367   1.602  0.040   0.040 4.141 0.031  0.037  4.069   0.020   0.020 1.304 0.060  0.065    1.096   0.075   0.075 0.728 0 
12116598 11.638 5767   1.374  0.028   0.029 4.208 0.031  0.038  4.292   0.020   0.020 1.119 0.062  0.076    1.348   0.084   0.084 0.791 0 
12116927 13.483 6471   2.008  0.058   0.055 3.947 0.035  0.046  3.954   0.020   0.020 1.310 0.082  0.092    1.323   0.098   0.094 0.708 0 
12119184 12.956 6117   1.565  0.049   0.046 4.130 0.034  0.041  4.239   0.020   0.020 1.219 0.065  0.090    1.550   0.120   0.116 0.709 0 
12119632 12.711 5900   2.352  0.067   0.064 3.876 0.026  0.047  3.812   0.020   0.020 1.540 0.046  0.147    1.308   0.096   0.093 0.777 0 
12119636 13.440 6504   2.633  0.142   0.133 3.805 0.042  0.045  3.744   0.020   0.020 1.643 0.082  0.103    1.402   0.165   0.156 0.715 0 
12119816 13.072 6374   1.885  0.053   0.052 4.023 0.034  0.035  3.975   0.020   0.020 1.379 0.070  0.070    1.221   0.089   0.088 0.743 0 
12120023 12.484 5969   1.814  0.058   0.057 4.001 0.049  0.048  4.042   0.020   0.020 1.203 0.122  0.082    1.323   0.105   0.103 0.739 0 
12120271 12.723 6398   1.395  0.039   0.036 4.243 0.036  0.035  4.170   0.020   0.020 1.260 0.060  0.066    1.051   0.076   0.073 0.713 0 
12120889 12.712 6322   2.520  0.098   0.092 3.824 0.034  0.048  3.992   0.020   0.020 1.573 0.071  0.155    2.273   0.206   0.196 0.744 0 
12121101 12.082 6254   1.210  0.026   0.025 4.337 0.028  0.039  4.221   0.020   0.020 1.166 0.056  0.073    0.887   0.056   0.054 0.750 0 
12121632 12.948 6335   1.355  0.033   0.032 4.248 0.034  0.033  4.209   0.020   0.020 1.197 0.061  0.069    1.084   0.072   0.072 0.746 0 
12121667 12.303 6288   1.627  0.040   0.039 4.108 0.031  0.034  4.177   0.020   0.020 1.251 0.055  0.078    1.451   0.098   0.096 0.753 0 
12122050 12.624 6728   1.763  0.045   0.044 4.063 0.030  0.030  4.006   0.020   0.020 1.321 0.056  0.053    1.150   0.079   0.078 0.763 0 
12152443 12.779 6448   1.287  0.031   0.028 4.322 0.020  0.025  4.350   0.020   0.020 1.276 0.039  0.050    1.353   0.091   0.086 0.740 0 
12152870 12.650 6477   1.392  0.036   0.036 4.219 0.035  0.035  4.040   0.020   0.020 1.182 0.054  0.067    0.774   0.053   0.054 0.733 0 
12153181 11.881 6636   2.016  0.055   0.053 3.952 0.031  0.046  4.020   0.020   0.020 1.341 0.062  0.105    1.550   0.110   0.108 0.813 0 
12153556 13.195 6302   1.592  0.038   0.037 4.076 0.039  0.043  4.009   0.020   0.020 1.102 0.091  0.072    0.943   0.063   0.062 0.725 0 
12154907 11.228 6403   1.284  0.027   0.025 4.314 0.024  0.028  4.210   0.020   0.020 1.248 0.046  0.060    0.975   0.061   0.059 0.751 0 
12154980 12.008 6382   1.178  0.027   0.026 4.305 0.039  0.040  4.019   0.020   0.020 1.031 0.068  0.066    0.529   0.035   0.034 0.727 0 
12155009 12.533 6342   2.610  0.073   0.073 3.821 0.030  0.029  3.768   0.020   0.020 1.666 0.069  0.073    1.454   0.105   0.105 0.771 0 
12155200 11.159 4941   2.807  0.053   0.069 3.669 0.037  0.054  3.556   0.020   0.020 1.342 0.087  0.132    1.032   0.061   0.069 0.892 0 
12156560 12.503 4924   3.413  0.105   0.099 3.535 0.054  0.064  3.468   0.020   0.020 1.473 0.143  0.171    1.246   0.096   0.092 0.852 0 
12156880 12.418 6122   1.379  0.033   0.031 4.179 0.040  0.043  4.164   0.020   0.020 1.054 0.076  0.075    1.012   0.068   0.065 0.729 0 
12157617 11.899 6067   1.318  0.028   0.024 4.235 0.037  0.038  4.234   0.020   0.020 1.099 0.075  0.079    1.086   0.068   0.064 0.724 0 
12158124 12.803 5043   3.306  0.114   0.110 3.514 0.054  0.072  3.440   0.020   0.020 1.326 0.135  0.181    1.096   0.091   0.089 0.850 0 
12158850 13.105 5780   1.658  0.039   0.038 4.033 0.058  0.042  4.048   0.020   0.020 1.092 0.131  0.076    1.120   0.074   0.073 0.736 0 
12158893 12.375 6404   1.259  0.026   0.026 4.339 0.016  0.026  4.150   0.020   0.020 1.264 0.035  0.045    0.817   0.050   0.051 0.730 0 
12159032 12.536 6520   1.342  0.028   0.029 4.287 0.027  0.033  4.267   0.020   0.020 1.278 0.053  0.060    1.213   0.076   0.077 0.728 0 
12159108 12.543 6376   1.523  0.035   0.034 4.137 0.033  0.037  4.192   0.020   0.020 1.172 0.058  0.080    1.316   0.085   0.085 0.718 0 
12159489 13.074 5445   1.869  0.044   0.043 3.953 0.026  0.025  3.865   0.020   0.020 1.158 0.036  0.042    0.934   0.061   0.061 0.765 0 
12159612 12.877 6394   1.364  0.032   0.035 4.264 0.034  0.031  4.189   0.020   0.020 1.258 0.059  0.061    1.048   0.069   0.072 0.718 0 
12165226 12.792 5717   1.083  0.022   0.021 4.382 0.035  0.039  4.350   0.020   0.020 1.038 0.066  0.070    0.956   0.059   0.058 0.734 0 
12165656 13.231 6473   1.832  0.048   0.048 4.057 0.031  0.032  3.907   0.020   0.020 1.405 0.067  0.062    0.989   0.069   0.069 0.732 0 
12166330 13.256 6258   1.467  0.038   0.036 4.193 0.035  0.037  4.162   0.020   0.020 1.242 0.061  0.066    1.140   0.080   0.077 0.725 0 
12166468 12.349 5710   0.896  0.017   0.017 4.479 0.033  0.040  4.420   0.020   0.020 0.885 0.055  0.059    0.769   0.046   0.045 0.729 0 
12166493 12.063 6238   2.319  0.057   0.055 3.878 0.027  0.047  3.869   0.020   0.020 1.497 0.063  0.151    1.451   0.098   0.096 0.810 0 
12167756 12.756 4888   3.752  0.109   0.105 3.333 0.083  0.092  3.354   0.020   0.020 1.114 0.212  0.201    1.161   0.086   0.084 0.855 0 
12169184 12.644 5762   1.122  0.023   0.023 4.329 0.041  0.042  4.383   0.020   0.020 0.987 0.075  0.074    1.109   0.068   0.068 0.720 0 
12169247 13.184 6677   1.921  0.049   0.047 3.999 0.030  0.029  4.082   0.020   0.020 1.356 0.061  0.062    1.623   0.112   0.109 0.736 0 
12170329 12.994 5062   3.274  0.092   0.093 3.522 0.054  0.069  3.495   0.020   0.020 1.312 0.129  0.176    1.222   0.089   0.089 0.828 0 
12170502 12.682 6737   1.641  0.055   0.056 4.150 0.037  0.036  4.090   0.020   0.020 1.400 0.076  0.065    1.210   0.098   0.099 0.757 0 
12200489 13.331 5057   2.908  0.076   0.073 3.460 0.070  0.058  3.290   0.020   0.020 0.894 0.141  0.099    0.601   0.042   0.041 0.721 0 
12202133 13.072 5726   1.376  0.029   0.031 4.217 0.029  0.034  4.047   0.020   0.020 1.147 0.050  0.071    0.769   0.048   0.049 0.737 0 
12202359 12.964 6137   2.119  0.062   0.059 3.880 0.055  0.037  3.811   0.020   0.020 1.252 0.143  0.064    1.060   0.079   0.077 0.759 0 
12202860 12.085 6153   1.824  0.048   0.047 4.039 0.030  0.037  4.251   0.020   0.020 1.340 0.061  0.089    2.162   0.152   0.149 0.771 0 
12203033 12.461 5097   3.610  0.144   0.136 3.450 0.057  0.072  3.394   0.020   0.020 1.358 0.144  0.180    1.177   0.108   0.104 0.861 0 
12203054 11.860 6070   1.965  0.048   0.045 3.878 0.035  0.035  4.017   0.020   0.020 1.072 0.065  0.058    1.464   0.098   0.095 0.810 0 
12204215 12.455 6060   1.506  0.037   0.037 4.120 0.038  0.044  4.008   0.020   0.020 1.090 0.087  0.079    0.843   0.057   0.057 0.732 0 
12204797 10.580 6534   2.284  0.049   0.051 3.919 0.030  0.032  4.168   0.020   0.020 1.593 0.074  0.082    2.804   0.177   0.179 0.753 0 
12205779 13.290 4831   3.672  0.101   0.097 3.381 0.075  0.091  3.322   0.020   0.020 1.193 0.194  0.210    1.032   0.074   0.072 0.865 0 
12207358 12.590 5970   1.192  0.067   0.063 4.231 0.055  0.055  4.169   0.020   0.020 0.895 0.066  0.057    0.764   0.093   0.088 0.729 0 
12207668 13.205 6225   1.207  0.023   0.022 4.359 0.018  0.024  4.217   0.020   0.020 1.220 0.036  0.050    0.875   0.052   0.052 0.750 0 
12208500 12.543 6527   2.544  0.077   0.081 3.838 0.033  0.033  3.958   0.020   0.020 1.641 0.079  0.075    2.143   0.163   0.168 0.792 0 
12214295 12.631 6015   1.082  0.024   0.023 4.343 0.042  0.041  4.206   0.020   0.020 0.948 0.070  0.064    0.686   0.044   0.043 0.732 0 
12215444 12.887 6258   1.778  0.051   0.049 4.051 0.032  0.036  3.945   0.020   0.020 1.311 0.060  0.084    1.017   0.075   0.073 0.728 0 
12216073 13.250 6213   1.473  0.037   0.037 4.181 0.040  0.038  4.207   0.020   0.020 1.221 0.065  0.082    1.274   0.086   0.086 0.727 0 
12217049 12.663 6378   1.171  0.024   0.023 4.370 0.019  0.029  4.208   0.020   0.020 1.176 0.039  0.058    0.807   0.050   0.049 0.719 0 
12217121 12.464 5149   5.249  0.180   0.182 3.190 0.065  0.068  3.371   0.020   0.020 1.572 0.213  0.193    2.362   0.195   0.197 0.872 0 
12217403 12.869 6163   2.184  0.064   0.062 3.814 0.034  0.033  4.002   0.020   0.020 1.147 0.058  0.060    1.745   0.130   0.128 0.738 0 
12217867 12.744 6575   1.346  0.030   0.032 4.290 0.025  0.030  4.328   0.020   0.020 1.292 0.050  0.055    1.406   0.091   0.094 0.737 0 
12218888 11.409 5976   0.977  0.019   0.019 4.463 0.020  0.032  4.302   0.020   0.020 1.013 0.037  0.058    0.697   0.042   0.042 0.743 0 
12218985 13.136 5766   1.096  0.024   0.023 4.349 0.042  0.043  4.266   0.020   0.020 0.986 0.076  0.074    0.808   0.051   0.051 0.734 0 
12251453 12.541 6159   1.616  0.042   0.041 4.077 0.037  0.047  4.086   0.020   0.020 1.134 0.090  0.079    1.159   0.080   0.079 0.724 0 
12251967 13.175 5063   3.459  0.090   0.092 3.483 0.057  0.080  3.398   0.020   0.020 1.333 0.151  0.204    1.090   0.076   0.077 0.831 0 
12252240 12.574 6405   1.355  0.033   0.030 4.288 0.025  0.032  4.114   0.020   0.020 1.307 0.047  0.057    0.871   0.058   0.056 0.718 0 
12252617 12.811 5780   1.206  0.029   0.029 4.268 0.041  0.042  4.195   0.020   0.020 0.989 0.072  0.069    0.831   0.055   0.055 0.700 0 
12252827 12.232 6344   1.361  0.034   0.033 4.244 0.033  0.035  4.160   0.020   0.020 1.197 0.060  0.069    0.975   0.067   0.065 0.733 0 
12253481 11.225 5920   2.089  0.049   0.049 3.890 0.057  0.037  3.920   0.020   0.020 1.241 0.152  0.071    1.322   0.087   0.087 0.849 0 
12253759 12.284 5931   1.310  0.029   0.030 4.234 0.039  0.042  4.066   0.020   0.020 1.082 0.074  0.082    0.728   0.047   0.047 0.731 0 
12254046 12.328 5965   1.218  0.029   0.029 4.298 0.038  0.039  4.286   0.020   0.020 1.085 0.070  0.072    1.045   0.070   0.069 0.744 0 
12254326 12.778 6513   1.397  0.039   0.033 4.253 0.031  0.033  4.111   0.020   0.020 1.285 0.057  0.054    0.918   0.066   0.060 0.723 0 
12254588 11.236 5935   1.056  0.026   0.025 4.396 0.036  0.041  4.318   0.020   0.020 1.017 0.062  0.068    0.844   0.057   0.056 0.717 0 
12255762 12.889 4868   3.555  0.127   0.124 3.451 0.061  0.079  3.380   0.020   0.020 1.318 0.163  0.197    1.105   0.094   0.093 0.862 0 
12255948 12.887 6208   1.138  0.026   0.025 4.377 0.025  0.037  4.257   0.020   0.020 1.128 0.048  0.069    0.852   0.056   0.054 0.725 0 
12255981 11.004 5190   3.152  0.067   0.098 3.618 0.032  0.048  3.614   0.020   0.020 1.505 0.069  0.112    1.490   0.093   0.115 0.935 0 
12257481 13.334 6409   1.711  0.046   0.045 4.096 0.032  0.036  3.998   0.020   0.020 1.341 0.063  0.064    1.061   0.076   0.074 0.731 0 
12257500 13.429 6460   1.550  0.040   0.040 4.173 0.033  0.033  3.910   0.020   0.020 1.313 0.063  0.058    0.713   0.050   0.050 0.724 0 
12258021 12.645 5915   1.336  0.030   0.029 4.218 0.038  0.043  4.243   0.020   0.020 1.084 0.074  0.084    1.139   0.074   0.072 0.759 0 
12264958 11.894 6322   2.592  0.068   0.068 3.816 0.027  0.033  3.812   0.020   0.020 1.621 0.067  0.111    1.587   0.111   0.111 0.803 0 
12265059 12.775 5291   0.995  0.020   0.020 4.404 0.038  0.036  4.356   0.020   0.020 0.924 0.056  0.051    0.820   0.050   0.050 0.696 0 
12265075 13.072 6305   1.871  0.046   0.045 4.007 0.029  0.044  4.031   0.020   0.020 1.311 0.057  0.108    1.373   0.093   0.091 0.747 0 
12265080 12.701 6032   2.283  0.070   0.070 3.888 0.030  0.050  3.968   0.020   0.020 1.495 0.060  0.152    1.766   0.135   0.136 0.758 0 
12265227 12.388 5969   1.106  0.023   0.025 4.254 0.039  0.035  4.364   0.020   0.020 0.805 0.056  0.047    1.031   0.064   0.066 0.736 0 
12265609 12.566 5043   3.508  0.101   0.098 3.390 0.076  0.092  3.380   0.020   0.020 1.112 0.191  0.198    1.077   0.079   0.078 0.877 0 
12265887 12.071 5949   1.334  0.028   0.027 4.215 0.036  0.041  4.170   0.020   0.020 1.072 0.074  0.076    0.960   0.060   0.059 0.752 0 
12266662 10.767 5787   0.895  0.017   0.017 4.458 0.039  0.041  4.272   0.020   0.020 0.842 0.059  0.054    0.546   0.033   0.033 0.737 0 
12268606 13.053 5596   1.728  0.043   0.042 3.980 0.038  0.037  4.055   0.020   0.020 1.049 0.067  0.065    1.234   0.084   0.083 0.762 0 
12268891 11.790 6141   1.474  0.044   0.043 4.172 0.043  0.040  4.193   0.020   0.020 1.199 0.065  0.088    1.236   0.093   0.092 0.741 0 
12301416 12.205 5825   2.224  0.067   0.063 3.840 0.036  0.032  3.955   0.020   0.020 1.261 0.063  0.060    1.624   0.123   0.119 0.793 0 
12303659 12.374 6483   1.292  0.033   0.033 4.269 0.037  0.036  4.052   0.020   0.020 1.143 0.062  0.067    0.686   0.047   0.047 0.752 0 
12304658 12.728 6214   1.930  0.050   0.049 4.003 0.031  0.034  3.892   0.020   0.020 1.381 0.064  0.084    1.058   0.073   0.073 0.736 0 
12305966 12.646 5197   2.526  0.071   0.070 3.722 0.034  0.046  3.797   0.020   0.020 1.233 0.076  0.098    1.456   0.106   0.105 0.774 0 
12305997 12.027 6467   1.391  0.035   0.032 4.250 0.030  0.032  4.104   0.020   0.020 1.262 0.056  0.053    0.898   0.061   0.059 0.726 0 
12306068 12.442 6142   1.568  0.038   0.038 4.114 0.034  0.041  4.177   0.020   0.020 1.180 0.061  0.091    1.345   0.090   0.090 0.741 0 
12306900 12.637 6576   2.195  0.063   0.065 3.925 0.033  0.031  3.934   0.020   0.020 1.491 0.077  0.076    1.507   0.111   0.113 0.715 0 
12307544 12.769 6157   1.250  0.032   0.030 4.298 0.037  0.036  4.326   0.020   0.020 1.147 0.067  0.071    1.206   0.083   0.080 0.721 0 
12314184 13.076 6142   1.811  0.048   0.047 4.032 0.032  0.048  4.160   0.020   0.020 1.300 0.063  0.118    1.729   0.122   0.121 0.734 0 
12314390 11.230 5580   1.222  0.025   0.024 4.209 0.040  0.038  4.141   0.020   0.020 0.887 0.064  0.054    0.754   0.046   0.046 0.731 0 
12314929 13.474 6067   1.555  0.033   0.035 4.130 0.031  0.039  4.158   0.020   0.020 1.200 0.065  0.092    1.269   0.080   0.082 0.713 0 
12315345 12.918 5547   1.258  0.028   0.028 4.206 0.041  0.041  4.325   0.020   0.020 0.933 0.068  0.063    1.219   0.078   0.078 0.688 0 
12315436 12.883 6831   1.548  0.042   0.039 4.201 0.033  0.033  4.094   0.020   0.020 1.398 0.073  0.063    1.084   0.077   0.074 0.743 0 
12316198 13.207 6374   1.749  0.044   0.043 4.077 0.032  0.035  4.055   0.020   0.020 1.343 0.064  0.066    1.266   0.087   0.086 0.725 0 
12316379 13.028 4826   4.033  0.130   0.126 3.334 0.067  0.085  3.339   0.020   0.020 1.296 0.181  0.215    1.296   0.103   0.101 0.855 0 
12316687 12.386 5770   1.231  0.032   0.030 4.256 0.042  0.044  4.350   0.020   0.020 1.005 0.075  0.075    1.238   0.086   0.083 0.756 0 
12316723 12.569 5849   1.067  0.023   0.023 4.384 0.038  0.044  4.328   0.020   0.020 1.012 0.070  0.077    0.883   0.056   0.055 0.729 0 
12316967 12.769 6756   1.436  0.038   0.038 4.254 0.027  0.032  4.060   0.020   0.020 1.354 0.059  0.058    0.864   0.060   0.060 0.742 0 
12349614 12.371 6185   1.594  0.038   0.038 4.096 0.033  0.044  4.119   0.020   0.020 1.166 0.066  0.093    1.218   0.081   0.080 0.789 0 
12350612 12.776 5892   2.216  0.071   0.070 3.855 0.059  0.034  4.019   0.020   0.020 1.297 0.162  0.065    1.870   0.148   0.146 0.798 0 
12350677 12.267 6058   1.362  0.032   0.033 4.210 0.033  0.041  4.133   0.020   0.020 1.103 0.070  0.076    0.919   0.061   0.061 0.753 0 
12350762 11.866 6557   1.547  0.038   0.035 4.122 0.033  0.033  4.016   0.020   0.020 1.170 0.054  0.069    0.905   0.061   0.058 0.745 0 
12352655 11.973 6314   2.295  0.064   0.060 3.871 0.033  0.052  3.865   0.020   0.020 1.451 0.071  0.148    1.405   0.102   0.098 0.761 0 
12352874 13.076 6129   1.316  0.030   0.029 4.257 0.035  0.041  3.978   0.020   0.020 1.152 0.067  0.081    0.600   0.039   0.038 0.691 0 
12353521 11.157 6429   1.979  0.043   0.048 4.025 0.028  0.029  3.926   0.020   0.020 1.522 0.060  0.067    1.204   0.076   0.080 0.802 0 
12354230 10.950 6253   1.317  0.027   0.029 4.274 0.033  0.039  4.135   0.020   0.020 1.193 0.069  0.077    0.863   0.053   0.055 0.745 0 
12354429 12.538 5158   2.222  0.055   0.056 3.784 0.036  0.049  3.629   0.020   0.020 1.097 0.076  0.089    0.766   0.052   0.052 0.761 0 
12364881 12.475 5516   1.235  0.028   0.027 4.191 0.039  0.034  4.153   0.020   0.020 0.870 0.059  0.046    0.791   0.051   0.050 0.744 0 
12365071 13.230 6012   1.192  0.026   0.025 4.317 0.038  0.041  4.183   0.020   0.020 1.081 0.074  0.078    0.789   0.050   0.049 0.709 0 
12365257 13.424 5858   1.499  0.035   0.036 4.127 0.040  0.047  4.233   0.020   0.020 1.098 0.094  0.085    1.402   0.092   0.093 0.735 0 
12365724 13.034 6074   1.184  0.025   0.023 4.331 0.034  0.040  4.186   0.020   0.020 1.101 0.072  0.079    0.784   0.049   0.048 0.724 0 
12366777 12.921 5985   1.943  0.054   0.052 3.950 0.054  0.041  4.085   0.020   0.020 1.231 0.140  0.076    1.675   0.120   0.118 0.747 0 
12367006 12.499 5585   2.391  0.068   0.066 3.757 0.030  0.032  3.810   0.020   0.020 1.201 0.062  0.065    1.346   0.099   0.097 0.819 0 
12400508 12.697 6478   2.335  0.093   0.094 3.867 0.036  0.047  3.924   0.020   0.020 1.492 0.070  0.144    1.669   0.154   0.155 0.792 0 
12401587 12.054 5170   2.276  0.055   0.057 3.788 0.033  0.040  3.813   0.020   0.020 1.167 0.067  0.085    1.228   0.082   0.083 0.847 0 
12403639 13.089 6363   1.427  0.035   0.032 4.185 0.032  0.039  4.114   0.020   0.020 1.145 0.059  0.080    0.964   0.065   0.062 0.751 0 
12403838 12.550 6657   1.376  0.036   0.033 4.239 0.032  0.033  4.036   0.020   0.020 1.213 0.047  0.057    0.750   0.053   0.050 0.722 0 
12405425 10.426 6278   1.943  0.041   0.039 3.973 0.030  0.046  4.216   0.020   0.020 1.307 0.065  0.109    2.265   0.142   0.139 0.774 0 
12405482 12.831 5907   1.670  0.041   0.040 4.052 0.045  0.047  4.045   0.020   0.020 1.147 0.116  0.084    1.127   0.076   0.075 0.762 0 
12405614 12.435 4994   3.787  0.109   0.106 3.403 0.062  0.078  3.456   0.020   0.020 1.335 0.164  0.199    1.492   0.110   0.108 0.871 0 
12406850 12.748 6920   1.656  0.046   0.044 4.139 0.033  0.031  4.015   0.020   0.020 1.385 0.066  0.054    1.035   0.075   0.073 0.727 0 
12406875 12.696 6221   2.295  0.066   0.063 3.879 0.031  0.053  3.946   0.020   0.020 1.477 0.068  0.156    1.697   0.125   0.121 0.767 0 
12407294 13.299 4857   4.015  0.109   0.104 3.350 0.064  0.081  3.335   0.020   0.020 1.330 0.179  0.211    1.270   0.090   0.088 0.850 0 
12416905 12.694 6267   1.252  0.029   0.028 4.309 0.036  0.036  4.219   0.020   0.020 1.180 0.063  0.076    0.945   0.062   0.061 0.741 0 
12417113 12.773 4952   5.316  0.216   0.220 3.164 0.070  0.072  3.208   0.020   0.020 1.522 0.225  0.201    1.665   0.155   0.157 0.842 0 
12417196 12.521 6153   1.219  0.026   0.024 4.319 0.034  0.040  4.259   0.020   0.020 1.137 0.066  0.078    0.983   0.061   0.060 0.736 0 
12418896 12.709 6011   2.213  0.068   0.064 3.863 0.059  0.042  3.812   0.020   0.020 1.306 0.168  0.075    1.157   0.089   0.086 0.810 0 
12454387 11.251 6290   1.334  0.032   0.027 4.257 0.037  0.035  4.366   0.020   0.020 1.188 0.069  0.066    1.507   0.100   0.092 0.762 0 
12456454 12.450 6142   1.122  0.023   0.023 4.380 0.027  0.038  4.284   0.020   0.020 1.108 0.051  0.073    0.882   0.055   0.054 0.733 0 
12456537 12.145 6448   1.026  0.021   0.020 4.446 0.014  0.019  4.289   0.020   0.020 1.076 0.026  0.035    0.746   0.046   0.045 0.717 0 
12456866 12.257 5917   1.078  0.024   0.022 4.385 0.035  0.043  4.263   0.020   0.020 1.034 0.067  0.076    0.777   0.049   0.048 0.719 0 
12459793 12.551 6122   1.662  0.046   0.045 4.043 0.047  0.043  3.791   0.020   0.020 1.115 0.109  0.073    0.622   0.045   0.044 0.770 0 
12460193 12.266 6359   1.851  0.044   0.043 4.012 0.029  0.043  4.225   0.020   0.020 1.297 0.054  0.104    2.097   0.139   0.137 0.759 0 
12469536 12.906 5238   1.995  0.049   0.048 3.850 0.037  0.046  3.807   0.020   0.020 1.033 0.069  0.082    0.930   0.063   0.062 0.794 0 
12470984 12.022 5879   1.062  0.021   0.020 4.392 0.036  0.042  4.294   0.020   0.020 1.021 0.067  0.076    0.809   0.049   0.048 0.763 0 
12505003 12.470 5516   1.816  0.032   0.039 3.978 0.029  0.026  3.941   0.020   0.020 1.145 0.059  0.053    1.050   0.061   0.066 0.795 0 
12505009 12.580 5253   3.975  0.135   0.111 3.406 0.043  0.059  3.584   0.020   0.020 1.489 0.119  0.164    2.211   0.181   0.160 0.784 0 
12505309 11.762 6242   1.665  0.037   0.040 4.104 0.030  0.034  4.199   0.020   0.020 1.295 0.055  0.067    1.599   0.102   0.107 0.757 0 
12506608 11.451 6285   1.424  0.033   0.031 4.145 0.041  0.041  4.098   0.020   0.020 1.038 0.083  0.070    0.926   0.061   0.059 0.746 0 
12507068 12.822 6103   2.008  0.057   0.056 3.972 0.030  0.045  4.085   0.020   0.020 1.394 0.062  0.125    1.789   0.130   0.129 0.769 0 
12507373 11.907 6473   1.389  0.028   0.027 4.222 0.030  0.033  4.065   0.020   0.020 1.189 0.055  0.075    0.817   0.050   0.049 0.759 0 
12507830 12.184 6222   2.373  0.061   0.061 3.886 0.028  0.029  3.863   0.020   0.020 1.599 0.059  0.072    1.498   0.103   0.104 0.813 0 
12508882 12.781 5072   2.861  0.081   0.081 3.550 0.065  0.078  3.508   0.020   0.020 1.069 0.148  0.160    0.961   0.070   0.070 0.802 0 
12508893 12.248 6528   1.310  0.029   0.027 4.311 0.021  0.028  4.060   0.020   0.020 1.287 0.041  0.049    0.718   0.046   0.045 0.707 0 
12509941 13.325 6460   1.427  0.030   0.032 4.212 0.029  0.031  4.062   0.020   0.020 1.217 0.054  0.066    0.857   0.053   0.055 0.749 0 
12519373 11.961 5251   1.861  0.040   0.041 3.893 0.035  0.042  3.913   0.020   0.020 0.993 0.062  0.072    1.033   0.065   0.066 0.853 0 
12519468 12.643 6178   1.781  0.041   0.040 4.046 0.031  0.043  4.058   0.020   0.020 1.300 0.063  0.113    1.321   0.086   0.085 0.750 0 
12552890 11.996 6384   1.661  0.038   0.038 4.101 0.030  0.034  3.996   0.020   0.020 1.279 0.053  0.066    0.996   0.065   0.065 0.792 0 
12553966 13.132 5965   1.776  0.043   0.042 3.968 0.039  0.037  4.026   0.020   0.020 1.077 0.069  0.066    1.221   0.082   0.080 0.791 0 
12554802 11.040 5020   3.899  0.092   0.098 3.421 0.061  0.066  3.358   0.020   0.020 1.470 0.180  0.181    1.262   0.083   0.086 0.937 0 
12555505  9.619 5816   1.182  0.025   0.025 4.296 0.040  0.043  4.294   0.020   0.020 1.013 0.074  0.075    1.002   0.063   0.062 0.877 0 
12556178 11.755 6361   1.320  0.028   0.031 4.290 0.027  0.039  4.067   0.020   0.020 1.237 0.058  0.068    0.741   0.047   0.049 0.729 0 
12556541 11.707 6095   1.473  0.033   0.033 4.153 0.034  0.039  4.119   0.020   0.020 1.133 0.070  0.082    1.040   0.067   0.067 0.810 0 
12557164 11.662 5807   1.774  0.037   0.032 4.052 0.022  0.051  4.027   0.020   0.020 1.308 0.041  0.126    1.220   0.076   0.071 0.837 0 
12557259 12.720 5584   1.020  0.020   0.019 4.445 0.023  0.032  4.079   0.020   0.020 1.060 0.039  0.053    0.454   0.027   0.027 0.739 0 
12599397 11.861 6001   1.600  0.053   0.048 4.115 0.033  0.040  4.129   0.020   0.020 1.233 0.061  0.094    1.255   0.101   0.095 0.785 0 
12599711 11.322 6816   2.461  0.220   0.201 3.866 0.065  0.064  4.028   0.020   0.020 1.672 0.099  0.101    2.356   0.436   0.400 0.856 0 
12600459 10.415 6195   1.396  0.030   0.028 4.225 0.030  0.040  4.189   0.020   0.020 1.201 0.060  0.082    1.097   0.069   0.067 0.837 0 
12601003 11.567 6180   2.767  0.077   0.078 3.763 0.029  0.055  4.179   0.020   0.020 1.646 0.063  0.182 -999.000   0.303   0.307 0.796 1 
12601727 12.619 6615   2.137  0.077   0.075 3.932 0.034  0.039  4.051   0.020   0.020 1.442 0.069  0.100    1.872   0.161   0.156 0.728 0 
12601951 11.583 6044   1.148  0.024   0.023 4.331 0.039  0.040  4.140   0.020   0.020 1.039 0.072  0.070    0.663   0.042   0.040 0.755 0 
12602854 13.300 5972   2.938  0.077   0.079 3.641 0.027  0.027  3.668   0.020   0.020 1.390 0.059  0.054    1.464   0.102   0.104 0.780 0 
12602978 13.186 5149   2.879  0.100   0.097 3.530 0.066  0.077  3.461   0.020   0.020 1.032 0.141  0.149    0.874   0.073   0.071 0.813 0 
12603114 12.135 6617   1.735  0.041   0.041 4.039 0.030  0.039  3.979   0.020   0.020 1.212 0.056  0.078    1.047   0.069   0.069 0.787 0 
12645102 12.487 6184   1.861  0.050   0.047 3.974 0.049  0.037  3.862   0.020   0.020 1.195 0.117  0.065    0.918   0.065   0.063 0.757 0 
12645355 13.342 5018   3.565  0.102   0.100 3.306 0.090  0.074  3.345   0.020   0.020 0.942 0.198  0.133    1.025   0.075   0.074 0.845 0 
12646700 12.825 6617   1.453  0.042   0.042 4.212 0.031  0.033  3.989   0.020   0.020 1.264 0.048  0.048    0.750   0.056   0.055 0.750 0 
12647669 12.378 5936   1.763  0.043   0.041 4.012 0.052  0.041  3.964   0.020   0.020 1.168 0.125  0.073    1.042   0.070   0.069 0.774 0 
12647717 12.073 6338   1.105  0.024   0.023 4.375 0.031  0.038  4.350   0.020   0.020 1.062 0.055  0.065    0.997   0.063   0.061 0.732 0 
12688531 11.761 5398   0.921  0.015   0.015 4.485 0.027  0.035  4.218   0.020   0.020 0.948 0.049  0.059    0.511   0.029   0.029 0.760 0 
12690331 11.477 6555   1.883  0.045   0.044 4.031 0.030  0.031  4.031   0.020   0.020 1.398 0.067  0.062    1.388   0.092   0.092 0.813 0 
12734595 11.879 6214   1.596  0.043   0.042 4.118 0.036  0.035  4.093   0.020   0.020 1.237 0.059  0.083    1.150   0.082   0.080 0.756 0 
12734786 12.462 5969   1.644  0.040   0.038 4.080 0.034  0.052  4.013   0.020   0.020 1.188 0.078  0.105    1.013   0.068   0.066 0.774 0 
12736910 10.042 6519   1.917  0.039   0.042 4.024 0.030  0.030  4.172   0.020   0.020 1.423 0.082  0.078    1.993   0.122   0.127 0.768 0 
12783625 11.905 6306   1.577  0.039   0.039 4.152 0.029  0.036  4.108   0.020   0.020 1.292 0.055  0.060    1.162   0.079   0.078 0.784 0 
12833827 12.820 5164   2.308  0.063   0.062 3.720 0.045  0.056  3.787   0.020   0.020 1.025 0.089  0.102    1.190   0.085   0.084 0.809 0 
12834614 12.293 6194   2.957  0.087   0.083 3.678 0.060  0.036  3.660   0.020   0.020 1.529 0.196  0.080    1.457   0.109   0.106 0.821 0 
12884459 12.473 5689   1.505  0.036   0.035 4.096 0.049  0.039  4.129   0.020   0.020 1.040 0.095  0.069    1.113   0.074   0.073 0.746 0 
12884536 12.556 5836   1.629  0.039   0.038 3.959 0.036  0.035  3.941   0.020   0.020 0.888 0.054  0.049    0.845   0.056   0.056 0.796 0 
12934771 12.812 5014   2.634  0.067   0.065 3.644 0.053  0.073  3.533   0.020   0.020 1.122 0.124  0.152    0.863   0.059   0.058 0.839 0 
12984307 12.596 5892   1.542  0.034   0.034 4.123 0.033  0.045  4.071   0.020   0.020 1.156 0.074  0.093    1.021   0.065   0.065 0.798 0 

